The spectrum of Feynman-integral geometries at two loops

We provide a complete classification of the Feynman-integral geometries at two-loop order in four-dimensional Quantum Field Theory with standard quadratic propagators. Concretely, we consider a finite basis of integrals in the 't Hooft--Veltman scheme, i.e. with $D$-dimensional loop momenta and four-dimensional external momenta, which belong to 79 independent topologies, or sectors. Then, we analyze the leading singularities of the integrals in those sectors for generic values of the masses and momenta, using the loop-by-loop Baikov representation. Aside from the Riemann sphere, we find that elliptic curves, hyperelliptic curves of genus 2 and 3 as well as K3 surfaces occur. Moreover, we find a smooth and non-degenerate Del Pezzo surface of degree 2, a particular Fano variety known to be rationalizable, resulting in a curve of geometric genus 3. These geometries determine the space of functions relevant for Quantum Field Theories at two-loop order, including in the Standard Model.

==> anc/Baikov_2loop.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    694507,      18313]
NotebookOptionsPosition[    664386,      17841]
NotebookOutlinePosition[    664856,      17859]
CellTagsIndexPosition[    664813,      17856]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**"}], "************)"}], "\n", 
  RowBox[{
  "(*", "                                                                     \
    ", "*)"}], "\n", 
  RowBox[{"(*", "   ", 
   RowBox[{
   "Ancillary", " ", "file", " ", "to", 
    " ", "\"\<The spectrum of Feynman-integral geometries        \>"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "   ", 
   RowBox[{
   "at", " ", "two", " ", 
    "loops", "\"\<, by Piotr Bargiela, Hjalte Frellesvig,                  \
\>"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "   ", 
   RowBox[{
    RowBox[{"Robin", " ", "Marzucca"}], ",", " ", 
    RowBox[{"Roger", " ", "Morales"}], ",", " ", 
    RowBox[{"Florian", " ", "Seefeld"}], ",", " ", 
    RowBox[{"Matthias", " ", "Wilhelm"}]}], "      ", "*)"}], "\n", 
  RowBox[{"(*", "   ", 
   RowBox[{
    RowBox[{
     RowBox[{"and", " ", "Tong"}], "-", 
     RowBox[{"Zhi", " ", "Yang"}]}], ",", " ", 
    RowBox[{"arXiv", ":", 
     RowBox[{"2512.13794", "."}]}]}], "                                  ", 
   "*)"}], "           ", "\n", 
  RowBox[{
  "(*", "                                                                     \
    ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "   ", 
   RowBox[{
   "This", " ", "file", " ", "contains", " ", "the", " ", "parametrization", " ",
     "and", " ", "corresponding", " ", "Baikov"}], "       ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "   ", 
   RowBox[{
   "representation", " ", "for", " ", "the", " ", "79", " ", "relevant", " ", 
    "topologies", " ", "at", " ", "two", " ", "loops"}], "            ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "   ", 
   RowBox[{
    RowBox[{"in", " ", 
     RowBox[{"the", " ", "'"}], "t", " ", "Hooft"}], "-", 
    RowBox[{"Veltman", " ", 
     RowBox[{"scheme", ".", " ", "The"}], " ", "results", " ", "are", " ", 
     "saved", " ", "in"}]}], "              ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "   ", 
   RowBox[{"a", " ", "file", " ", "called", " ", 
    RowBox[{"\"\<BaikovResults.dat.m\>\"", "."}]}], 
   "                                  ", "*)"}], "     ", 
  "\[IndentingNewLine]", 
  RowBox[{
  "(*", "                                                                     \
    ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "   ", 
   RowBox[{
    RowBox[{"The", " ", "code", " ", "uses", " ", 
     RowBox[{"Hjalte", "'"}], "s", " ", "Baikov", " ", "package"}], ",", " ", 
    RowBox[{"which", " ", "can", " ", "be", " ", "found", " ", "in"}]}], 
   "          ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "   ", 
   RowBox[{"ArXiv", ":", 
    RowBox[{"2412.01804", "."}]}], 
   "                                                     ", "*)"}], 
  "                    ", "\[IndentingNewLine]", 
  RowBox[{
  "(*", "                                                                     \
    ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**"}], "**"}], "**********)"}]}]], "Input",
 CellChangeTimes->{{3.954244274472951*^9, 3.954244383768078*^9}, 
   3.954244487937072*^9, {3.954244678572506*^9, 3.9542446991207867`*^9}, {
   3.9542448068034945`*^9, 3.954244845350168*^9}, {3.9542534355597267`*^9, 
   3.954253475754015*^9}, {3.9542535083517036`*^9, 3.9542537097322054`*^9}, {
   3.965389436727644*^9, 3.965389583629396*^9}, {3.9745458297469635`*^9, 
   3.9745458374257526`*^9}, 
   3.9811116763157578`*^9},ExpressionUUID->"c2f4b3d4-190a-4e5f-9ab4-\
dfc74c7110e7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"<<", "\"\<BaikovPackage.m\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"facpow", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x1_", "^", "x2_"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"Factor", "[", "x1", "]"}], "^", 
       RowBox[{"Factor", "[", "x2", "]"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "following", " ", "are", " ", "options", " ", "from", " ", 
     "the", " ", "package", " ", 
     RowBox[{"BaikovPackage", ".", "m"}]}], ",", " ", 
    RowBox[{
    "which", " ", "make", " ", "the", " ", "computation", " ", "of", " ", 
     "the", " ", "Baikov", " ", "polynomial", " ", "faster"}]}], " ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"SetFactorFinal", "[", "False", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetExpandAndTest", "[", "False", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.950780305553913*^9, 3.9507803201790085`*^9}, {
   3.9507805474313154`*^9, 3.9507805485854673`*^9}, {3.950780954765953*^9, 
   3.9507809847989025`*^9}, 3.95974413903889*^9, {3.959744206554667*^9, 
   3.9597442110857897`*^9}, {3.9621873167906446`*^9, 3.962187372684679*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"52483dd2-3b58-4d31-bcc0-cbcea9035978"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 1 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"1", ",", "1", ",", "1"}]], "**"], TraditionalForm]],
  ExpressionUUID->"cd8d5490-41ea-4427-856c-39eca2068160"]
}], "Section",
 CellChangeTimes->{{3.950781106610214*^9, 3.950781117264141*^9}, {
   3.950849221148863*^9, 3.9508492254421883`*^9}, {3.9513764211935844`*^9, 
   3.9513764277446384`*^9}, {3.9513765468144913`*^9, 
   3.9513765599337387`*^9}, {3.9532671845488777`*^9, 3.9532671913434734`*^9}, 
   3.953283870712509*^9, {3.957420342040575*^9, 3.9574203489115295`*^9}, {
   3.9579504373743687`*^9, 3.9579504381119823`*^9}, {3.962184847764429*^9, 
   3.962184849836775*^9}, 3.965384104547653*^9, {3.965397091975354*^9, 
   3.9653970922205963`*^9}},ExpressionUUID->"cad5243f-6320-f443-a232-\
e5796523ce41"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "k1"}], ")"}], "^", "2"}], "-", "mm3"}]}], "}"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9507812968261495`*^9, 3.9507813711418447`*^9}, 
   3.950781574867345*^9, {3.9507821364093733`*^9, 3.950782136819937*^9}, {
   3.9507837175442085`*^9, 3.9507837182611837`*^9}, {3.950783852751916*^9, 
   3.9507838851079836`*^9}, {3.9507842507577653`*^9, 
   3.9507843011187067`*^9}, {3.950784334266109*^9, 3.9507843419625034`*^9}, {
   3.9507843746839256`*^9, 3.9507844024470625`*^9}, {3.9507848179484725`*^9, 
   3.95078482528824*^9}, {3.950849539633073*^9, 3.950849566079187*^9}, {
   3.9508496713805733`*^9, 3.9508497130725994`*^9}, {3.950850059980818*^9, 
   3.9508500820852313`*^9}, {3.9508501256721125`*^9, 
   3.9508501484264126`*^9}, {3.9532672366439056`*^9, 
   3.9532672722612705`*^9}, {3.9532673772711926`*^9, 3.953267380083502*^9}, {
   3.9532674367418327`*^9, 3.9532674858860283`*^9}, {3.9574203539289074`*^9, 
   3.957420380961687*^9}, 3.962184886051396*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"5fbb3c62-9ff8-f348-9cb4-08d097457e3a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov1", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.950784500860589*^9, 3.950784514921688*^9}, 
   3.950784881790061*^9, 3.950846446892754*^9, {3.9574201140751934`*^9, 
   3.957420119264002*^9}, 3.9574203860075016`*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"974775ef-3468-044e-8c41-6a2773d5de12"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 2 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"1", ",", "1", ",", "1"}]], TraditionalForm]],ExpressionUUID->
  "d336662d-93af-4ba1-9b61-c004071731e1"]
}], "Section",
 CellChangeTimes->{{3.951364016601324*^9, 3.951364033117815*^9}, {
   3.951474337146433*^9, 3.9514743421441193`*^9}, {3.952594215357689*^9, 
   3.952594226533348*^9}, {3.962184933653796*^9, 3.962184935094912*^9}, 
   3.965384220235036*^9, {3.965397093066661*^9, 
   3.965397093256565*^9}},ExpressionUUID->"1fdc99b5-a129-a94a-95ba-\
6083ac271361"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", "p", "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "k1", "+", "p"}], ")"}], "^", "2"}], "-", 
      "mm3"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k2", "+", "p"}], ")"}], "^", "2"}], " ", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"p", "^", "2"}], "\[Rule]", "pp"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
    "you", " ", "have", " ", "1", " ", "kinematic", " ", "variable", " ", 
     "as", " ", "you", " ", 
     RowBox[{"should", "."}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9513669511543617`*^9, 3.951366970894085*^9}, {
   3.951367019586632*^9, 3.951367050961878*^9}, 3.9513671541719513`*^9, {
   3.965301089269348*^9, 3.965301089419938*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"a57a4d87-59ca-4b47-8837-7982f827f645"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov2", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.957419276758255*^9, 3.957419286524809*^9}, 
   3.965384354895095*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"847e06a0-bfb7-1e45-b6fe-4f7d8c15f36c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 3 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"2", ",", "1", ",", "1"}]], "*"], TraditionalForm]],
  ExpressionUUID->"c8f37d9b-ac5f-492e-b1b9-7c52236f4dab"]
}], "Section",
 CellChangeTimes->{{3.950781106610214*^9, 3.950781117264141*^9}, {
   3.950849221148863*^9, 3.9508492254421883`*^9}, {3.9513764211935844`*^9, 
   3.9513764277446384`*^9}, {3.9513765468144913`*^9, 
   3.9513765599337387`*^9}, {3.9532671845488777`*^9, 
   3.9532671913434734`*^9}, {3.953284109017124*^9, 3.9532841126148148`*^9}, {
   3.953284455236084*^9, 3.9532844585864506`*^9}, {3.953286580189188*^9, 
   3.953286593271517*^9}, {3.9574204581268024`*^9, 3.9574204860816593`*^9}, {
   3.9574208915826283`*^9, 3.9574208978891754`*^9}, {3.9621856112430964`*^9, 
   3.9621856177939177`*^9}, 3.965384337838201*^9, {3.965397093960181*^9, 
   3.9653970955111217`*^9}},ExpressionUUID->"3e158e88-3a3d-3948-aefd-\
b83f9bb8a9f7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", "p", "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "-", "p"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "k1"}], ")"}], "^", "2"}], "-", "mm4"}]}], "}"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"p", "^", "2"}], "\[Rule]", "pp"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9507812968261495`*^9, 3.9507813711418447`*^9}, 
   3.950781574867345*^9, {3.9507821364093733`*^9, 3.950782136819937*^9}, {
   3.9507837175442085`*^9, 3.9507837182611837`*^9}, {3.950783852751916*^9, 
   3.9507838851079836`*^9}, {3.9507842507577653`*^9, 
   3.9507843011187067`*^9}, {3.950784334266109*^9, 3.9507843419625034`*^9}, {
   3.9507843746839256`*^9, 3.9507844024470625`*^9}, {3.9507848179484725`*^9, 
   3.95078482528824*^9}, {3.950849539633073*^9, 3.950849566079187*^9}, {
   3.9508496713805733`*^9, 3.9508497130725994`*^9}, {3.950850059980818*^9, 
   3.9508500820852313`*^9}, {3.9508501256721125`*^9, 
   3.9508501484264126`*^9}, {3.9532672366439056`*^9, 
   3.9532672722612705`*^9}, {3.9532673772711926`*^9, 3.953267380083502*^9}, {
   3.9532674367418327`*^9, 3.9532674858860283`*^9}, {3.9532842560892544`*^9, 
   3.9532842709130077`*^9}, {3.953284330577244*^9, 3.953284339360752*^9}, {
   3.9532843753774967`*^9, 3.953284376911871*^9}, {3.953286449128214*^9, 
   3.9532864500258865`*^9}, {3.953286516399828*^9, 3.9532865498454075`*^9}, {
   3.953286605672579*^9, 3.953286617950371*^9}, 3.9574204975371094`*^9, 
   3.9621856148463707`*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"ca481f22-6c07-4a4a-baa5-9c15c00fddd1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov3", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.950784500860589*^9, 3.950784514921688*^9}, 
   3.950784881790061*^9, 3.950846446892754*^9, {3.957420210898981*^9, 
   3.9574202216850986`*^9}, 3.965384358887164*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"5b503e80-d1c2-584c-bac2-d5697014505f"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 4 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"2", ",", "1", ",", "1"}]], TraditionalForm]],ExpressionUUID->
  "9aa2bec5-6a4d-4916-ab70-2bbba1275441"]
}], "Section",
 CellChangeTimes->{{3.9513020988967113`*^9, 3.951302113678875*^9}, {
   3.9514723157824516`*^9, 3.9514723180615864`*^9}, {3.962185650383917*^9, 
   3.962185652143716*^9}, 3.965384410150964*^9, {3.9653970961536417`*^9, 
   3.9653970962743998`*^9}},ExpressionUUID->"0c371094-7227-8842-8d20-\
b58da2b218cc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm3"}],
      ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "k1"}], ")"}], "^", "2"}], "-", "mm4"}]}], "}"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", "k2", ")"}], "^", "2"}], " ", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"pp3", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
    "you", " ", "have", " ", "3", " ", "kinematic", " ", "variables", " ", 
     "as", " ", "you", " ", 
     RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
     RowBox[{"{", 
      RowBox[{"pp1", ",", "pp2", ",", "pp3"}], "}"}]}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.9513021691940536`*^9, {3.9513022109060974`*^9, 3.951302237262783*^9}, {
   3.9513022916537476`*^9, 3.9513023144713535`*^9}, 3.951302519739727*^9, {
   3.951302751175646*^9, 3.9513027687845306`*^9}, {3.9513673320284443`*^9, 
   3.9513673480126553`*^9}, {3.9545636097456245`*^9, 3.954563636285719*^9}, {
   3.96530115407275*^9, 3.9653011603622026`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"b8bcdce4-1c84-6a46-aa20-9371a1cdff1c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov4", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574182764946003`*^9, 3.9574182781091576`*^9}, 
   3.957418323141369*^9, 3.965384415895179*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"70c858be-3dc5-0e45-8292-9c2b6d521ae7"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 5 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"3", ",", "1", ",", "1"}]], "*"], TraditionalForm]],
  ExpressionUUID->"8cfd1365-c8b9-46b7-819a-32faa9180df9"]
}], "Section",
 CellChangeTimes->{{3.9513643074104137`*^9, 3.951364322462471*^9}, {
   3.962185680687048*^9, 3.96218568250628*^9}, {3.9621859555385847`*^9, 
   3.962185958115312*^9}, 3.965384479596633*^9, {3.965397096861228*^9, 
   3.9653970970086193`*^9}},ExpressionUUID->"7b4cd093-e78c-594f-badd-\
7f175feb4cf7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], "-", "mm3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm4"}],
      ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm5"}]}], "}"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "->", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"pp3", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
    "you", " ", "have", " ", "3", " ", "kinematic", " ", "variable", " ", 
     "as", " ", "you", " ", 
     RowBox[{"should", "."}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9513669511543617`*^9, 3.951366970894085*^9}, {
   3.951367019586632*^9, 3.951367050961878*^9}, 3.9513671541719513`*^9, {
   3.951367187935707*^9, 3.9513671890479927`*^9}, {3.951367256986704*^9, 
   3.9513673055604515`*^9}, {3.951367380763571*^9, 3.9513674013158245`*^9}, {
   3.9513677414680862`*^9, 3.951367750589018*^9}, {3.965301167624061*^9, 
   3.965301168291584*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"85f3b1ad-5edd-0445-ace0-78cc3761f0e2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov5", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.957419416453718*^9, 3.957419424275734*^9}, 
   3.965384486675955*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"5464152b-04d7-9c4b-a3b2-6142ab20cd82"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 6 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"3", ",", "1", ",", "1"}]], TraditionalForm]],ExpressionUUID->
  "cf932147-f1e4-4d5d-b577-0276e3433718"]
}], "Section",
 CellChangeTimes->{{3.951278941481119*^9, 3.951278949030485*^9}, {
   3.951463570661068*^9, 3.9514635937511234`*^9}, {3.9514636598077793`*^9, 
   3.9514636816269703`*^9}, {3.9514717053828735`*^9, 
   3.9514717059202404`*^9}, {3.952594266379591*^9, 3.952594270884796*^9}, {
   3.962185704823942*^9, 3.962185706541803*^9}, 3.965384527446991*^9, {
   3.9653970975598373`*^9, 
   3.96539709768008*^9}},ExpressionUUID->"097b7e9b-ef96-fd4e-83a8-\
e3dd44deecf3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm3"}],
      ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "-", "p4"}], ")"}], "^", "2"}], "-", "mm4"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "k1"}], ")"}], "^", "2"}], "-", "mm5"}]}], "}"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", "k2", ")"}], "^", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "-", "pp1", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "-", "pp2", "-", "pp4"}], ")"}], "/", "2"}]}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{"6", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{"pp1", ",", "pp2", ",", "pp4", ",", "s", ",", "t", ",", "u"}], 
       "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9512790751183853`*^9, 3.951279111356804*^9}, {
  3.951298491649044*^9, 3.9512985038069324`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"dfb3b1a2-fe54-a745-8d72-17aa4db8b394"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov6", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.957415126320013*^9, 3.9574151566334133`*^9}, 
   3.9653845309580584`*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"083d258f-364b-7647-8c53-649b2840505a"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 7 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"2", ",", "1", ",", "2"}]], "**"], TraditionalForm]],
  ExpressionUUID->"46a93cf0-911c-426f-99a9-76cdf176edd3"]
}], "Section",
 CellChangeTimes->{{3.950781106610214*^9, 3.950781117264141*^9}, {
   3.950849221148863*^9, 3.9508492254421883`*^9}, {3.9513764211935844`*^9, 
   3.9513764277446384`*^9}, {3.9513765468144913`*^9, 
   3.9513765599337387`*^9}, {3.9532671845488777`*^9, 
   3.9532671913434734`*^9}, {3.953284109017124*^9, 3.9532841126148148`*^9}, {
   3.953284455236084*^9, 3.9532844585864506`*^9}, 3.953286580189188*^9, {
   3.962185747167635*^9, 3.962185748675102*^9}, 3.965384563386557*^9, {
   3.965397098299191*^9, 
   3.965397098459996*^9}},ExpressionUUID->"e341aa46-9d0f-1741-a908-\
f56bd7c1933a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", "p", "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "+", "p"}], ")"}], "^", "2"}], "-", "mm4"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm5"}]}], "}"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"p", "^", "2"}], "\[Rule]", "pp"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9507812968261495`*^9, 3.9507813711418447`*^9}, 
   3.950781574867345*^9, {3.9507821364093733`*^9, 3.950782136819937*^9}, {
   3.9507837175442085`*^9, 3.9507837182611837`*^9}, {3.950783852751916*^9, 
   3.9507838851079836`*^9}, {3.9507842507577653`*^9, 
   3.9507843011187067`*^9}, {3.950784334266109*^9, 3.9507843419625034`*^9}, {
   3.9507843746839256`*^9, 3.9507844024470625`*^9}, {3.9507848179484725`*^9, 
   3.95078482528824*^9}, {3.950849539633073*^9, 3.950849566079187*^9}, {
   3.9508496713805733`*^9, 3.9508497130725994`*^9}, {3.950850059980818*^9, 
   3.9508500820852313`*^9}, {3.9508501256721125`*^9, 
   3.9508501484264126`*^9}, {3.9532672366439056`*^9, 
   3.9532672722612705`*^9}, {3.9532673772711926`*^9, 3.953267380083502*^9}, {
   3.9532674367418327`*^9, 3.9532674858860283`*^9}, {3.9532842560892544`*^9, 
   3.9532842709130077`*^9}, {3.953284330577244*^9, 3.953284339360752*^9}, {
   3.9532843753774967`*^9, 3.953284376911871*^9}, {3.953286449128214*^9, 
   3.9532864500258865`*^9}, {3.953286516399828*^9, 3.9532865498454075`*^9}, 
   3.9621857505496798`*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"58a0306f-a941-ad45-a523-a1918c674f18"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov7", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.950784500860589*^9, 3.950784514921688*^9}, 
   3.950784881790061*^9, 3.950846446892754*^9, {3.957420187707205*^9, 
   3.957420195273617*^9}, 3.965384568269245*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"d8a24bc2-c6c2-8a4d-a04d-63197c9649c4"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 8 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"2", ",", "1", ",", "2"}]], "*"], TraditionalForm]],
  ExpressionUUID->"6dbad912-d6a0-401d-bf91-90bf115fca79"]
}], "Section",
 CellChangeTimes->{{3.951364038944721*^9, 3.951364052848503*^9}, {
   3.9514744543077946`*^9, 3.9514744568679276`*^9}, {3.962185774118977*^9, 
   3.962185775465807*^9}, 3.9653846025745153`*^9, {3.965397099971476*^9, 
   3.9653971001219378`*^9}},ExpressionUUID->"e3afa016-eba2-9946-952c-\
e6f2e8f79c38"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm4"}],
      ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm5"}]}], "}"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], " ", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "->", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"pp3", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
    "you", " ", "have", " ", "3", " ", "kinematic", " ", "variable", " ", 
     "as", " ", "you", " ", 
     RowBox[{"should", "."}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9513669511543617`*^9, 3.951366970894085*^9}, {
   3.951367019586632*^9, 3.951367050961878*^9}, 3.9513671541719513`*^9, {
   3.951367187935707*^9, 3.9513671890479927`*^9}, {3.951367256986704*^9, 
   3.9513673055604515`*^9}, {3.951367380763571*^9, 3.9513674013158245`*^9}, {
   3.962185778536626*^9, 3.962185780176981*^9}, {3.965301199990012*^9, 
   3.9653012002762823`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"4584f631-18d9-bb45-b3e6-00c95f6f34eb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov8", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.957419305882025*^9, 3.9574193165120125`*^9}, 
   3.9653846083505583`*^9},
 CellLabel->"In[60]:=",ExpressionUUID->"5c91c673-fe78-814a-b58b-ddd545595888"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 9 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"2", ",", "1", ",", "2"}]], TraditionalForm]],ExpressionUUID->
  "771f4a50-745b-4d35-a4a1-0f852f93044d"]
}], "Section",
 CellChangeTimes->{{3.951211056904379*^9, 3.951211096172657*^9}, {
   3.951376650475073*^9, 3.951376659508852*^9}, {3.9514633088457794`*^9, 
   3.951463309649357*^9}, {3.9532867299300957`*^9, 3.9532867304307785`*^9}, {
   3.962185797023828*^9, 3.9621857983100157`*^9}, 3.9653846528787947`*^9, {
   3.9653971007497377`*^9, 
   3.96539710090633*^9}},ExpressionUUID->"d67b65b6-51c9-7b42-93d5-\
c748c0fb4802"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm3"}],
      ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2", "+", "p4"}], ")"}], "^", "2"}], "-",
       "mm4"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm5"}]}], "}"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "k2", ")"}], "^", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "-", "pp1", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "-", "pp2", "-", "pp4"}], ")"}], "/", "2"}]}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{"6", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{"pp1", ",", "pp2", ",", "pp4", ",", "s", ",", "t", ",", "u"}], 
       "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.9512111132665234`*^9, {3.9512111893322372`*^9, 3.9512112163240643`*^9}, {
   3.951211399302046*^9, 3.951211405425045*^9}, {3.951211439025465*^9, 
   3.951211505785755*^9}, {3.951211550629286*^9, 3.951211580480093*^9}, {
   3.951211642612871*^9, 3.9512116583970776`*^9}, {3.953286912122223*^9, 
   3.9532869341719913`*^9}, {3.953287006105335*^9, 3.9532870104044476`*^9}, {
   3.9532871929862976`*^9, 3.953287219201046*^9}, {3.953287371360876*^9, 
   3.9532873787668514`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"d6ade511-3753-c547-977c-ce6e0716e6dd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov9", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.95741501650955*^9, 3.957415025262924*^9}, 
   3.965384657545803*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"90d0f7e5-dfae-f648-bf40-04f2b1881dcd"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 10 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"4", ",", "1", ",", "1"}]], "*"], TraditionalForm]],
  ExpressionUUID->"909d1cd2-eb85-4e98-8c9b-9968b7f36431"]
}], "Section",
 CellChangeTimes->{{3.9513631221574974`*^9, 3.951363135474655*^9}, {
   3.957421148245817*^9, 3.9574211499112396`*^9}, {3.9621858557290363`*^9, 
   3.962185859007311*^9}, 3.965384713956606*^9, {3.96539710147307*^9, 
   3.965397101698242*^9}},ExpressionUUID->"022bb66e-d3b0-c04f-86dc-\
02ad9634df5e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], "-", "mm3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm4"}],
      ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2", "+", "p4"}], ")"}], "^", "2"}], "-",
       "mm5"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "k1"}], ")"}], "^", "2"}], "-", "mm6"}]}], "}"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "-", "pp1", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "-", "pp2", "-", "pp4"}], ")"}], "/", "2"}]}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{"6", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{"pp1", ",", "pp2", ",", "pp4", ",", "s", ",", "t", ",", "u"}], 
       "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951289014614029*^9, 3.9512890590817204`*^9}, {
  3.9512891372006035`*^9, 3.951289176461773*^9}, {3.95129886763739*^9, 
  3.9512988835840664`*^9}, {3.951302922614687*^9, 3.9513029230775642`*^9}, {
  3.951302960505064*^9, 3.9513029633384304`*^9}, {3.951365854341404*^9, 
  3.9513658736222343`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"3ae10cbf-92f3-7147-b0b0-3d3d80fda384"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov10", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.957418583928053*^9, 3.9574186187499104`*^9}, 
   3.965384719111767*^9},
 CellLabel->"In[74]:=",ExpressionUUID->"0d71115d-834b-6549-b798-a2d8f119e324"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 11 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"4", ",", "1", ",", "1"}]], TraditionalForm]],ExpressionUUID->
  "978e26c9-1007-4a95-a8c9-e2d2e7320192"]
}], "Section",
 CellChangeTimes->{{3.950781106610214*^9, 3.950781117264141*^9}, {
   3.950849221148863*^9, 3.9508492254421883`*^9}, {3.9508504041760817`*^9, 
   3.95085041426071*^9}, {3.951376594365473*^9, 3.95137660405184*^9}, {
   3.96218644237654*^9, 3.96218644368399*^9}, 3.965384764197495*^9, {
   3.965397102206501*^9, 
   3.9653971023936443`*^9}},ExpressionUUID->"4c922b52-a90f-42b1-a0bc-\
cc214dafafd0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], "-", "mm1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm2"}],
      ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
       "mm3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
        "2"}], "-", "mm4"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm5"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "k1"}], ")"}], "^", "2"}], "-", "mm6"}]}], "}"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", "k2", ")"}], "^", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"pp5", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "10", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "pp5", ",", "s12", ",",
         "s23", ",", "s34", ",", "s123", ",", "s234"}], "}"}]}]}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9507812968261495`*^9, 3.9507813711418447`*^9}, 
   3.950781574867345*^9, {3.9507821364093733`*^9, 3.950782136819937*^9}, {
   3.9507837175442085`*^9, 3.9507837182611837`*^9}, {3.950783852751916*^9, 
   3.9507838851079836`*^9}, {3.9507842507577653`*^9, 
   3.9507843011187067`*^9}, {3.950784334266109*^9, 3.9507843419625034`*^9}, {
   3.9507843746839256`*^9, 3.9507844024470625`*^9}, {3.9507848179484725`*^9, 
   3.95078482528824*^9}, {3.950849539633073*^9, 3.950849566079187*^9}, {
   3.9508496713805733`*^9, 3.9508497130725994`*^9}, {3.950850059980818*^9, 
   3.9508500820852313`*^9}, {3.9508501256721125`*^9, 
   3.9508501484264126`*^9}, {3.9508506279983983`*^9, 3.9508506676691*^9}, {
   3.950850736718707*^9, 3.9508507415065584`*^9}, {3.950850864577836*^9, 
   3.9508508780335855`*^9}, {3.9512989405229206`*^9, 3.951298956892153*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"c22aade2-cbc1-4cc1-a814-3f445523dc48"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"coeffs", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov11", "=", 
   RowBox[{"BaikovCombine", "[", "coeffs", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.950784500860589*^9, 3.950784514921688*^9}, 
   3.950784881790061*^9, 3.950846446892754*^9, {3.9508507574549613`*^9, 
   3.9508507735353017`*^9}, {3.9574149198166237`*^9, 3.9574149203714867`*^9}, 
   3.9579491602045326`*^9, 3.965384769607069*^9},
 CellLabel->"In[81]:=",ExpressionUUID->"543a1075-7124-4e20-9454-15944e0c894f"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 12 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"3", ",", "1", ",", "2"}]], "**"], TraditionalForm]],
  ExpressionUUID->"4badfea2-5ea0-47a6-9509-655150443157"]
}], "Section",
 CellChangeTimes->{{3.950781106610214*^9, 3.950781117264141*^9}, {
   3.950849221148863*^9, 3.9508492254421883`*^9}, {3.9513764211935844`*^9, 
   3.9513764277446384`*^9}, {3.9513765468144913`*^9, 
   3.9513765599337387`*^9}, {3.9532671845488777`*^9, 
   3.9532671913434734`*^9}, {3.953284109017124*^9, 3.9532841126148148`*^9}, {
   3.9621864956253777`*^9, 3.962186500321374*^9}, 3.965384799990168*^9, {
   3.965397102773622*^9, 
   3.965397102936034*^9}},ExpressionUUID->"91259d48-d92d-064e-b015-\
ae0064e34d3a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm3"}],
      ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm4"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm5"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm6"}]}], "}"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"pp3", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}]}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9507812968261495`*^9, 3.9507813711418447`*^9}, 
   3.950781574867345*^9, {3.9507821364093733`*^9, 3.950782136819937*^9}, {
   3.9507837175442085`*^9, 3.9507837182611837`*^9}, {3.950783852751916*^9, 
   3.9507838851079836`*^9}, {3.9507842507577653`*^9, 
   3.9507843011187067`*^9}, {3.950784334266109*^9, 3.9507843419625034`*^9}, {
   3.9507843746839256`*^9, 3.9507844024470625`*^9}, {3.9507848179484725`*^9, 
   3.95078482528824*^9}, {3.950849539633073*^9, 3.950849566079187*^9}, {
   3.9508496713805733`*^9, 3.9508497130725994`*^9}, {3.950850059980818*^9, 
   3.9508500820852313`*^9}, {3.9508501256721125`*^9, 
   3.9508501484264126`*^9}, {3.9532672366439056`*^9, 
   3.9532672722612705`*^9}, {3.9532673772711926`*^9, 3.953267380083502*^9}, {
   3.9532674367418327`*^9, 3.9532674858860283`*^9}, {3.9532842560892544`*^9, 
   3.9532842709130077`*^9}, {3.953284330577244*^9, 3.953284339360752*^9}, {
   3.9532843753774967`*^9, 3.953284376911871*^9}, 3.962186502761414*^9, {
   3.965301252851398*^9, 3.965301253140944*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"ea26d788-438c-2e47-a830-ce0bf9d39d6b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov12", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.950784500860589*^9, 3.950784514921688*^9}, 
   3.950784881790061*^9, 3.950846446892754*^9, {3.9574201588894234`*^9, 
   3.957420166076063*^9}, 3.9653848032971773`*^9},
 CellLabel->"In[88]:=",ExpressionUUID->"c7d1147e-3fb9-dd41-b3d7-a48913e66104"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 13 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"3", ",", "1", ",", "2"}]], "*"], TraditionalForm]],
  ExpressionUUID->"8bb58a72-505c-424e-9630-2e4fb62c7633"]
}], "Section",
 CellChangeTimes->{{3.951288654794348*^9, 3.9512886551946087`*^9}, {
   3.951288838020258*^9, 3.951288847834324*^9}, 3.9513028592609158`*^9, 
   3.9513031689649143`*^9, {3.951472400869995*^9, 3.951472405823412*^9}, {
   3.95147259141222*^9, 3.9514725940048313`*^9}, {3.962186529793189*^9, 
   3.962186531634172*^9}, 3.9653848441558523`*^9, {3.965397103568215*^9, 
   3.9653971037249527`*^9}},ExpressionUUID->"cdf51da7-3380-1049-abce-\
26168369c88c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2", "+", "p4"}], ")"}], "^", "2"}], "-",
       "mm4"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm5"}],
      ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm6"}]}], "}"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], " ", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "-", "pp1", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "-", "pp2", "-", "pp4"}], ")"}], "/", "2"}]}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{"6", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{"pp1", ",", "pp2", ",", "pp4", ",", "s", ",", "t", ",", "u"}], 
       "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951289014614029*^9, 3.9512890590817204`*^9}, {
  3.9512891372006035`*^9, 3.951289176461773*^9}, {3.95129886763739*^9, 
  3.9512988835840664`*^9}, {3.951302922614687*^9, 3.9513029230775642`*^9}, {
  3.951302960505064*^9, 3.9513029633384304`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"9dd6054b-c592-6f44-8d3b-f8890e673ac1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov13", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.957418298601057*^9, 3.957418326276373*^9}, 
   3.965384847565928*^9},
 CellLabel->"In[95]:=",ExpressionUUID->"e020d1bf-36c8-fd47-9825-722f8d292c8c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 14 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"3", ",", "1", ",", "2"}]], TraditionalForm]],ExpressionUUID->
  "c0be8060-cdce-461c-a477-8466ab75154e"]
}], "Section",
 CellChangeTimes->{{3.950781106610214*^9, 3.950781117264141*^9}, {
   3.951376361762579*^9, 3.951376401352167*^9}, {3.9513765408845444`*^9, 
   3.9513765435740204`*^9}, {3.962186552637026*^9, 3.962186554044114*^9}, 
   3.965384883257571*^9, {3.96539710454248*^9, 
   3.9653971046969957`*^9}},ExpressionUUID->"3593db18-24e2-4c72-8d83-\
46ad0d7bb99b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p2"}], ")"}], "^", "2"}], "-", "mm3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-", "mm4"}],
      ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^", "2"}], "-",
       "mm5"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "k1"}], ")"}], "^", "2"}], "-", "mm6"}]}], "}"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "k2", ")"}], "^", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"pp5", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "10", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "pp5", ",", "s12", ",",
         "s23", ",", "s34", ",", "s123", ",", "s234"}], "}"}]}]}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9507812968261495`*^9, 3.9507813711418447`*^9}, 
   3.950781574867345*^9, {3.9507821364093733`*^9, 3.950782136819937*^9}, {
   3.9507837175442085`*^9, 3.9507837182611837`*^9}, {3.950783852751916*^9, 
   3.9507838851079836`*^9}, {3.9507842507577653`*^9, 
   3.9507843011187067`*^9}, {3.950784334266109*^9, 3.9507843419625034`*^9}, {
   3.9507843746839256`*^9, 3.9507844024470625`*^9}, {3.9507848179484725`*^9, 
   3.95078482528824*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"b90ce72b-ba53-477c-ac7d-7ae932c4fc98"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov14", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.950784500860589*^9, 3.950784514921688*^9}, 
   3.950784881790061*^9, 3.950846446892754*^9, {3.9574147285801506`*^9, 
   3.95741475171039*^9}, 3.957414815685894*^9, 3.965384887672635*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"0b690a21-e877-44fb-8d7a-6f468ad32915"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 15 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"2", ",", "2", ",", "2"}]], "**"], TraditionalForm]],
  ExpressionUUID->"3bb187d2-9a72-4a0b-880b-7a7a44576512"]
}], "Section",
 CellChangeTimes->{{3.950781106610214*^9, 3.950781117264141*^9}, {
   3.950849221148863*^9, 3.9508492254421883`*^9}, {3.9513764211935844`*^9, 
   3.9513764277446384`*^9}, {3.9513765468144913`*^9, 
   3.9513765599337387`*^9}, {3.9532671845488777`*^9, 3.9532671913434734`*^9}, 
   3.953283870712509*^9, {3.962186572002248*^9, 3.9621865734292603`*^9}, 
   3.96538492333475*^9, {3.965397106023964*^9, 
   3.9653971061857452`*^9}},ExpressionUUID->"e03e66fa-fd0f-ed43-aadd-\
3da341b18e6f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm4"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "k1"}], ")"}], "^", "2"}], "-", "mm5"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-",
       "mm6"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k2", "+", "p2"}], ")"}], "^", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"pp3", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}]}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9507812968261495`*^9, 3.9507813711418447`*^9}, 
   3.950781574867345*^9, {3.9507821364093733`*^9, 3.950782136819937*^9}, {
   3.9507837175442085`*^9, 3.9507837182611837`*^9}, {3.950783852751916*^9, 
   3.9507838851079836`*^9}, {3.9507842507577653`*^9, 
   3.9507843011187067`*^9}, {3.950784334266109*^9, 3.9507843419625034`*^9}, {
   3.9507843746839256`*^9, 3.9507844024470625`*^9}, {3.9507848179484725`*^9, 
   3.95078482528824*^9}, {3.950849539633073*^9, 3.950849566079187*^9}, {
   3.9508496713805733`*^9, 3.9508497130725994`*^9}, {3.950850059980818*^9, 
   3.9508500820852313`*^9}, {3.9508501256721125`*^9, 
   3.9508501484264126`*^9}, {3.9532672366439056`*^9, 
   3.9532672722612705`*^9}, {3.9532673772711926`*^9, 3.953267380083502*^9}, {
   3.9532674367418327`*^9, 3.9532674858860283`*^9}, 3.962186575615151*^9, {
   3.9653012716123533`*^9, 3.965301271908306*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"492ce975-8c02-5a48-b39f-d0a75a51f5e4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov15", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.950784500860589*^9, 3.950784514921688*^9}, 
   3.950784881790061*^9, 3.950846446892754*^9, {3.9574201140751934`*^9, 
   3.957420119264002*^9}, 3.965384926939445*^9},
 CellLabel->
  "In[109]:=",ExpressionUUID->"9114fe85-b07d-a14b-a6fe-4451160cea56"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 16 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"2", ",", "2", ",", "2"}]], "*"], TraditionalForm]],
  ExpressionUUID->"890f3e66-9746-446d-9246-79cb94108a99"]
}], "Section",
 CellChangeTimes->{{3.951288654794348*^9, 3.9512886551946087`*^9}, {
   3.951288838020258*^9, 3.951288847834324*^9}, {3.9513747505355606`*^9, 
   3.9513747682121544`*^9}, {3.951464268868555*^9, 3.9514642755408077`*^9}, {
   3.957936897805891*^9, 3.9579368997053223`*^9}, {3.962186593662506*^9, 
   3.962186595334448*^9}, 3.9653849672125397`*^9, {3.965397106817877*^9, 
   3.965397106992896*^9}},ExpressionUUID->"139357db-5081-3e45-b3f2-\
0900ebc52fe7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2", "+", "p4"}], ")"}], "^", "2"}], "-",
       "mm4"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "-", "k1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm5"}],
      ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm6"}]}], "}"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k2", "-", "p1"}], ")"}], "^", "2"}], " ", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k2", "-", "p1", "-", "p2"}], ")"}], "^", "2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "-", "pp1", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "-", "pp2", "-", "pp4"}], ")"}], "/", "2"}]}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{"6", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{"pp1", ",", "pp2", ",", "pp4", ",", "s", ",", "t", ",", "u"}], 
       "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951289014614029*^9, 3.9512890590817204`*^9}, {
  3.9512891372006035`*^9, 3.951289176461773*^9}, {3.95129886763739*^9, 
  3.9512988835840664`*^9}, {3.951303072220436*^9, 3.9513030736544876`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"1c19b275-708c-184d-8b2e-0bc9dc0dcd2f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov16", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.957417937520651*^9, 3.9574179515571194`*^9}, {
  3.965384971333177*^9, 3.965384971448504*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"a70c5b1e-9f41-1b4e-bcc1-8336660d3861"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 17 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"2", ",", "2", ",", "2"}]], TraditionalForm]],ExpressionUUID->
  "906b6476-b575-4d8e-b910-12dde7b20085"]
}], "Section",
 CellChangeTimes->{{3.950781106610214*^9, 3.950781117264141*^9}, {
   3.950849221148863*^9, 3.9508492254421883`*^9}, {3.9513764211935844`*^9, 
   3.9513764277446384`*^9}, {3.9513765468144913`*^9, 
   3.9513765599337387`*^9}, {3.962186617709247*^9, 3.962186619086235*^9}, 
   3.9653850066929607`*^9, {3.965397107575881*^9, 
   3.9653971077259827`*^9}},ExpressionUUID->"60727d2e-700e-4ef9-8c37-\
3297c21f8678"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
        "2"}], "-", "mm4"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "-", "k2", "+", "p2"}], ")"}], "^", "2"}], "-", "mm5"}],
      ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "-", "k2", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
       "mm6"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k2", "+", "p2"}], ")"}], "^", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k2", "+", "p3"}], ")"}], "^", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k2", "+", "p4"}], ")"}], "^", "2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"pp5", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "10", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "pp5", ",", "s12", ",",
         "s23", ",", "s34", ",", "s123", ",", "s234"}], "}"}]}]}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9507812968261495`*^9, 3.9507813711418447`*^9}, 
   3.950781574867345*^9, {3.9507821364093733`*^9, 3.950782136819937*^9}, {
   3.9507837175442085`*^9, 3.9507837182611837`*^9}, {3.950783852751916*^9, 
   3.9507838851079836`*^9}, {3.9507842507577653`*^9, 
   3.9507843011187067`*^9}, {3.950784334266109*^9, 3.9507843419625034`*^9}, {
   3.9507843746839256`*^9, 3.9507844024470625`*^9}, {3.9507848179484725`*^9, 
   3.95078482528824*^9}, {3.950849539633073*^9, 3.950849566079187*^9}, {
   3.9508496713805733`*^9, 3.9508497130725994`*^9}, {3.950850059980818*^9, 
   3.9508500820852313`*^9}, {3.9508501256721125`*^9, 3.9508501484264126`*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"50e3efd4-ecb7-4ac3-9fc8-2b9e9be1147d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov17", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.950784500860589*^9, 3.950784514921688*^9}, 
   3.950784881790061*^9, 3.950846446892754*^9, {3.957414859610716*^9, 
   3.9574148617343197`*^9}, 3.95794915330373*^9, {3.9653850099293203`*^9, 
   3.965385010056993*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"99a7691c-94b4-46e1-940e-92e31e6693bf"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 18 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "1", ",", "1"}]], "*"], TraditionalForm]],
  ExpressionUUID->"a4818c34-23be-4d1e-bc9a-c1f58144f0be"]
}], "Section",
 CellChangeTimes->{{3.9512978555895615`*^9, 3.951297877567507*^9}, {
   3.962186650649086*^9, 3.96218665211742*^9}, 3.9653850775080957`*^9, {
   3.965397108554179*^9, 
   3.965397108662175*^9}},ExpressionUUID->"4928c3ea-6740-d247-95a7-\
a6835d58df94"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm3"}],
      ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
       "mm4"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
        "2"}], "-", "mm5"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm6"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "k1"}], ")"}], "^", "2"}], "-", "mm7"}]}], "}"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"pp5", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "10", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "pp5", ",", "s12", ",",
         "s23", ",", "s34", ",", "s123", ",", "s234"}], "}"}]}]}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.95129801993029*^9, 3.951298036142584*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"a5007b69-ca3d-694a-b5da-ffee338c5936"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov18", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.957415274126135*^9, 3.9574152786999264`*^9}, {
  3.965385081610717*^9, 3.96538508169202*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"c3c6dcc0-e0a7-0d4c-884c-51f5ee92684a"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 19 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"5", ",", "1", ",", "1"}]], TraditionalForm]],ExpressionUUID->
  "491a35ba-1f14-4e49-b9f7-d14e8a54316f"]
}], "Section",
 CellChangeTimes->{{3.9512978555895615`*^9, 3.951297877567507*^9}, {
   3.951298124640047*^9, 3.9512981318650475`*^9}, {3.962186674716196*^9, 
   3.96218667624415*^9}, 3.965385112422261*^9, {3.965397109203837*^9, 
   3.965397109363934*^9}},ExpressionUUID->"558265a1-886f-5d43-a2d2-\
d2f1a5557225"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "k1"}], ")"}], "^", "2"}], "-", "mm7"}]}], "}"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{"p5", "\[Rule]", "p5eks"}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "14", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4"}], "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.95129801993029*^9, 3.951298036142584*^9}, {
   3.951298149277172*^9, 3.951298239262911*^9}, 3.9512985264834023`*^9, {
   3.965301311931859*^9, 3.9653013150460653`*^9}, {3.965302256564437*^9, 
   3.9653022728030767`*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"7da76580-0bf9-a843-ad76-89cba6cd5bca"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov19", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574179132116337`*^9, 3.957417925995678*^9}, {
  3.965385116529152*^9, 3.96538511659967*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"bc90ac4a-b3ed-a54f-8647-659b6639e40f"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 20 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"4", ",", "1", ",", "2"}]], "**"], TraditionalForm]],
  ExpressionUUID->"4e8f4c4d-e200-45da-8026-81ecb3a13ed6"]
}], "Section",
 CellChangeTimes->{{3.951364356398245*^9, 3.9513643634312553`*^9}, {
   3.96218669984676*^9, 3.9621867024933043`*^9}, 3.965385152933796*^9, {
   3.9653971099212427`*^9, 
   3.96539711007187*^9}},ExpressionUUID->"6463e394-b439-c340-bfac-\
05cb9d44d02c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2", "+", "p4"}], ")"}], "^", "2"}], "-",
       "mm4"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm5"}],
      ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], "-", "mm6"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm7"}]}], "}"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "-", "pp1", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "-", "pp2", "-", "pp4"}], ")"}], "/", "2"}]}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{"6", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{"pp1", ",", "pp2", ",", "pp4", ",", "s", ",", "t", ",", "u"}], 
       "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951289014614029*^9, 3.9512890590817204`*^9}, {
  3.9512891372006035`*^9, 3.951289176461773*^9}, {3.95129886763739*^9, 
  3.9512988835840664`*^9}, {3.951302922614687*^9, 3.9513029230775642`*^9}, {
  3.951302960505064*^9, 3.9513029633384304`*^9}, {3.951366327464882*^9, 
  3.9513663674956017`*^9}, {3.9513675012623863`*^9, 3.9513675045615597`*^9}, {
  3.951367875727974*^9, 3.951367882409588*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"4c5b9ea2-bc6b-f84d-9812-ed8ab14d46f8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov20", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574197464445343`*^9, 3.9574197533076973`*^9}, 
   3.9653851568786097`*^9},
 CellLabel->
  "In[145]:=",ExpressionUUID->"f35b16ad-3e3b-704a-ae9f-00674bae55b9"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 21 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"4", ",", "1", ",", "2"}]], "*"], TraditionalForm]],
  ExpressionUUID->"24874b92-fc37-412b-a175-917190f675e4"]
}], "Section",
 CellChangeTimes->{{3.9512793182199993`*^9, 3.9512793399404564`*^9}, {
   3.962186717050041*^9, 3.962186719272605*^9}, 3.965385188635992*^9, {
   3.965397111556569*^9, 
   3.96539711170997*^9}},ExpressionUUID->"3cd476f4-8af2-0048-9b0e-\
412e30a6131b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm3"}],
      ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
       "mm4"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
        "2"}], "-", "mm5"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm6"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm7"}]}], "}"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"pp5", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "10", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "pp5", ",", "s12", ",",
         "s23", ",", "s34", ",", "s123", ",", "s234"}], "}"}]}]}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951279502230631*^9, 3.9512795567701607`*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"aeb09e0d-140b-6b42-b45a-c7176586eeaf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov21", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.957415188063534*^9, 3.9574151955982285`*^9}, 
   3.965385191767552*^9},
 CellLabel->
  "In[152]:=",ExpressionUUID->"fdc4db5f-e2a7-2b49-a6c2-4fcb67132db8"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 22 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"4", ",", "1", ",", "2"}]], TraditionalForm]],ExpressionUUID->
  "8b0d6896-fc13-4171-8d4f-299083c8ae1b"]
}], "Section",
 CellChangeTimes->{{3.9512793182199993`*^9, 3.9512793399404564`*^9}, 
   3.951287910604599*^9, {3.951464134194418*^9, 3.9514641366799774`*^9}, {
   3.962186742105441*^9, 3.962186744782979*^9}, 3.965385217155863*^9, 
   3.965397124937353*^9},ExpressionUUID->"5eadb7f0-2a59-de44-9be4-\
64ab68cf060f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm7"}]}], "}"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{"p5", "\[Rule]", "p5eks"}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "14", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4"}], "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951279502230631*^9, 3.9512795567701607`*^9}, {
   3.951288002201185*^9, 3.9512880234167976`*^9}, {3.951288054097332*^9, 
   3.951288059408777*^9}, {3.9512881212239056`*^9, 3.9512881372077427`*^9}, {
   3.951288211281391*^9, 3.9512882114326077`*^9}, 3.951298189307659*^9, {
   3.965302305378422*^9, 3.965302310492118*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"3dbc9ed0-5025-294b-ab03-f2cbd7f8d74f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov22", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.957415213226198*^9, 3.9574152184652195`*^9}, 
   3.965385220747547*^9},
 CellLabel->
  "In[160]:=",ExpressionUUID->"637a03be-2ffb-f14c-bd90-4762810c08e6"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 23 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"3", ",", "1", ",", "3"}]], "**"], TraditionalForm]],
  ExpressionUUID->"04146ca2-8093-43a1-bcb7-ae56cad37951"]
}], "Section",
 CellChangeTimes->{{3.951364073460022*^9, 3.9513640832962036`*^9}, {
   3.951474828533247*^9, 3.9514748323491383`*^9}, {3.952594228772703*^9, 
   3.952594231156069*^9}, {3.9621867712792177`*^9, 3.962186773326805*^9}, 
   3.965385251456319*^9, 
   3.965397125665142*^9},ExpressionUUID->"adfd2393-1133-5d46-9d15-\
691538a1022b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2", "+", "p4"}], ")"}], "^", "2"}], "-",
       "mm4"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm5"}],
      ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm6"}],
      ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm7"}]}], "}"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], " ", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "-", "pp1", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "-", "pp2", "-", "pp4"}], ")"}], "/", "2"}]}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{"6", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{"pp1", ",", "pp2", ",", "pp4", ",", "s", ",", "t", ",", "u"}], 
       "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951289014614029*^9, 3.9512890590817204`*^9}, {
  3.9512891372006035`*^9, 3.951289176461773*^9}, {3.95129886763739*^9, 
  3.9512988835840664`*^9}, {3.951302922614687*^9, 3.9513029230775642`*^9}, {
  3.951302960505064*^9, 3.9513029633384304`*^9}, {3.951366327464882*^9, 
  3.9513663674956017`*^9}, {3.9513675012623863`*^9, 3.9513675045615597`*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"17270573-5962-934f-b453-5bdcc5e206aa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov23", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574193373616905`*^9, 3.9574193493318768`*^9}, 
   3.965385255031102*^9},
 CellLabel->
  "In[167]:=",ExpressionUUID->"2fc92eb9-5e4e-1443-8efc-a97e4b2b40bc"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 24 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"3", ",", "1", ",", "3"}]], "*"], TraditionalForm]],
  ExpressionUUID->"c8eea290-5405-49a8-9e51-bce37d1ac3cf"]
}], "Section",
 CellChangeTimes->{{3.951210351171936*^9, 3.9512103591217403`*^9}, {
   3.962186790897254*^9, 3.962186792107354*^9}, 3.9653852959980707`*^9, 
   3.965397126675332*^9},ExpressionUUID->"38d3bfd7-cdf5-c547-b2b9-\
16462faeeb8c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm3"}],
      ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
        "2"}], "-", "mm4"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
       "mm5"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm6"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm7"}]}], "}"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"pp5", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "14", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "pp5", ",", "s12", ",",
         "s23", ",", "s34", ",", "s123", ",", "s234", ",", "a1", ",", "a2", ",",
         "a3", ",", "a4"}], "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951210386930296*^9, 3.951210387347994*^9}, {
  3.9512105075506096`*^9, 3.9512105301785946`*^9}, {3.9512106353531513`*^9, 
  3.9512106437796726`*^9}, {3.951210731648714*^9, 3.951210766235985*^9}, {
  3.9512108621225452`*^9, 3.951210869112808*^9}, {3.9512109774233475`*^9, 
  3.9512109841544075`*^9}, {3.953365910460869*^9, 3.9533659582703304`*^9}, {
  3.965302348278509*^9, 3.965302351136775*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"5529917a-798b-0040-aeab-9ee0a41d359a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov24", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.957414991078083*^9, 3.9574150019559097`*^9}, 
   3.965385299954867*^9},
 CellLabel->
  "In[174]:=",ExpressionUUID->"135e72a2-f411-3b4e-848c-e1f18b675a4e"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 25 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"3", ",", "1", ",", "3"}]], TraditionalForm]],ExpressionUUID->
  "976d29b7-40f1-4d3a-9fb5-e6a37a56bf7f"]
}], "Section",
 CellChangeTimes->{{3.951209899381687*^9, 3.951209900249542*^9}, {
   3.9512099767174053`*^9, 3.951209981650959*^9}, {3.9513766275370846`*^9, 
   3.951376643642462*^9}, {3.9514633137209377`*^9, 3.951463318637354*^9}, {
   3.96218681088767*^9, 3.96218681230294*^9}, 3.965385339136712*^9, 
   3.9653971270366907`*^9},ExpressionUUID->"6df06df4-1271-5a4b-9f77-\
8a19d81d3906"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm7"}]}], "}"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{"p5", "\[Rule]", "p5eks"}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "k2", ")"}], "^", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "14", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4"}], "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.965302359434238*^9, 3.9653023631357393`*^9}},
 CellLabel->
  "In[176]:=",ExpressionUUID->"53ad4897-c538-a945-8f74-6dc32b2c5544"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov25", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574149436659126`*^9, 3.957414961477068*^9}, {
  3.965385343375752*^9, 3.965385343442748*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"5511dc01-e8c3-d34a-8eae-35c613e7cfe6"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 26 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"3", ",", "2", ",", "2"}]], "**"], TraditionalForm]],
  ExpressionUUID->"bf58c02c-3865-400d-b67c-43b416224f69"]
}], "Section",
 CellChangeTimes->{{3.9513632361355095`*^9, 3.9513632456945477`*^9}, {
   3.9514736552231255`*^9, 3.951473657487177*^9}, {3.9525942062665977`*^9, 
   3.9525942220158043`*^9}, {3.962186838813953*^9, 3.962186840716237*^9}, 
   3.965385375444089*^9, 
   3.965397127396924*^9},ExpressionUUID->"1d14f322-6de3-4944-9bee-\
c46a68d7d8d8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2", "+", "p4"}], ")"}], "^", "2"}], "-",
       "mm4"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm5"}],
      ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "-", "k1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm6"}],
      ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm7"}]}], "}"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], " ", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "-", "pp1", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "-", "pp2", "-", "pp4"}], ")"}], "/", "2"}]}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{"6", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{"pp1", ",", "pp2", ",", "pp4", ",", "s", ",", "t", ",", "u"}], 
       "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951289014614029*^9, 3.9512890590817204`*^9}, {
  3.9512891372006035`*^9, 3.951289176461773*^9}, {3.95129886763739*^9, 
  3.9512988835840664`*^9}, {3.951302922614687*^9, 3.9513029230775642`*^9}, {
  3.951302960505064*^9, 3.9513029633384304`*^9}, {3.951366327464882*^9, 
  3.9513663674956017`*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"5d7568c1-78d2-cb4b-ab98-fe386cfc3607"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov26", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574189064984207`*^9, 3.957418922423975*^9}, {
  3.9653853793310432`*^9, 3.965385379647048*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"3db213f2-e90f-1d4f-b6f2-852262f3c463"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 27 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"3", ",", "2", ",", "2"}]], "*"], TraditionalForm]],
  ExpressionUUID->"42172ba3-026e-4c6e-adda-7784816e0a26"]
}], "Section",
 CellChangeTimes->{{3.951278239393692*^9, 3.951278270681343*^9}, {
   3.951278307324972*^9, 3.9512783155884933`*^9}, {3.9512784312132893`*^9, 
   3.9512784345774345`*^9}, {3.962186867569716*^9, 3.962186868973116*^9}, 
   3.96538541109385*^9, 
   3.965397127765004*^9},ExpressionUUID->"8f8de89c-10c1-c844-beaa-\
de5bdd278ee8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "-", "k1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm3"}],
      ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
       "mm4"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
        "2"}], "-", "mm5"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm6"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm7"}]}], "}"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"pp5", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "10", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "pp5", ",", "s12", ",",
         "s23", ",", "s34", ",", "s123", ",", "s234"}], "}"}]}]}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9512785555881195`*^9, 3.9512785614913025`*^9}, {
  3.9512785948598976`*^9, 3.951278607170891*^9}, {3.951278664006899*^9, 
  3.9512786715527554`*^9}, {3.951278816948841*^9, 3.9512788395219517`*^9}, {
  3.9512993094001083`*^9, 3.951299379051897*^9}, {3.962186886836273*^9, 
  3.962186915603587*^9}, {3.965302428506425*^9, 3.965302430103263*^9}},
 CellLabel->
  "In[191]:=",ExpressionUUID->"9cd02686-8e98-ba43-b4e8-5ca2e27f721a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov27", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574150655292454`*^9, 3.957415071365362*^9}, {
  3.965385414960207*^9, 3.9653854150337563`*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"887141bd-78e8-354e-a806-d92b2e609d85"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 28 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"3", ",", "2", ",", "2"}]], TraditionalForm]],ExpressionUUID->
  "c0fd501a-8fc1-4516-9521-f44b815303f2"]
}], "Section",
 CellChangeTimes->{{3.951211836649967*^9, 3.9512118377011833`*^9}, {
   3.951211888232977*^9, 3.9512118951349964`*^9}, {3.9514633021856537`*^9, 
   3.9514633050489426`*^9}, {3.952594558597109*^9, 3.952594572543741*^9}, {
   3.9621869347420473`*^9, 3.9621869365400457`*^9}, 3.965385445148767*^9, 
   3.965397127929145*^9},ExpressionUUID->"f72a6f78-2883-d74e-b016-\
6f015d864eb8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm7"}]}], "}"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{"p5", "\[Rule]", "p5eks"}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "k2", ")"}], "^", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "14", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4"}], "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9512120734136543`*^9, 3.9512120783310432`*^9}, {
  3.9512121190547066`*^9, 3.951212123774313*^9}, {3.951212263788698*^9, 
  3.9512122679053955`*^9}, {3.965302444673595*^9, 3.965302449666588*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"43375230-3f38-bf49-b469-4c5f3c7e1c0e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov28", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.957415048236746*^9, 3.957415054805542*^9}, {
  3.965385449772127*^9, 3.9653854499270763`*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"9dde1a8b-8ca7-4e47-8dfb-18299cb63e1a"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 29 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "1", ",", "2"}]], "**"], TraditionalForm]],
  ExpressionUUID->"50565ef6-4599-46bc-99e3-16354a8272fc"]
}], "Section",
 CellChangeTimes->{{3.951363164517767*^9, 3.9513631853866634`*^9}, 
   3.9574213835103607`*^9, {3.962186956460408*^9, 3.962186957977819*^9}, 
   3.965385486832761*^9, 
   3.965397128093759*^9},ExpressionUUID->"d8a9bb5f-861e-0144-ba5b-\
4100633fc387"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], "-", "mm4"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm5"}],
      ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
       "mm6"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
        "2"}], "-", "mm7"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm8"}]}], "}"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"pp5", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "10", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "pp5", ",", "s12", ",",
         "s23", ",", "s34", ",", "s123", ",", "s234"}], "}"}]}]}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951289014614029*^9, 3.9512890590817204`*^9}, {
  3.9512891372006035`*^9, 3.951289176461773*^9}, {3.95129886763739*^9, 
  3.9512988835840664`*^9}, {3.951302922614687*^9, 3.9513029230775642`*^9}, {
  3.951302960505064*^9, 3.9513029633384304`*^9}, {3.951365854341404*^9, 
  3.9513658736222343`*^9}, {3.951366006330345*^9, 3.951366020417879*^9}, {
  3.9513661038988113`*^9, 3.9513661563116035`*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"6758e71a-d138-4542-978c-386a359ad243"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov29", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.957418668600275*^9, 3.957418672686695*^9}, {
  3.965385491566051*^9, 3.96538549176712*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"d3de9e0f-cdf7-7f4a-9e0a-47020b757880"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 30 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "1", ",", "2"}]], "*"], TraditionalForm]],
  ExpressionUUID->"bff5febc-ef6e-42a4-83ed-cf637c47c7a1"]
}], "Section",
 CellChangeTimes->{{3.951363164517767*^9, 3.9513631853866634`*^9}, 
   3.957421385445484*^9, {3.9621869773812037`*^9, 3.962186978739284*^9}, 
   3.96538552198344*^9, 
   3.965397128235964*^9},ExpressionUUID->"e29f179b-df36-514b-b789-\
17a41b159b3d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], "-", "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm8"}]}], "}"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{"p5", "->", "p5eks"}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "14", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4"}], "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951289014614029*^9, 3.9512890590817204`*^9}, {
   3.9512891372006035`*^9, 3.951289176461773*^9}, {3.95129886763739*^9, 
   3.9512988835840664`*^9}, {3.951302922614687*^9, 3.9513029230775642`*^9}, {
   3.951302960505064*^9, 3.9513029633384304`*^9}, {3.951365854341404*^9, 
   3.9513658736222343`*^9}, {3.951366006330345*^9, 3.951366020417879*^9}, {
   3.9513661038988113`*^9, 3.9513661563116035`*^9}, {3.957421402226551*^9, 
   3.9574214026112614`*^9}, {3.9574214503880253`*^9, 
   3.9574214579464054`*^9}, {3.957421530713854*^9, 3.9574215476343403`*^9}, {
   3.9574215875307293`*^9, 3.9574215939658966`*^9}, {3.9574217725414257`*^9, 
   3.957421778586548*^9}, 3.9574218279309864`*^9, {3.9574219554938984`*^9, 
   3.9574219596728325`*^9}, {3.965302480170863*^9, 3.965302487677168*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"861541e1-38e0-9e4d-8812-72ea2592d97a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov30", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.957418668600275*^9, 3.957418672686695*^9}, 
   3.957421562075924*^9, 3.965385526440445*^9},
 CellLabel->
  "In[219]:=",ExpressionUUID->"f6bd45aa-562c-8940-8ecc-d40f9c5cfc4f"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 31 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"5", ",", "1", ",", "2"}]], TraditionalForm]],ExpressionUUID->
  "acd8f575-d875-4d49-8ec4-8a013d155513"]
}], "Section",
 CellChangeTimes->{{3.951363164517767*^9, 3.9513631853866634`*^9}, 
   3.957421385445484*^9, 3.9574218575343113`*^9, {3.9574220515828094`*^9, 
   3.957422053988777*^9}, {3.9579489723175526`*^9, 3.9579489747825756`*^9}, {
   3.9621870137085323`*^9, 3.962187015678051*^9}, 3.965385554910581*^9, 
   3.965397128381068*^9},ExpressionUUID->"23b1aa28-f172-3448-8356-\
5290e21e98da"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6"}], ")"}], "^", "2"}], "-", "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm8"}]}], "}"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p5", "->", "p5eks"}], ",", 
      RowBox[{"p6", "->", "p6eks"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "18", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4"}], 
       "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951289014614029*^9, 3.9512890590817204`*^9}, {
   3.9512891372006035`*^9, 3.951289176461773*^9}, {3.95129886763739*^9, 
   3.9512988835840664`*^9}, {3.951302922614687*^9, 3.9513029230775642`*^9}, {
   3.951302960505064*^9, 3.9513029633384304`*^9}, {3.951365854341404*^9, 
   3.9513658736222343`*^9}, {3.951366006330345*^9, 3.951366020417879*^9}, {
   3.9513661038988113`*^9, 3.9513661563116035`*^9}, {3.957421402226551*^9, 
   3.9574214026112614`*^9}, {3.9574214503880253`*^9, 
   3.9574214579464054`*^9}, {3.957421530713854*^9, 3.9574215476343403`*^9}, {
   3.9574215875307293`*^9, 3.9574215939658966`*^9}, {3.9574217725414257`*^9, 
   3.957421778586548*^9}, 3.9574218279309864`*^9, {3.9574218640195484`*^9, 
   3.957421905146139*^9}, {3.9574219665503654`*^9, 3.957421999980524*^9}, {
   3.9621870320837*^9, 3.962187036776848*^9}, 3.962187127557088*^9, {
   3.9653025065608177`*^9, 3.965302513343603*^9}},
 CellLabel->
  "In[221]:=",ExpressionUUID->"549bdc86-b25a-8f49-bf24-7b251076b4cf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov31", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.957418668600275*^9, 3.957418672686695*^9}, 
   3.957421562075924*^9, 3.9574218553802776`*^9, 3.9574219826037064`*^9, {
   3.957948958454975*^9, 3.957948965639389*^9}, {3.9579496402493095`*^9, 
   3.957949641206585*^9}, 3.965385558061204*^9},
 CellLabel->
  "In[228]:=",ExpressionUUID->"08795a3f-e678-2948-aeaf-f10fae727f38"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 32 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"4", ",", "1", ",", "3"}]], "**"], TraditionalForm]],
  ExpressionUUID->"7babdfa2-9743-4a71-91b3-c0aad493a9b7"]
}], "Section",
 CellChangeTimes->{{3.9512793182199993`*^9, 3.9512793399404564`*^9}, {
   3.951299048912384*^9, 3.9512990525286694`*^9}, 3.951303258109703*^9, {
   3.951473532684284*^9, 3.9514735353641415`*^9}, 3.9574186983806324`*^9, {
   3.962187069160219*^9, 3.962187070602223*^9}, {3.965385588870677*^9, 
   3.9653855967711573`*^9}, 
   3.9653971285275087`*^9},ExpressionUUID->"659813fb-835f-2b43-8634-\
df836b03817b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm3"}],
      ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm4"}],
      ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
       "mm5"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
        "2"}], "-", "mm6"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm7"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm8"}]}], "}"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"pp5", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "10", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "pp5", ",", "s12", ",",
         "s23", ",", "s34", ",", "s123", ",", "s234"}], "}"}]}]}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951279502230631*^9, 3.9512795567701607`*^9}, {
  3.95129922919911*^9, 3.951299245684162*^9}, {3.9513032938265495`*^9, 
  3.9513033180957737`*^9}},
 CellLabel->
  "In[230]:=",ExpressionUUID->"1a63a163-e700-ee46-b9f0-0165cf030806"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov32", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574183348403625`*^9, 3.957418348921467*^9}, 
   3.9653856004279222`*^9},
 CellLabel->
  "In[235]:=",ExpressionUUID->"66045bea-e03f-fc41-adb4-64f2e34ab483"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 33 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"4", ",", "1", ",", "3"}]], "*"], TraditionalForm]],
  ExpressionUUID->"a6c3ca04-5247-45f4-a39d-f9c3ee024373"]
}], "Section",
 CellChangeTimes->{{3.9512793182199993`*^9, 3.9512793399404564`*^9}, {
   3.951299048912384*^9, 3.9512990525286694`*^9}, 3.951303258109703*^9, {
   3.951473532684284*^9, 3.9514735353641415`*^9}, 3.9574186983806324`*^9, {
   3.957422086142603*^9, 3.957422090693207*^9}, {3.9621870842325363`*^9, 
   3.962187086223938*^9}, 3.9653856318212147`*^9, 
   3.965397128668313*^9},ExpressionUUID->"0e4b94b4-4b99-2148-9016-\
f6f0dba91198"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm8"}]}], "}"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{"p5", "->", "p5eks"}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "14", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4"}], "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951279502230631*^9, 3.9512795567701607`*^9}, {
   3.95129922919911*^9, 3.951299245684162*^9}, {3.9513032938265495`*^9, 
   3.9513033180957737`*^9}, {3.9574221015545616`*^9, 
   3.9574221114752903`*^9}, {3.957422179942192*^9, 3.9574221874276886`*^9}, 
   3.9621870998698053`*^9, {3.9653025381899233`*^9, 3.96530254464081*^9}},
 CellLabel->
  "In[237]:=",ExpressionUUID->"158a7f17-42c7-234c-88ca-3297528c5060"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov33", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574183348403625`*^9, 3.957418348921467*^9}, 
   3.9574221245287*^9, 3.965385636299039*^9},
 CellLabel->
  "In[243]:=",ExpressionUUID->"38a93228-2df6-c440-9c1d-6632ec9bc1cb"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 34 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"4", ",", "1", ",", "3"}]], TraditionalForm]],ExpressionUUID->
  "e4c5125a-ac7d-4980-afca-5a4a16e49cdf"]
}], "Section",
 CellChangeTimes->{{3.9512793182199993`*^9, 3.9512793399404564`*^9}, {
   3.951299048912384*^9, 3.9512990525286694`*^9}, 3.951303258109703*^9, {
   3.951473532684284*^9, 3.9514735353641415`*^9}, 3.9574186983806324`*^9, {
   3.957422086142603*^9, 3.957422090693207*^9}, {3.9579497122458744`*^9, 
   3.9579497178707123`*^9}, {3.962187118247941*^9, 3.9621871197352657`*^9}, 
   3.965385664815195*^9, 
   3.96539712881697*^9},ExpressionUUID->"2031fda7-63cf-4d40-adc1-\
2063722b9d26"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6"}], ")"}], "^", "2"}], "-", "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm8"}]}], "}"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p5", "->", "p5eks"}], ",", 
      RowBox[{"p6", "->", "p6eks"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "18", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4"}], 
       "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951279502230631*^9, 3.9512795567701607`*^9}, {
  3.95129922919911*^9, 3.951299245684162*^9}, {3.9513032938265495`*^9, 
  3.9513033180957737`*^9}, {3.9574221015545616`*^9, 3.9574221114752903`*^9}, {
  3.957422179942192*^9, 3.9574221874276886`*^9}, {3.9579497289977016`*^9, 
  3.9579498073776875`*^9}, {3.962187133900936*^9, 3.962187143582683*^9}, {
  3.965302554280102*^9, 3.965302561045878*^9}},
 CellLabel->
  "In[245]:=",ExpressionUUID->"4661dac0-7199-be40-b4f2-8742404a2f59"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov34", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574183348403625`*^9, 3.957418348921467*^9}, 
   3.9574221245287*^9, {3.9579497974023495`*^9, 3.957949797968996*^9}, 
   3.965385668668466*^9},
 CellLabel->
  "In[252]:=",ExpressionUUID->"e547504d-32ef-1f47-8e8d-4e6369ed063e"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 35 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"4", ",", "2", ",", "2"}]], "**"], TraditionalForm]],
  ExpressionUUID->"d6f7c95b-074d-4276-95ff-ff1b32f09cf3"]
}], "Section",
 CellChangeTimes->{{3.9512793182199993`*^9, 3.9512793399404564`*^9}, {
   3.951299048912384*^9, 3.9512990525286694`*^9}, {3.962187163903384*^9, 
   3.962187165179859*^9}, 3.965385703497554*^9, 
   3.965397128973093*^9},ExpressionUUID->"65066352-4fb6-a748-a665-\
5009fcf5a58e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm3"}],
      ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
       "mm4"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
        "2"}], "-", "mm5"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm6"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "-", "k1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm7"}],
      ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm8"}]}], "}"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"pp5", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "10", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "pp5", ",", "s12", ",",
         "s23", ",", "s34", ",", "s123", ",", "s234"}], "}"}]}]}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951279502230631*^9, 3.9512795567701607`*^9}, {
  3.95129922919911*^9, 3.951299245684162*^9}},
 CellLabel->
  "In[254]:=",ExpressionUUID->"4afdf3da-ccc8-4e49-85b7-151ab0ea7763"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov35", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574180158190937`*^9, 3.957418025195055*^9}, {
  3.965385707528338*^9, 3.9653857077292137`*^9}},
 CellLabel->
  "In[259]:=",ExpressionUUID->"4ed29205-a9b8-2645-b369-bf7218c84f29"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 36 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"4", ",", "2", ",", "2"}]], "*"], TraditionalForm]],
  ExpressionUUID->"d17fa566-8552-44cd-8ffe-506a0cd7654b"]
}], "Section",
 CellChangeTimes->{{3.9512793182199993`*^9, 3.9512793399404564`*^9}, {
   3.951299048912384*^9, 3.9512990525286694`*^9}, 3.951299694456911*^9, 
   3.9513004155358505`*^9, {3.9514717443524*^9, 3.9514717479036064`*^9}, {
   3.9525943513631496`*^9, 3.9525943550831623`*^9}, {3.962187180817892*^9, 
   3.962187182417481*^9}, 3.965385737060224*^9, 
   3.965397129113378*^9},ExpressionUUID->"73e24607-5d4c-df4b-8798-\
9c1f62617875"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm8"}]}], "}"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{"p5", "->", "p5eks"}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "14", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4"}], "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951279502230631*^9, 3.9512795567701607`*^9}, {
  3.95129922919911*^9, 3.951299245684162*^9}, {3.951299517054188*^9, 
  3.951299572256752*^9}, {3.965302578973723*^9, 3.9653025904247303`*^9}},
 CellLabel->
  "In[261]:=",ExpressionUUID->"727f71de-f288-9f43-9262-8a01ae3200ec"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetFactorFinal", "[", "False", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov36", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.957418039843319*^9, 3.957418080386896*^9}, {
  3.9653857411280203`*^9, 3.965385741203752*^9}},
 CellLabel->
  "In[267]:=",ExpressionUUID->"3b978266-87bf-ff49-98ef-c7d3a9f1712c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 37 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"4", ",", "2", ",", "2"}]], TraditionalForm]],ExpressionUUID->
  "fbf4b24a-54d8-408e-a451-cbc8ee7126bc"]
}], "Section",
 CellChangeTimes->{{3.9512793182199993`*^9, 3.9512793399404564`*^9}, {
   3.951299048912384*^9, 3.9512990525286694`*^9}, {3.951299694456911*^9, 
   3.9512997148558903`*^9}, 3.9513004171924763`*^9, {3.957418460344164*^9, 
   3.9574184615068245`*^9}, 3.9579492850176125`*^9, {3.96218720481199*^9, 
   3.962187207018943*^9}, 3.965385774058999*^9, 
   3.965397129253934*^9},ExpressionUUID->"7f7c4123-f2b0-ba4a-8a79-\
01c58a52bff1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6"}], ")"}], "^", "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm8"}]}], "}"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p5", "->", "p5eks"}], ",", 
      RowBox[{"p6", "->", "p6eks"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "18", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4"}], 
       "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951279502230631*^9, 3.9512795567701607`*^9}, {
   3.95129922919911*^9, 3.951299245684162*^9}, {3.951299517054188*^9, 
   3.951299572256752*^9}, {3.951299802187126*^9, 3.951299857674734*^9}, 
   3.9621872190019207`*^9, {3.9653026681306677`*^9, 3.965302674308217*^9}},
 CellLabel->
  "In[270]:=",ExpressionUUID->"9e35e2e8-4442-bf4a-b171-76475462f9ae"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov37", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574181034571323`*^9, 3.9574181054975796`*^9}, 
   3.95741813933127*^9, {3.957418255139532*^9, 3.95741825592927*^9}, {
   3.9579492747509193`*^9, 3.957949275833948*^9}, {3.965385779268222*^9, 
   3.965385779401917*^9}},
 CellLabel->
  "In[277]:=",ExpressionUUID->"8de3ce32-49b1-bd47-b169-80845b3e16dd"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 38 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"3", ",", "2", ",", "3"}]], "**"], TraditionalForm]],
  ExpressionUUID->"04668d30-5a8d-4c43-8edd-efa0b22c66f1"]
}], "Section",
 CellChangeTimes->{{3.9513004197300644`*^9, 3.951300420267599*^9}, {
   3.9513008671409874`*^9, 3.9513008691900387`*^9}, {3.9513009011833553`*^9, 
   3.951300908365122*^9}, {3.9513020102901325`*^9, 3.9513020130187836`*^9}, {
   3.9513639397094803`*^9, 3.9513639439878445`*^9}, {3.9514717506256447`*^9, 
   3.9514717528002663`*^9}, {3.9525942418585835`*^9, 
   3.9525942525712223`*^9}, {3.962187234278035*^9, 3.962187235508051*^9}, 
   3.965385854154982*^9, 
   3.9653971293980827`*^9},ExpressionUUID->"9b963b91-7811-574e-8231-\
0a4ef6c785dc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
       "mm4"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
        "2"}], "-", "mm5"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "-", "k1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
       "mm6"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "-", "k1", "+", "p3"}], ")"}], "^", "2"}], "-", "mm7"}],
      ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm8"}]}], "}"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"pp5", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "10", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "pp5", ",", "s12", ",",
         "s23", ",", "s34", ",", "s123", ",", "s234"}], "}"}]}]}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9513010196522007`*^9, 3.951301087015108*^9}, {
  3.9513011728994865`*^9, 3.9513011798169746`*^9}, {3.9513014347709465`*^9, 
  3.951301458721094*^9}, {3.9513016779062557`*^9, 3.9513017828706055`*^9}},
 CellLabel->
  "In[279]:=",ExpressionUUID->"e3404feb-b82d-914a-9320-21bcbe6b3908"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov38", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.957418219357109*^9, 3.9574182401792297`*^9}, 
   3.95741831990234*^9, {3.965385859697959*^9, 3.965385859808159*^9}},
 CellLabel->
  "In[284]:=",ExpressionUUID->"54018516-ee56-7a4a-a196-c66984caeb15"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 39 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"3", ",", "2", ",", "3"}]], "*"], TraditionalForm]],
  ExpressionUUID->"4e8162fb-a416-44e2-9e6e-6a39c29a6042"]
}], "Section",
 CellChangeTimes->{{3.9513004197300644`*^9, 3.951300420267599*^9}, {
   3.9513008671409874`*^9, 3.9513008691900387`*^9}, {3.9513009011833553`*^9, 
   3.951300908365122*^9}, {3.9513020102901325`*^9, 3.951302055399166*^9}, 
   3.951363949202938*^9, 3.9574185025628414`*^9, {3.962187248805517*^9, 
   3.962187251775985*^9}, 3.965385889109148*^9, 
   3.965397129556933*^9},ExpressionUUID->"d6a96a5c-b883-d442-a36b-\
187c4bd3ec4f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm8"}]}], "}"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{"p5", "->", "p5eks"}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}]}], "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{"p5", "->", "p5eks"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "14", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4"}], "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9513010196522007`*^9, 3.951301087015108*^9}, {
   3.9513011728994865`*^9, 3.9513011798169746`*^9}, {3.9513014347709465`*^9, 
   3.951301458721094*^9}, {3.9513016779062557`*^9, 3.9513017828706055`*^9}, {
   3.960262164008293*^9, 3.96026216445875*^9}, {3.960264827759756*^9, 
   3.9602648626049767`*^9}, 3.962187264221129*^9, {3.965302694003725*^9, 
   3.965302702535653*^9}},
 CellLabel->
  "In[286]:=",ExpressionUUID->"44f5c628-52e1-384e-8205-454c6bc54ee2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov39", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.957418485280985*^9, 3.95741849556793*^9}, {
  3.965385892858346*^9, 3.9653858930391197`*^9}},
 CellLabel->
  "In[292]:=",ExpressionUUID->"e2c0e3fa-95f9-db40-8ad3-aed303fca677"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 40 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"3", ",", "2", ",", "3"}]], TraditionalForm]],ExpressionUUID->
  "054ca739-e30c-4043-9be3-d0c65faebeaa"]
}], "Section",
 CellChangeTimes->{{3.9513004197300644`*^9, 3.951300420267599*^9}, {
   3.9513008671409874`*^9, 3.9513008691900387`*^9}, {3.9513009011833553`*^9, 
   3.951300908365122*^9}, {3.9513020102901325`*^9, 3.951302058448778*^9}, 
   3.951363951682022*^9, {3.9579488636106167`*^9, 3.957948864073969*^9}, {
   3.962187282847934*^9, 3.96218728457194*^9}, 3.9653859240725183`*^9, 
   3.96539712971602*^9},ExpressionUUID->"ae948468-286a-1f4d-9760-\
5aef2b2f0cbe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6"}], ")"}], "^", "2"}], "-", "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm8"}]}], "}"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p5", "->", "p5eks"}], ",", 
      RowBox[{"p6", "->", "p6eks"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "18", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4"}], 
       "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9513010196522007`*^9, 3.951301087015108*^9}, {
   3.9513011728994865`*^9, 3.9513011798169746`*^9}, {3.9513014347709465`*^9, 
   3.951301458721094*^9}, {3.9513016779062557`*^9, 3.9513017828706055`*^9}, {
   3.9602621887352753`*^9, 3.960262206558092*^9}, {3.9602647776945267`*^9, 
   3.9602648155628414`*^9}, 3.9602648664347153`*^9, {3.962187293246293*^9, 
   3.9621873034834948`*^9}, {3.965302710441986*^9, 3.9653027174555283`*^9}},
 CellLabel->
  "In[294]:=",ExpressionUUID->"51841fc2-a6a8-7541-bb12-f727a9187001"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov40", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9579488724243107`*^9, 3.9579489176757545`*^9}, {
   3.9579493022497177`*^9, 3.9579493032999897`*^9}, 3.965385927690016*^9},
 CellLabel->
  "In[301]:=",ExpressionUUID->"192920bc-f1fb-444f-9c9b-8cb8d3cd0667"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 41 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "1", ",", "3"}]], "**"], TraditionalForm]],
  ExpressionUUID->"e4fe4736-fec0-4e8a-abe6-b3b3c9c6ca7b"]
}], "Section",
 CellChangeTimes->{{3.951363164517767*^9, 3.9513631853866634`*^9}, {
   3.953351206043394*^9, 3.953351213122101*^9}, {3.962187392159066*^9, 
   3.962187395353139*^9}, 3.965385954474333*^9, 
   3.965397129894087*^9},ExpressionUUID->"b6f802fb-0515-ca48-a392-\
03a4d9fe834a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm8"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm9"}]}], "}"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{"p5", "->", "p5eks"}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "14", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4"}], "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951289014614029*^9, 3.9512890590817204`*^9}, {
   3.9512891372006035`*^9, 3.951289176461773*^9}, {3.95129886763739*^9, 
   3.9512988835840664`*^9}, {3.951302922614687*^9, 3.9513029230775642`*^9}, {
   3.951302960505064*^9, 3.9513029633384304`*^9}, {3.951365854341404*^9, 
   3.9513658736222343`*^9}, {3.951366006330345*^9, 3.951366020417879*^9}, {
   3.9513661038988113`*^9, 3.9513661563116035`*^9}, {3.9533512199063168`*^9, 
   3.953351222681303*^9}, {3.9533512678737526`*^9, 3.953351372012697*^9}, {
   3.953351407699486*^9, 3.9533514144767647`*^9}, {3.9574200041482983`*^9, 
   3.957420054635252*^9}, 3.962187407587453*^9, {3.9653027252845182`*^9, 
   3.965302730996421*^9}},
 CellLabel->
  "In[303]:=",ExpressionUUID->"c7bbd001-4c9c-c44e-85f2-88c2a1f75d8b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov41", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.957419780149109*^9, 3.9574197871159706`*^9}, 
   3.9653859575800133`*^9},
 CellLabel->
  "In[309]:=",ExpressionUUID->"b3bcaa90-4367-7844-a611-1dfe3f5facec"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 42 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "1", ",", "3"}]], "*"], TraditionalForm]],
  ExpressionUUID->"c36d305b-51af-4550-8067-df3a499a6ea5"]
}], "Section",
 CellChangeTimes->{{3.951363164517767*^9, 3.9513631853866634`*^9}, {
   3.953351206043394*^9, 3.953351213122101*^9}, {3.957950225157503*^9, 
   3.9579502279743137`*^9}, {3.96218743268332*^9, 3.962187434294302*^9}, 
   3.965385983226626*^9, 
   3.965397130056651*^9},ExpressionUUID->"308c5704-5783-f141-ad7d-\
3016e00fc90f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6"}], ")"}], "^", "2"}], "-", "mm8"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm9"}]}], "}"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p5", "->", "p5eks"}], ",", 
      RowBox[{"p6", "->", "p6eks"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "18", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4"}], 
       "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951289014614029*^9, 3.9512890590817204`*^9}, {
  3.9512891372006035`*^9, 3.951289176461773*^9}, {3.95129886763739*^9, 
  3.9512988835840664`*^9}, {3.951302922614687*^9, 3.9513029230775642`*^9}, {
  3.951302960505064*^9, 3.9513029633384304`*^9}, {3.951365854341404*^9, 
  3.9513658736222343`*^9}, {3.951366006330345*^9, 3.951366020417879*^9}, {
  3.9513661038988113`*^9, 3.9513661563116035`*^9}, {3.9533512199063168`*^9, 
  3.953351222681303*^9}, {3.9533512678737526`*^9, 3.953351372012697*^9}, {
  3.953351407699486*^9, 3.9533514144767647`*^9}, {3.9574200041482983`*^9, 
  3.957420054635252*^9}, {3.9579502551722775`*^9, 3.9579502901379585`*^9}, {
  3.962187441589266*^9, 3.962187447621422*^9}, {3.965302737750245*^9, 
  3.965302744870223*^9}},
 CellLabel->
  "In[311]:=",ExpressionUUID->"cdabc7e8-4441-7149-bcdc-48ac0d5a077f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov42", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.957419780149109*^9, 3.9574197871159706`*^9}, {
   3.957950240390543*^9, 3.957950240707037*^9}, 3.965385986059908*^9},
 CellLabel->
  "In[318]:=",ExpressionUUID->"3bfc77af-30ed-bd4e-a84f-f3aa9f05c778"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 43 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"5", ",", "1", ",", "3"}]], TraditionalForm]],ExpressionUUID->
  "ca578ded-e588-4206-a915-1833679a2ce3"]
}], "Section",
 CellChangeTimes->{{3.951363164517767*^9, 3.9513631853866634`*^9}, {
   3.953351206043394*^9, 3.953351213122101*^9}, {3.9579502297587833`*^9, 
   3.957950231739937*^9}, {3.96218748433918*^9, 3.962187486392634*^9}, 
   3.965386013318596*^9, 
   3.96539713211707*^9},ExpressionUUID->"32f8660a-b492-1e4c-84e3-\
f9eeb5bb2ca3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p7eks", "=", 
    RowBox[{
     RowBox[{"c1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3", "+", "c4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"c1", ",", "c2", ",", "c3", ",", 
    RowBox[{
    "c4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p7"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6"}], ")"}], "^", "2"}], "-", "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6", "+", "p7"}], ")"}], "^", "2"}], "-", "mm8"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm9"}]}], "}"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p5", "->", "p5eks"}], ",", 
      RowBox[{"p6", "->", "p6eks"}], ",", 
      RowBox[{"p7", "->", "p7eks"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "22", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4", ",",
         "c1", ",", "c2", ",", "c3", ",", "c4"}], "}"}]}]}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951289014614029*^9, 3.9512890590817204`*^9}, {
  3.9512891372006035`*^9, 3.951289176461773*^9}, {3.95129886763739*^9, 
  3.9512988835840664`*^9}, {3.951302922614687*^9, 3.9513029230775642`*^9}, {
  3.951302960505064*^9, 3.9513029633384304`*^9}, {3.951365854341404*^9, 
  3.9513658736222343`*^9}, {3.951366006330345*^9, 3.951366020417879*^9}, {
  3.9513661038988113`*^9, 3.9513661563116035`*^9}, {3.9533512199063168`*^9, 
  3.953351222681303*^9}, {3.9533512678737526`*^9, 3.953351372012697*^9}, {
  3.953351407699486*^9, 3.9533514144767647`*^9}, {3.9574200041482983`*^9, 
  3.957420054635252*^9}, {3.957950316837572*^9, 3.957950357968754*^9}, {
  3.962187493568213*^9, 3.962187518589134*^9}, {3.965302752692483*^9, 
  3.9653027575095167`*^9}},
 CellLabel->
  "In[320]:=",ExpressionUUID->"4ae66532-e65a-744f-ad6e-58b8447425a1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov43", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.957419780149109*^9, 3.9574197871159706`*^9}, {
   3.9579503188385563`*^9, 3.9579503191883545`*^9}, {3.95795037348571*^9, 
   3.957950373952671*^9}, 3.960272738055126*^9, 3.96538601671194*^9},
 CellLabel->
  "In[328]:=",ExpressionUUID->"2fcb5084-b8c2-054d-bdbf-0567c6720b6d"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 44 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"4", ",", "1", ",", "4"}]], "**"], TraditionalForm]],
  ExpressionUUID->"d9b5437b-966c-4f71-a114-20ce30ac5434"]
}], "Section",
 CellChangeTimes->{{3.9513632520557785`*^9, 3.9513632525621605`*^9}, {
   3.9513635005702915`*^9, 3.951363512838072*^9}, 3.9513675490503235`*^9, {
   3.951474840205925*^9, 3.9514748435965614`*^9}, {3.9514754392620335`*^9, 
   3.95147544313649*^9}, {3.957950617308607*^9, 3.957950617549513*^9}, {
   3.9621875336178627`*^9, 3.962187535585108*^9}, 3.965386042074683*^9, 
   3.9653971322622423`*^9},ExpressionUUID->"d8af519a-cedb-7547-85fc-\
ac15d7db19af"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm8"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm9"}]}], "}"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{"p5", "->", "p5eks"}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "14", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4"}], "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951279502230631*^9, 3.9512795567701607`*^9}, {
  3.95129922919911*^9, 3.951299245684162*^9}, {3.951299517054188*^9, 
  3.951299572256752*^9}, {3.951366630703314*^9, 3.951366650345234*^9}, {
  3.9513667132029896`*^9, 3.951366739531412*^9}, {3.9513667714528904`*^9, 
  3.9513667806574078`*^9}, {3.951367588741207*^9, 3.951367635786579*^9}, {
  3.965302765425969*^9, 3.965302771796187*^9}},
 CellLabel->
  "In[330]:=",ExpressionUUID->"6b5f3129-b6fb-604b-807e-805d6ff7fa8d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov44", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574193799834347`*^9, 3.957419388708393*^9}, 
   3.9653860456804943`*^9},
 CellLabel->
  "In[336]:=",ExpressionUUID->"3627be4c-ee15-8446-bf1a-089b21154073"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 45 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"4", ",", "1", ",", "4"}]], "*"], TraditionalForm]],
  ExpressionUUID->"a8b8bdab-ec36-4566-a08e-5d982a718e3d"]
}], "Section",
 CellChangeTimes->{{3.9513632520557785`*^9, 3.9513632525621605`*^9}, {
   3.9513635005702915`*^9, 3.951363512838072*^9}, 3.9513675490503235`*^9, {
   3.951474840205925*^9, 3.9514748435965614`*^9}, {3.9514754392620335`*^9, 
   3.95147544313649*^9}, {3.957950619383253*^9, 3.9579506241654778`*^9}, {
   3.96218755693919*^9, 3.962187560431568*^9}, 3.965386074655089*^9, 
   3.96539713249267*^9},ExpressionUUID->"83fb732e-2572-af4e-8cea-\
59be557e10da"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6"}], ")"}], "^", "2"}], "-", "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm8"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm9"}]}], "}"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p5", "->", "p5eks"}], ",", 
      RowBox[{"p6", "->", "p6eks"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "18", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4"}], 
       "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951279502230631*^9, 3.9512795567701607`*^9}, {
  3.95129922919911*^9, 3.951299245684162*^9}, {3.951299517054188*^9, 
  3.951299572256752*^9}, {3.951366630703314*^9, 3.951366650345234*^9}, {
  3.9513667132029896`*^9, 3.951366739531412*^9}, {3.9513667714528904`*^9, 
  3.9513667806574078`*^9}, {3.951367588741207*^9, 3.951367635786579*^9}, {
  3.957950655239052*^9, 3.957950697427183*^9}, {3.962187569217464*^9, 
  3.9621875807974787`*^9}, {3.965302783220826*^9, 3.965302789417727*^9}},
 CellLabel->
  "In[338]:=",ExpressionUUID->"5f598b2a-5f50-2e42-b78e-867b7bdbfb33"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov45", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574193799834347`*^9, 3.957419388708393*^9}, {
  3.9579506306126423`*^9, 3.957950631730196*^9}, {3.9653860784345913`*^9, 
  3.9653860785087852`*^9}},
 CellLabel->
  "In[345]:=",ExpressionUUID->"3cca566b-7ba7-3845-8e37-5ef282fbc176"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 46 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"4", ",", "1", ",", "4"}]], TraditionalForm]],ExpressionUUID->
  "8a3411c5-34d6-483a-a6f6-61a4d2a4f417"]
}], "Section",
 CellChangeTimes->{{3.9513632520557785`*^9, 3.9513632525621605`*^9}, {
   3.9513635005702915`*^9, 3.951363512838072*^9}, 3.9513675490503235`*^9, {
   3.951474840205925*^9, 3.9514748435965614`*^9}, {3.9514754392620335`*^9, 
   3.95147544313649*^9}, {3.9579506209794197`*^9, 3.9579506267641716`*^9}, {
   3.962187598080957*^9, 3.9621875995330143`*^9}, 3.965386113450194*^9, 
   3.965397132661656*^9},ExpressionUUID->"1d138c8d-4edd-7241-b4a4-\
002e53727c06"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p7eks", "=", 
    RowBox[{
     RowBox[{"c1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3", "+", "c4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"c1", ",", "c2", ",", "c3", ",", 
    RowBox[{
    "c4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p7"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p6"}], ")"}],
         "^", "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6", "+", "p7"}], ")"}], "^", "2"}], "-", "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm8"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm9"}]}], "}"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p5", "->", "p5eks"}], ",", 
      RowBox[{"p6", "->", "p6eks"}], ",", 
      RowBox[{"p7", "->", "p7eks"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "22", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4", ",",
         "c1", ",", "c2", ",", "c3", ",", "c4"}], "}"}]}]}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951279502230631*^9, 3.9512795567701607`*^9}, {
  3.95129922919911*^9, 3.951299245684162*^9}, {3.951299517054188*^9, 
  3.951299572256752*^9}, {3.951366630703314*^9, 3.951366650345234*^9}, {
  3.9513667132029896`*^9, 3.951366739531412*^9}, {3.9513667714528904`*^9, 
  3.9513667806574078`*^9}, {3.951367588741207*^9, 3.951367635786579*^9}, {
  3.9579506599547176`*^9, 3.957950660321697*^9}, {3.9579508151614437`*^9, 
  3.957950837911194*^9}, {3.962187608149757*^9, 3.962187624592957*^9}, {
  3.9653027972586813`*^9, 3.965302802755146*^9}},
 CellLabel->
  "In[347]:=",ExpressionUUID->"d09a05b0-b5b7-b149-8745-767ffbc2a6c5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov46", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574193799834347`*^9, 3.957419388708393*^9}, {
  3.957950639393635*^9, 3.957950640604372*^9}, {3.965386116970948*^9, 
  3.965386117040526*^9}},
 CellLabel->
  "In[355]:=",ExpressionUUID->"21911aad-eadf-d14b-8b95-25867b336e02"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 47 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "2", ",", "2"}]], "**"], TraditionalForm]],
  ExpressionUUID->"233e244c-2a51-441f-a3ab-479f440cf63a"]
}], "Section",
 CellChangeTimes->{{3.951363164517767*^9, 3.9513631853866634`*^9}, {
   3.953351206043394*^9, 3.953351213122101*^9}, {3.957419835314144*^9, 
   3.9574198373720665`*^9}, {3.9579502340404778`*^9, 3.957950234390497*^9}, {
   3.962187639219954*^9, 3.962187640536175*^9}, 3.9653862416882544`*^9, 
   3.9653971328151817`*^9},ExpressionUUID->"c1732ad2-0d0b-324d-8691-\
246113d59af9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm8"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm9"}]}], "}"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{"p5", "->", "p5eks"}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "14", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4"}], "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951289014614029*^9, 3.9512890590817204`*^9}, {
   3.9512891372006035`*^9, 3.951289176461773*^9}, {3.95129886763739*^9, 
   3.9512988835840664`*^9}, {3.951302922614687*^9, 3.9513029230775642`*^9}, {
   3.951302960505064*^9, 3.9513029633384304`*^9}, {3.951365854341404*^9, 
   3.9513658736222343`*^9}, {3.951366006330345*^9, 3.951366020417879*^9}, {
   3.9513661038988113`*^9, 3.9513661563116035`*^9}, {3.9533512199063168`*^9, 
   3.953351222681303*^9}, {3.9533512678737526`*^9, 3.953351372012697*^9}, {
   3.953351407699486*^9, 3.9533514144767647`*^9}, 3.957420067523508*^9, 
   3.9621876529352407`*^9, {3.965302811342246*^9, 3.9653028169984617`*^9}},
 CellLabel->
  "In[357]:=",ExpressionUUID->"66359251-b91d-ab46-bbb7-0363e166a532"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov47", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.957419780149109*^9, 3.9574197871159706`*^9}, {
  3.9574198422556877`*^9, 3.9574198427805576`*^9}, {3.957420093572508*^9, 
  3.957420094741661*^9}, {3.965386245803689*^9, 3.965386245923435*^9}},
 CellLabel->
  "In[363]:=",ExpressionUUID->"f32e72e3-c5d2-6e42-88c8-549a4939bb2f"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 48 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "2", ",", "2"}]], "*"], TraditionalForm]],
  ExpressionUUID->"6ef8d3fd-7347-431c-a497-4e3f247a60b4"]
}], "Section",
 CellChangeTimes->{{3.951363164517767*^9, 3.9513631853866634`*^9}, {
   3.953351206043394*^9, 3.953351213122101*^9}, {3.957419835314144*^9, 
   3.9574198373720665`*^9}, {3.9579502340404778`*^9, 3.957950234390497*^9}, {
   3.9579509183026314`*^9, 3.957950923101589*^9}, {3.962187669162689*^9, 
   3.962187670957718*^9}, 3.965386286039298*^9, 
   3.965397132959591*^9},ExpressionUUID->"98d7e9e2-7265-ed49-b9ee-\
6b92cd157b15"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6"}], ")"}], "^", "2"}], "-", "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm8"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm9"}]}], "}"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p5", "->", "p5eks"}], ",", 
      RowBox[{"p6", "->", "p6eks"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "18", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4"}], 
       "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951289014614029*^9, 3.9512890590817204`*^9}, {
   3.9512891372006035`*^9, 3.951289176461773*^9}, {3.95129886763739*^9, 
   3.9512988835840664`*^9}, {3.951302922614687*^9, 3.9513029230775642`*^9}, {
   3.951302960505064*^9, 3.9513029633384304`*^9}, {3.951365854341404*^9, 
   3.9513658736222343`*^9}, {3.951366006330345*^9, 3.951366020417879*^9}, {
   3.9513661038988113`*^9, 3.9513661563116035`*^9}, {3.9533512199063168`*^9, 
   3.953351222681303*^9}, {3.9533512678737526`*^9, 3.953351372012697*^9}, {
   3.953351407699486*^9, 3.9533514144767647`*^9}, 3.957420067523508*^9, {
   3.9579509499663296`*^9, 3.957951025238846*^9}, {3.9621876821359053`*^9, 
   3.9621876919398613`*^9}, {3.9653028255694437`*^9, 3.965302829523871*^9}},
 CellLabel->
  "In[365]:=",ExpressionUUID->"32eb1677-26e4-2e40-9864-4da852a3d764"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov48", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.957419780149109*^9, 3.9574197871159706`*^9}, {
  3.9574198422556877`*^9, 3.9574198427805576`*^9}, {3.957420093572508*^9, 
  3.957420094741661*^9}, {3.9579509304757004`*^9, 3.9579509310089607`*^9}, {
  3.96538628998007*^9, 3.9653862900956*^9}},
 CellLabel->
  "In[372]:=",ExpressionUUID->"cf0058d6-241f-594d-8a4e-40cfa3f1ccc3"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 49 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"5", ",", "2", ",", "2"}]], TraditionalForm]],ExpressionUUID->
  "bdfa7693-58a5-42a3-8450-2c1c5ac906d7"]
}], "Section",
 CellChangeTimes->{{3.951363164517767*^9, 3.9513631853866634`*^9}, {
   3.953351206043394*^9, 3.953351213122101*^9}, {3.957419835314144*^9, 
   3.9574198373720665`*^9}, {3.9579502340404778`*^9, 3.957950234390497*^9}, {
   3.9579509204768867`*^9, 3.957950925026064*^9}, {3.962187707390195*^9, 
   3.962187710164362*^9}, 3.965386322413587*^9, 
   3.965397133101418*^9},ExpressionUUID->"377fb262-87aa-8f46-bad5-\
ceb86668eea7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p7eks", "=", 
    RowBox[{
     RowBox[{"c1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3", "+", "c4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"c1", ",", "c2", ",", "c3", ",", 
    RowBox[{
    "c4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p7"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6", "+", "p7"}], ")"}], "^", "2"}], "-", "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6"}], ")"}], "^", "2"}], "-", "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm8"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm9"}]}], "}"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p5", "->", "p5eks"}], ",", 
      RowBox[{"p6", "->", "p6eks"}], ",", 
      RowBox[{"p7", "->", "p7eks"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "22", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4", ",",
         "c1", ",", "c2", ",", "c3", ",", "c4"}], "}"}]}]}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951289014614029*^9, 3.9512890590817204`*^9}, {
   3.9512891372006035`*^9, 3.951289176461773*^9}, {3.95129886763739*^9, 
   3.9512988835840664`*^9}, {3.951302922614687*^9, 3.9513029230775642`*^9}, {
   3.951302960505064*^9, 3.9513029633384304`*^9}, {3.951365854341404*^9, 
   3.9513658736222343`*^9}, {3.951366006330345*^9, 3.951366020417879*^9}, {
   3.9513661038988113`*^9, 3.9513661563116035`*^9}, {3.9533512199063168`*^9, 
   3.953351222681303*^9}, {3.9533512678737526`*^9, 3.953351372012697*^9}, {
   3.953351407699486*^9, 3.9533514144767647`*^9}, 3.957420067523508*^9, {
   3.9579509602580376`*^9, 3.9579509696735992`*^9}, {3.9579510453149204`*^9, 
   3.9579510633297005`*^9}, {3.9621877150869303`*^9, 3.962187727157914*^9}, {
   3.9653028423583117`*^9, 3.96530284729839*^9}},
 CellLabel->
  "In[374]:=",ExpressionUUID->"e3ed0216-6a73-2d43-9600-42da530c87e6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov49", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.957419780149109*^9, 3.9574197871159706`*^9}, {
  3.9574198422556877`*^9, 3.9574198427805576`*^9}, {3.957420093572508*^9, 
  3.957420094741661*^9}, {3.957950934891947*^9, 3.957950935425585*^9}, {
  3.965386326933887*^9, 3.965386327028853*^9}},
 CellLabel->
  "In[382]:=",ExpressionUUID->"db510c1b-b91d-0740-82ff-2f3e83dcfae2"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 50 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"4", ",", "2", ",", "3"}]], "**"], TraditionalForm]],
  ExpressionUUID->"568623e8-7993-4fb6-a79e-665eb103d55c"]
}], "Section",
 CellChangeTimes->{{3.9513632520557785`*^9, 3.9513632525621605`*^9}, {
   3.9513635005702915`*^9, 3.951363512838072*^9}, {3.9514754755288887`*^9, 
   3.951475478210476*^9}, {3.9621877426969423`*^9, 3.962187744131638*^9}, 
   3.965386356366045*^9, 
   3.965397133253131*^9},ExpressionUUID->"b5666a13-8c0f-a346-8074-\
7917afc60f84"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm8"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm9"}]}], "}"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{"p5", "->", "p5eks"}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "14", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4"}], "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951279502230631*^9, 3.9512795567701607`*^9}, {
  3.95129922919911*^9, 3.951299245684162*^9}, {3.951299517054188*^9, 
  3.951299572256752*^9}, {3.951366630703314*^9, 3.951366650345234*^9}, {
  3.9513667132029896`*^9, 3.951366739531412*^9}, {3.9513667714528904`*^9, 
  3.9513667806574078`*^9}, {3.965302856833138*^9, 3.965302861853241*^9}},
 CellLabel->
  "In[384]:=",ExpressionUUID->"073ac449-5761-f846-a1fa-9a5759ab158d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov50", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.9574189826370087`*^9, {3.9574192386855736`*^9, 3.9574192400679283`*^9}, 
   3.9653863598992367`*^9},
 CellLabel->
  "In[390]:=",ExpressionUUID->"1aa1bf37-d679-414c-b18d-514737b976a0"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 51 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"4", ",", "2", ",", "3"}]], "*"], TraditionalForm]],
  ExpressionUUID->"7a10c398-43d1-40db-b142-8cebd24cbb94"]
}], "Section",
 CellChangeTimes->{{3.9513632520557785`*^9, 3.9513632525621605`*^9}, {
   3.9513635005702915`*^9, 3.951363512838072*^9}, {3.9514754755288887`*^9, 
   3.951475478210476*^9}, {3.9579511493612633`*^9, 3.957951154211872*^9}, {
   3.962187762646394*^9, 3.962187764094046*^9}, 3.965386387741906*^9, 
   3.96539713339752*^9},ExpressionUUID->"9b6ee2d4-a544-264a-8442-\
561dd1ac1e87"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6"}], ")"}], "^", "2"}], "-", "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm8"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm9"}]}], "}"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p5", "->", "p5eks"}], ",", 
      RowBox[{"p6", "->", "p6eks"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "18", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4"}], 
       "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951279502230631*^9, 3.9512795567701607`*^9}, {
  3.95129922919911*^9, 3.951299245684162*^9}, {3.951299517054188*^9, 
  3.951299572256752*^9}, {3.951366630703314*^9, 3.951366650345234*^9}, {
  3.9513667132029896`*^9, 3.951366739531412*^9}, {3.9513667714528904`*^9, 
  3.9513667806574078`*^9}, {3.95795118208663*^9, 3.957951227250784*^9}, {
  3.962187769589216*^9, 3.962187777829705*^9}, {3.965302869818824*^9, 
  3.9653028741357927`*^9}},
 CellLabel->
  "In[392]:=",ExpressionUUID->"3876d622-badf-664c-a1a3-73de16851a87"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov51", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.9574189826370087`*^9, {3.9574192386855736`*^9, 3.9574192400679283`*^9}, {
   3.957951161718792*^9, 3.957951162098097*^9}, 3.9653863909209948`*^9},
 CellLabel->
  "In[399]:=",ExpressionUUID->"16744032-a31b-3e4e-b1de-c0d5b9796470"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 52 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"4", ",", "2", ",", "3"}]], TraditionalForm]],ExpressionUUID->
  "0226bbd6-cfa9-47e3-8179-f861ff4a642b"]
}], "Section",
 CellChangeTimes->{{3.9513632520557785`*^9, 3.9513632525621605`*^9}, {
   3.9513635005702915`*^9, 3.951363512838072*^9}, {3.9514754755288887`*^9, 
   3.951475478210476*^9}, {3.957951151467314*^9, 3.957951157980482*^9}, {
   3.962187793831994*^9, 3.96218779512812*^9}, 3.965386420788762*^9, 
   3.965397133542058*^9},ExpressionUUID->"927e823a-ce35-8249-85be-\
79bec0515d84"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p7eks", "=", 
    RowBox[{
     RowBox[{"c1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3", "+", "c4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"c1", ",", "c2", ",", "c3", ",", 
    RowBox[{
    "c4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p7"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6", "+", "p7"}], ")"}], "^", "2"}], "-", "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6"}], ")"}], "^", "2"}], "-", "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm8"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm9"}]}], "}"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p5", "->", "p5eks"}], ",", 
      RowBox[{"p6", "->", "p6eks"}], ",", 
      RowBox[{"p7", "->", "p7eks"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "22", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4", ",",
         "c1", ",", "c2", ",", "c3", ",", "c4"}], "}"}]}]}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951279502230631*^9, 3.9512795567701607`*^9}, {
  3.95129922919911*^9, 3.951299245684162*^9}, {3.951299517054188*^9, 
  3.951299572256752*^9}, {3.951366630703314*^9, 3.951366650345234*^9}, {
  3.9513667132029896`*^9, 3.951366739531412*^9}, {3.9513667714528904`*^9, 
  3.9513667806574078`*^9}, {3.9579511757149754`*^9, 3.957951193568102*^9}, {
  3.957951239365507*^9, 3.957951270181761*^9}, {3.962187803317648*^9, 
  3.962187814456525*^9}, {3.9653028822267523`*^9, 3.965302886647889*^9}},
 CellLabel->
  "In[401]:=",ExpressionUUID->"b892fcec-a0c7-8841-a359-989962d3ecb9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov52", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.9574189826370087`*^9, {3.9574192386855736`*^9, 3.9574192400679283`*^9}, {
   3.9579511667683487`*^9, 3.957951167177889*^9}, 3.965386424875054*^9},
 CellLabel->
  "In[409]:=",ExpressionUUID->"d5ecc74f-ddc0-ed4b-984d-7114fd5b4fcb"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 53 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"3", ",", "3", ",", "3"}]], "**"], TraditionalForm]],
  ExpressionUUID->"9b69a6d7-5ac8-4f31-a474-7e15b155e116"]
}], "Section",
 CellChangeTimes->{{3.9537774154070215`*^9, 3.953777461914757*^9}, {
   3.9538930865606823`*^9, 3.9538930885951195`*^9}, 3.9574187254156*^9, 
   3.957422087813862*^9, 3.9578566715413494`*^9, {3.957949714690954*^9, 
   3.957949715004959*^9}, {3.962187856037174*^9, 3.962187857780283*^9}, 
   3.965386453759528*^9, 
   3.9653971336944532`*^9},ExpressionUUID->"0f882df3-84d0-934d-86e6-\
4802511f16a2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p3"}], ")"}], "^", "2"}], "-", 
       "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p3", "+", "p4"}], ")"}], "^", "2"}], "-",
        "mm8"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm9"}]}], "}"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{"p5", "->", "p5eks"}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "14", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4"}], "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951279502230631*^9, 3.9512795567701607`*^9}, {
  3.95129922919911*^9, 3.951299245684162*^9}, {3.951299517054188*^9, 
  3.951299572256752*^9}, {3.951366630703314*^9, 3.951366650345234*^9}, {
  3.9513667132029896`*^9, 3.951366739531412*^9}, {3.9513667714528904`*^9, 
  3.9513667806574078`*^9}, {3.9537775023798623`*^9, 3.953777546164106*^9}, {
  3.953801101318104*^9, 3.953801116615697*^9}, {3.965302897032898*^9, 
  3.9653029017447987`*^9}},
 CellLabel->
  "In[411]:=",ExpressionUUID->"f10b6e1b-d357-034f-8724-dc7601f22775"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov53", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.953892673379302*^9, 3.9538926733906794`*^9}, {
   3.953892714506504*^9, 3.953892716738902*^9}, {3.957418733855774*^9, 
   3.9574187523609543`*^9}, {3.962187835406267*^9, 3.962187850540416*^9}, 
   3.965386458360054*^9},
 CellLabel->
  "In[417]:=",ExpressionUUID->"5bbd963e-13b7-7545-bee8-2ab7f0422c93"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 54 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"3", ",", "3", ",", "3"}]], "*"], TraditionalForm]],
  ExpressionUUID->"f1a7ee02-4b2d-4138-849d-4cad5dd00152"]
}], "Section",
 CellChangeTimes->{{3.9537774154070215`*^9, 3.953777461914757*^9}, {
   3.9538930865606823`*^9, 3.9538930885951195`*^9}, 3.9574187254156*^9, 
   3.957422087813862*^9, 3.9578566715413494`*^9, {3.957949714690954*^9, 
   3.957949715004959*^9}, {3.957949879049391*^9, 3.957949884113735*^9}, {
   3.962187875157003*^9, 3.962187876453026*^9}, 3.965386490815896*^9, 
   3.9653971338531313`*^9},ExpressionUUID->"1bb3365b-19d0-d844-a559-\
aa74e366146c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6"}], ")"}], "^", "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p3"}], ")"}], "^", "2"}], "-", 
       "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p3", "+", "p4"}], ")"}], "^", "2"}], "-",
        "mm8"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm9"}]}], "}"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p5", "->", "p5eks"}], ",", 
      RowBox[{"p6", "->", "p6eks"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "18", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4"}], 
       "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951279502230631*^9, 3.9512795567701607`*^9}, {
  3.95129922919911*^9, 3.951299245684162*^9}, {3.951299517054188*^9, 
  3.951299572256752*^9}, {3.951366630703314*^9, 3.951366650345234*^9}, {
  3.9513667132029896`*^9, 3.951366739531412*^9}, {3.9513667714528904`*^9, 
  3.9513667806574078`*^9}, {3.9537775023798623`*^9, 3.953777546164106*^9}, {
  3.953801101318104*^9, 3.953801116615697*^9}, {3.957949957098215*^9, 
  3.957949991473892*^9}, {3.9579500293980694`*^9, 3.9579500306125946`*^9}, {
  3.962187889440151*^9, 3.9621879020627193`*^9}, {3.965302910044601*^9, 
  3.965302914731583*^9}},
 CellLabel->
  "In[419]:=",ExpressionUUID->"af81d26b-1a94-b249-a919-c7f9d3675a36"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov54", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.953892673379302*^9, 3.9538926733906794`*^9}, {
   3.953892714506504*^9, 3.953892716738902*^9}, {3.957418733855774*^9, 
   3.9574187523609543`*^9}, {3.9579500441892586`*^9, 3.9579500682603817`*^9}, 
   3.9653864949663353`*^9},
 CellLabel->
  "In[426]:=",ExpressionUUID->"2d20f280-d3a7-424f-a7d6-02ac3ac48da6"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 55 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"3", ",", "3", ",", "3"}]], TraditionalForm]],ExpressionUUID->
  "c76a70b7-a049-4b55-bd35-dc3e0fa76d77"]
}], "Section",
 CellChangeTimes->{{3.9537774154070215`*^9, 3.953777461914757*^9}, {
   3.9538930865606823`*^9, 3.9538930885951195`*^9}, 3.9574187254156*^9, 
   3.957422087813862*^9, 3.9578566715413494`*^9, {3.957949714690954*^9, 
   3.957949715004959*^9}, {3.9579498891662216`*^9, 3.957949894615654*^9}, {
   3.962187918851877*^9, 3.962187920158308*^9}, 3.965386529132375*^9, 
   3.965397133998097*^9},ExpressionUUID->"9aad58d8-e78a-5e4b-b602-\
a62be919890a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p7eks", "=", 
    RowBox[{
     RowBox[{"c1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3", "+", "c4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"c1", ",", "c2", ",", "c3", ",", 
    RowBox[{
    "c4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p7"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6"}], ")"}], "^", "2"}], "-", "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6", "+", "p7"}], ")"}], "^", "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p3"}], ")"}], "^", "2"}], "-", 
       "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p3", "+", "p4"}], ")"}], "^", "2"}], "-",
        "mm8"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm9"}]}], "}"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p5", "->", "p5eks"}], ",", 
      RowBox[{"p6", "->", "p6eks"}], ",", 
      RowBox[{"p7", "->", "p7eks"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "22", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4", ",",
         "c1", ",", "c2", ",", "c3", ",", "c4"}], "}"}]}]}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951279502230631*^9, 3.9512795567701607`*^9}, {
  3.95129922919911*^9, 3.951299245684162*^9}, {3.951299517054188*^9, 
  3.951299572256752*^9}, {3.951366630703314*^9, 3.951366650345234*^9}, {
  3.9513667132029896`*^9, 3.951366739531412*^9}, {3.9513667714528904`*^9, 
  3.9513667806574078`*^9}, {3.9537775023798623`*^9, 3.953777546164106*^9}, {
  3.953801101318104*^9, 3.953801116615697*^9}, {3.9579500817776184`*^9, 
  3.9579501783578053`*^9}, {3.962187926474152*^9, 3.9621879382898493`*^9}, {
  3.965302925306962*^9, 3.9653029300256443`*^9}},
 CellLabel->
  "In[428]:=",ExpressionUUID->"e904ed76-b195-ef4b-ad91-c20ae8ed7cce"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov55", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.953892673379302*^9, 3.9538926733906794`*^9}, {
   3.953892714506504*^9, 3.953892716738902*^9}, {3.957418733855774*^9, 
   3.9574187523609543`*^9}, {3.9579500980054874`*^9, 3.9579500991778984`*^9}, 
   3.95795015974366*^9, {3.965386533513089*^9, 3.965386533673189*^9}},
 CellLabel->
  "In[436]:=",ExpressionUUID->"c57564e7-63e1-9a48-9fb5-e4db6b77d99d"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 56 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "1", ",", "4"}]], "**"], TraditionalForm]],
  ExpressionUUID->"b82e246a-f919-49b6-81a8-c288ee25c23b"]
}], "Section",
 CellChangeTimes->{{3.9537774154070215`*^9, 3.953777461914757*^9}, {
   3.9538930865606823`*^9, 3.9538930885951195`*^9}, 3.9574187254156*^9, 
   3.957422087813862*^9, 3.9578566715413494`*^9, {3.957949714690954*^9, 
   3.957949715004959*^9}, {3.957949879049391*^9, 3.957949884113735*^9}, {
   3.962162150641238*^9, 3.962162159361368*^9}, 3.962162958759707*^9, {
   3.9621633553738003`*^9, 3.962163355739633*^9}, {3.962187955677598*^9, 
   3.962187957184545*^9}, 3.965386563401223*^9, 
   3.965397134170315*^9},ExpressionUUID->"9a296ea9-3d51-43bb-bd46-\
5cef49bfbde6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k2", "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6"}], ")"}], "^", "2"}], "-", "mm5"}], ",", 
      RowBox[{
       RowBox[{"k1", "^", "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm8"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm9"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm10"}]}], "}"}],
     "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p5", "->", "p5eks"}], ",", 
      RowBox[{"p6", "->", "p6eks"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "18", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4"}], 
       "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951279502230631*^9, 3.9512795567701607`*^9}, {
  3.95129922919911*^9, 3.951299245684162*^9}, {3.951299517054188*^9, 
  3.951299572256752*^9}, {3.951366630703314*^9, 3.951366650345234*^9}, {
  3.9513667132029896`*^9, 3.951366739531412*^9}, {3.9513667714528904`*^9, 
  3.9513667806574078`*^9}, {3.9537775023798623`*^9, 3.953777546164106*^9}, {
  3.953801101318104*^9, 3.953801116615697*^9}, {3.957949957098215*^9, 
  3.957949991473892*^9}, {3.9579500293980694`*^9, 3.9579500306125946`*^9}, {
  3.962162874566325*^9, 3.962162882411129*^9}, {3.962187961999173*^9, 
  3.9621879716311293`*^9}, {3.965302947685931*^9, 3.965302951815736*^9}},
 CellLabel->
  "In[438]:=",ExpressionUUID->"c22b60b8-f867-482a-8c02-e839bb657c7a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov56", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.953892673379302*^9, 3.9538926733906794`*^9}, {
  3.953892714506504*^9, 3.953892716738902*^9}, {3.957418733855774*^9, 
  3.9574187523609543`*^9}, {3.9579500441892586`*^9, 3.9579500682603817`*^9}, {
  3.962162909419035*^9, 3.962162909510586*^9}, {3.965386567826674*^9, 
  3.965386568679851*^9}},
 CellLabel->
  "In[445]:=",ExpressionUUID->"5d279d24-84f7-4b74-8d9c-b9e786e5a3a5"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 57 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "1", ",", "4"}]], "*"], TraditionalForm]],
  ExpressionUUID->"cb1d07eb-4acb-46a3-ba83-576a23a9041f"]
}], "Section",
 CellChangeTimes->{{3.950781106610214*^9, 3.950781117264141*^9}, {
   3.950849221148863*^9, 3.9508492254421883`*^9}, {3.9513764211935844`*^9, 
   3.9513764277446384`*^9}, {3.9513765468144913`*^9, 
   3.9513765599337387`*^9}, {3.9532671845488777`*^9, 
   3.9532671913434734`*^9}, {3.953284109017124*^9, 3.9532841126148148`*^9}, {
   3.953284455236084*^9, 3.9532844585864506`*^9}, {3.953286580189188*^9, 
   3.953286593271517*^9}, {3.9532882690234985`*^9, 3.9532882864847507`*^9}, {
   3.95335175777853*^9, 3.9533517781184807`*^9}, {3.953351939600237*^9, 
   3.9533519578873253`*^9}, {3.953354236842531*^9, 3.953354250126154*^9}, {
   3.9536121048065624`*^9, 3.9536121170551167`*^9}, {3.95361326927026*^9, 
   3.9536132698532887`*^9}, {3.95361771215798*^9, 3.9536177802208633`*^9}, 
   3.9574202550302334`*^9, {3.9574202965831585`*^9, 3.9574202983060017`*^9}, 
   3.957949425213434*^9, {3.95794946619561*^9, 3.957949466595768*^9}, {
   3.9579504262159634`*^9, 3.9579504476448975`*^9}, {3.962162963486917*^9, 
   3.962162964902313*^9}, {3.9621879862815733`*^9, 3.9621879884361553`*^9}, 
   3.965386597422187*^9, 
   3.9653971343166533`*^9},ExpressionUUID->"ea6f6d44-c5bc-4b1c-86ff-\
6ea2f69a51a7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p7eks", "=", 
    RowBox[{
     RowBox[{"c1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3", "+", "c4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"c1", ",", "c2", ",", "c3", ",", 
    RowBox[{
    "c4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p7"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6"}], ")"}], "^", "2"}], "-", "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6", "+", "p7"}], ")"}], "^", "2"}], "-", "mm5"}], ",", 
      RowBox[{
       RowBox[{"k1", "^", "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm8"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm9"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm10"}]}], "}"}],
     "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p5", "->", "p5eks"}], ",", 
      RowBox[{"p6", "->", "p6eks"}], ",", 
      RowBox[{"p7", "->", "p7eks"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "22", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4", ",",
         "c1", ",", "c2", ",", "c3", ",", "c4"}], "}"}]}]}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9507812968261495`*^9, 3.9507813711418447`*^9}, 
   3.950781574867345*^9, {3.9507821364093733`*^9, 3.950782136819937*^9}, {
   3.9507837175442085`*^9, 3.9507837182611837`*^9}, {3.950783852751916*^9, 
   3.9507838851079836`*^9}, {3.9507842507577653`*^9, 
   3.9507843011187067`*^9}, {3.950784334266109*^9, 3.9507843419625034`*^9}, {
   3.9507843746839256`*^9, 3.9507844024470625`*^9}, {3.9507848179484725`*^9, 
   3.95078482528824*^9}, {3.950849539633073*^9, 3.950849566079187*^9}, {
   3.9508496713805733`*^9, 3.9508497130725994`*^9}, {3.950850059980818*^9, 
   3.9508500820852313`*^9}, {3.9508501256721125`*^9, 
   3.9508501484264126`*^9}, {3.9532672366439056`*^9, 
   3.9532672722612705`*^9}, {3.9532673772711926`*^9, 3.953267380083502*^9}, {
   3.9532674367418327`*^9, 3.9532674858860283`*^9}, {3.9532842560892544`*^9, 
   3.9532842709130077`*^9}, {3.953284330577244*^9, 3.953284339360752*^9}, {
   3.9532843753774967`*^9, 3.953284376911871*^9}, {3.953286449128214*^9, 
   3.9532864500258865`*^9}, {3.953286516399828*^9, 3.9532865498454075`*^9}, {
   3.953286605672579*^9, 3.953286617950371*^9}, {3.9532882947352066`*^9, 
   3.953288298970392*^9}, {3.9533517855185146`*^9, 3.9533518368282585`*^9}, {
   3.953352007348276*^9, 3.953352172548767*^9}, {3.9533526244154205`*^9, 
   3.9533526368851795`*^9}, {3.953354119506359*^9, 3.9533541290865707`*^9}, 
   3.9533635075737896`*^9, {3.953363538279623*^9, 3.95336356805801*^9}, {
   3.9533637229057617`*^9, 3.9533637387253113`*^9}, {3.9533638491586113`*^9, 
   3.953363875853821*^9}, 3.9533647388565426`*^9, {3.953365075020033*^9, 
   3.9533650815715656`*^9}, {3.953617990198574*^9, 3.9536181112791862`*^9}, {
   3.9536181822274456`*^9, 3.9536182257747326`*^9}, {3.9579514379933987`*^9, 
   3.9579514554753666`*^9}, {3.957951516919504*^9, 3.957951524218624*^9}, {
   3.962163096322228*^9, 3.962163102225656*^9}, 3.962163240697083*^9, {
   3.962187994723371*^9, 3.962188003307969*^9}, 3.962268905585105*^9, 
   3.962269116994442*^9, {3.965302959053609*^9, 3.9653029635801477`*^9}},
 CellLabel->
  "In[447]:=",ExpressionUUID->"d39ae7b1-6d7f-4be1-9abf-7fb431704839"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov57", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.950784500860589*^9, 3.950784514921688*^9}, 
   3.950784881790061*^9, 3.950846446892754*^9, {3.9579494337460155`*^9, 
   3.957949469619339*^9}, {3.9579504599786873`*^9, 3.9579504603950615`*^9}, 
   3.962162974749384*^9, {3.962268822754979*^9, 3.962268826246327*^9}, {
   3.962269109925252*^9, 3.9622691127333403`*^9}, {3.9653866019320602`*^9, 
   3.965386602016706*^9}},
 CellLabel->
  "In[455]:=",ExpressionUUID->"ee1d39ab-4e6d-44c4-a8ee-245744599456"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 58 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"5", ",", "1", ",", "4"}]], TraditionalForm]],ExpressionUUID->
  "9a94ad9a-6081-40cf-8710-e5c89d04a1ab"]
}], "Section",
 CellChangeTimes->{{3.950781106610214*^9, 3.950781117264141*^9}, {
   3.950849221148863*^9, 3.9508492254421883`*^9}, {3.9513764211935844`*^9, 
   3.9513764277446384`*^9}, {3.9513765468144913`*^9, 
   3.9513765599337387`*^9}, {3.9532671845488777`*^9, 
   3.9532671913434734`*^9}, {3.953284109017124*^9, 3.9532841126148148`*^9}, {
   3.953284455236084*^9, 3.9532844585864506`*^9}, {3.953286580189188*^9, 
   3.953286593271517*^9}, {3.9532882690234985`*^9, 3.9532882864847507`*^9}, {
   3.95335175777853*^9, 3.9533517781184807`*^9}, {3.953351939600237*^9, 
   3.9533519578873253`*^9}, {3.953354236842531*^9, 3.953354250126154*^9}, {
   3.9536121048065624`*^9, 3.9536121170551167`*^9}, {3.95361326927026*^9, 
   3.9536132698532887`*^9}, {3.95361771215798*^9, 3.9536177802208633`*^9}, 
   3.9574202550302334`*^9, {3.9574202965831585`*^9, 3.9574202983060017`*^9}, 
   3.957949425213434*^9, {3.95794946619561*^9, 3.957949466595768*^9}, {
   3.9579504306717625`*^9, 3.957950453098011*^9}, {3.962163151586924*^9, 
   3.96216315378825*^9}, {3.962163740585389*^9, 3.96216374126398*^9}, {
   3.962188023199388*^9, 3.9621880245264*^9}, 3.965386631301998*^9, 
   3.965397134484344*^9},ExpressionUUID->"b0cf1752-6ba0-4169-b007-\
fb55fe96c325"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "introduce", " ", "numerical", " ", "values", " ", 
    "to", " ", "speed", " ", "up", " ", "the", " ", "computation"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"vars", "=", 
     RowBox[{"{", 
      RowBox[{
      "a1", ",", "a2", ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", 
       ",", "b4", ",", "c1", ",", "c2", ",", "c3", ",", "c4", ",", "d1", ",", 
       "d2", ",", "d3", ",", "d4", ",", "mm1", ",", "mm2", ",", "mm3", ",", 
       "mm4", ",", "mm5", ",", "mm6", ",", "mm7", ",", "mm8", ",", "mm9", ",",
        "mm10", ",", "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",",
        "s123", ",", "s23", ",", "s234", ",", "s34", ",", "s1234"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"numreplace", "=", 
    RowBox[{"MapThread", "[", 
     RowBox[{"Rule", ",", 
      RowBox[{"{", 
       RowBox[{"vars", ",", 
        RowBox[{"RandomPrime", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"10", ",", "1000"}], "}"}], ",", 
          RowBox[{"vars", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{3.965302987568709*^9},
 CellLabel->
  "In[457]:=",ExpressionUUID->"e1459f48-2f1c-465b-8173-8a0363a5fcca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "653"}], ",", 
   RowBox[{"a2", "\[Rule]", "89"}], ",", 
   RowBox[{"a3", "\[Rule]", "829"}], ",", 
   RowBox[{"a4", "\[Rule]", "251"}], ",", 
   RowBox[{"b1", "\[Rule]", "947"}], ",", 
   RowBox[{"b2", "\[Rule]", "293"}], ",", 
   RowBox[{"b3", "\[Rule]", "557"}], ",", 
   RowBox[{"b4", "\[Rule]", "53"}], ",", 
   RowBox[{"c1", "\[Rule]", "79"}], ",", 
   RowBox[{"c2", "\[Rule]", "991"}], ",", 
   RowBox[{"c3", "\[Rule]", "47"}], ",", 
   RowBox[{"c4", "\[Rule]", "557"}], ",", 
   RowBox[{"d1", "\[Rule]", "683"}], ",", 
   RowBox[{"d2", "\[Rule]", "967"}], ",", 
   RowBox[{"d3", "\[Rule]", "691"}], ",", 
   RowBox[{"d4", "\[Rule]", "311"}], ",", 
   RowBox[{"mm1", "\[Rule]", "367"}], ",", 
   RowBox[{"mm2", "\[Rule]", "79"}], ",", 
   RowBox[{"mm3", "\[Rule]", "31"}], ",", 
   RowBox[{"mm4", "\[Rule]", "733"}], ",", 
   RowBox[{"mm5", "\[Rule]", "131"}], ",", 
   RowBox[{"mm6", "\[Rule]", "401"}], ",", 
   RowBox[{"mm7", "\[Rule]", "571"}], ",", 
   RowBox[{"mm8", "\[Rule]", "191"}], ",", 
   RowBox[{"mm9", "\[Rule]", "653"}], ",", 
   RowBox[{"mm10", "\[Rule]", "307"}], ",", 
   RowBox[{"pp1", "\[Rule]", "211"}], ",", 
   RowBox[{"pp2", "\[Rule]", "433"}], ",", 
   RowBox[{"pp3", "\[Rule]", "73"}], ",", 
   RowBox[{"pp4", "\[Rule]", "593"}], ",", 
   RowBox[{"s12", "\[Rule]", "857"}], ",", 
   RowBox[{"s123", "\[Rule]", "311"}], ",", 
   RowBox[{"s23", "\[Rule]", "107"}], ",", 
   RowBox[{"s234", "\[Rule]", "239"}], ",", 
   RowBox[{"s34", "\[Rule]", "941"}], ",", 
   RowBox[{"s1234", "\[Rule]", "59"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.962269427196742*^9, 3.962269456398419*^9}, 
   3.962269914116386*^9, 3.962276331663273*^9, 3.965302997242732*^9, 
   3.965388565455517*^9},
 CellLabel->
  "Out[458]=",ExpressionUUID->"a2d2e12f-d3aa-4905-968f-23f34f4e9545"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p7eks", "=", 
    RowBox[{
     RowBox[{"c1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3", "+", "c4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"c1", ",", "c2", ",", "c3", ",", 
    RowBox[{
    "c4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p7"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p8eks", "=", 
    RowBox[{
     RowBox[{"d1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2", "+", "d3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2", "+", "d3", "+", "d4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"d1", ",", "d2", ",", "d3", ",", 
    RowBox[{
    "d4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p8"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
          "2"}], "-", "mm1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], 
          ")"}], "^", "2"}], "-", "mm2"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6"}], ")"}], "^", "2"}], "-", "mm3"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6", "+", "p7"}], ")"}], "^", "2"}], "-", "mm4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6", "+", "p7", "+", "p8"}], ")"}], "^", "2"}], "-", "mm5"}], ",", 
       RowBox[{
        RowBox[{"k1", "^", "2"}], "-", "mm6"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm7"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
        "mm8"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], 
        "-", "mm9"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm10"}]}], 
      "}"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p5", "->", "p5eks"}], ",", 
       RowBox[{"p6", "->", "p6eks"}], ",", 
       RowBox[{"p7", "->", "p7eks"}], ",", 
       RowBox[{"p8", "->", "p8eks"}]}], "}"}]}], "/.", "numreplace"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
      RowBox[{
       RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
      RowBox[{
       RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
      RowBox[{
       RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p2"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p2", "*", "p3"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p3", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p3"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
        "2"}]}], ",", 
      RowBox[{
       RowBox[{"p2", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
        "2"}]}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
        "2"}]}]}], "}"}], "/.", "numreplace"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "26", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4", ",",
         "c1", ",", "c2", ",", "c3", ",", "c4", ",", "d1", ",", "d2", ",", 
        "d3", ",", "d4"}], "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9507812968261495`*^9, 3.9507813711418447`*^9}, 
   3.950781574867345*^9, {3.9507821364093733`*^9, 3.950782136819937*^9}, {
   3.9507837175442085`*^9, 3.9507837182611837`*^9}, {3.950783852751916*^9, 
   3.9507838851079836`*^9}, {3.9507842507577653`*^9, 
   3.9507843011187067`*^9}, {3.950784334266109*^9, 3.9507843419625034`*^9}, {
   3.9507843746839256`*^9, 3.9507844024470625`*^9}, {3.9507848179484725`*^9, 
   3.95078482528824*^9}, {3.950849539633073*^9, 3.950849566079187*^9}, {
   3.9508496713805733`*^9, 3.9508497130725994`*^9}, {3.950850059980818*^9, 
   3.9508500820852313`*^9}, {3.9508501256721125`*^9, 
   3.9508501484264126`*^9}, {3.9532672366439056`*^9, 
   3.9532672722612705`*^9}, {3.9532673772711926`*^9, 3.953267380083502*^9}, {
   3.9532674367418327`*^9, 3.9532674858860283`*^9}, {3.9532842560892544`*^9, 
   3.9532842709130077`*^9}, {3.953284330577244*^9, 3.953284339360752*^9}, {
   3.9532843753774967`*^9, 3.953284376911871*^9}, {3.953286449128214*^9, 
   3.9532864500258865`*^9}, {3.953286516399828*^9, 3.9532865498454075`*^9}, {
   3.953286605672579*^9, 3.953286617950371*^9}, {3.9532882947352066`*^9, 
   3.953288298970392*^9}, {3.9533517855185146`*^9, 3.9533518368282585`*^9}, {
   3.953352007348276*^9, 3.953352172548767*^9}, {3.9533526244154205`*^9, 
   3.9533526368851795`*^9}, {3.953354119506359*^9, 3.9533541290865707`*^9}, 
   3.9533635075737896`*^9, {3.953363538279623*^9, 3.95336356805801*^9}, {
   3.9533637229057617`*^9, 3.9533637387253113`*^9}, {3.9533638491586113`*^9, 
   3.953363875853821*^9}, 3.9533647388565426`*^9, {3.953365075020033*^9, 
   3.9533650815715656`*^9}, {3.953617990198574*^9, 3.9536181112791862`*^9}, {
   3.9536181822274456`*^9, 3.9536182257747326`*^9}, {3.9579514650168533`*^9, 
   3.9579515037873993`*^9}, {3.9579515427154503`*^9, 3.95795156918017*^9}, {
   3.9621632617238703`*^9, 3.962163279937174*^9}, {3.962188038857121*^9, 
   3.962188068637241*^9}, {3.962269157713475*^9, 3.962269198888384*^9}, {
   3.962269421474052*^9, 3.962269454526225*^9}, {3.965302975300027*^9, 
   3.965302981401263*^9}},
 CellLabel->
  "In[459]:=",ExpressionUUID->"ba073e60-6278-4ee1-b154-4c0721763285"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov58", "=", 
   RowBox[{
    RowBox[{"BaikovCombine", "[", "inm", "]"}], "/.", "numreplace"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.950784500860589*^9, 3.950784514921688*^9}, 
   3.950784881790061*^9, 3.950846446892754*^9, {3.9579494337460155`*^9, 
   3.957949469619339*^9}, {3.957950464377083*^9, 3.9579504647115593`*^9}, 
   3.962163268019099*^9, {3.962269244262719*^9, 3.962269246458143*^9}, {
   3.9653866362030773`*^9, 3.965386636393732*^9}},
 CellLabel->
  "In[468]:=",ExpressionUUID->"f316db19-8cde-4356-91db-e48679df5544"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 59 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "2", ",", "3"}]], "**"], TraditionalForm]],
  ExpressionUUID->"e650a5f9-d287-4b36-b4cb-7b66b5fa2de1"]
}], "Section",
 CellChangeTimes->{{3.9537774154070215`*^9, 3.953777461914757*^9}, {
   3.9538930865606823`*^9, 3.9538930885951195`*^9}, 3.9574187254156*^9, 
   3.957422087813862*^9, 3.9578566715413494`*^9, {3.957949714690954*^9, 
   3.957949715004959*^9}, {3.957949879049391*^9, 3.957949884113735*^9}, {
   3.962162150641238*^9, 3.962162159361368*^9}, 3.962162958759707*^9, {
   3.9621633553738003`*^9, 3.962163393851585*^9}, {3.962188080699314*^9, 
   3.962188081926029*^9}, 3.965386669851809*^9, 
   3.9653971346531057`*^9},ExpressionUUID->"ade538bf-3433-4be6-92ed-\
b5b41b1c9ac6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k2", "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6"}], ")"}], "^", "2"}], "-", "mm5"}], ",", 
      RowBox[{
       RowBox[{"k1", "^", "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-", 
       "mm8"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm9"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p1"}], ")"}], "^", "2"}], "-", 
       "mm10"}]}], "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p5", "->", "p5eks"}], ",", 
      RowBox[{"p6", "->", "p6eks"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "18", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4"}], 
       "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.951279502230631*^9, 3.9512795567701607`*^9}, {
   3.95129922919911*^9, 3.951299245684162*^9}, {3.951299517054188*^9, 
   3.951299572256752*^9}, {3.951366630703314*^9, 3.951366650345234*^9}, {
   3.9513667132029896`*^9, 3.951366739531412*^9}, {3.9513667714528904`*^9, 
   3.9513667806574078`*^9}, {3.9537775023798623`*^9, 3.953777546164106*^9}, {
   3.953801101318104*^9, 3.953801116615697*^9}, {3.957949957098215*^9, 
   3.957949991473892*^9}, {3.9579500293980694`*^9, 3.9579500306125946`*^9}, {
   3.962162874566325*^9, 3.962162882411129*^9}, 3.962163508261134*^9, {
   3.962188086331313*^9, 3.962188095861816*^9}, {3.9653030064677267`*^9, 
   3.96530301050919*^9}},
 CellLabel->
  "In[470]:=",ExpressionUUID->"34f895da-8c71-4ed3-8e73-f92291a57924"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov59", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.953892673379302*^9, 3.9538926733906794`*^9}, {
   3.953892714506504*^9, 3.953892716738902*^9}, {3.957418733855774*^9, 
   3.9574187523609543`*^9}, {3.9579500441892586`*^9, 
   3.9579500682603817`*^9}, {3.962162909419035*^9, 3.962162909510586*^9}, 
   3.9621635119962187`*^9, {3.965386675004978*^9, 3.965386675077545*^9}},
 CellLabel->
  "In[477]:=",ExpressionUUID->"658d8af3-6226-4af2-a6dc-9fcd900d2181"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 60 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "2", ",", "3"}]], "*"], TraditionalForm]],
  ExpressionUUID->"aa0875d1-fcf4-42dc-be59-13a9458e3a86"]
}], "Section",
 CellChangeTimes->{{3.950781106610214*^9, 3.950781117264141*^9}, {
   3.950849221148863*^9, 3.9508492254421883`*^9}, {3.9513764211935844`*^9, 
   3.9513764277446384`*^9}, {3.9513765468144913`*^9, 
   3.9513765599337387`*^9}, {3.9532671845488777`*^9, 
   3.9532671913434734`*^9}, {3.953284109017124*^9, 3.9532841126148148`*^9}, {
   3.953284455236084*^9, 3.9532844585864506`*^9}, {3.953286580189188*^9, 
   3.953286593271517*^9}, {3.9532882690234985`*^9, 3.9532882864847507`*^9}, {
   3.95335175777853*^9, 3.9533517781184807`*^9}, {3.953351939600237*^9, 
   3.9533519578873253`*^9}, {3.953354236842531*^9, 3.953354250126154*^9}, {
   3.9536121048065624`*^9, 3.9536121170551167`*^9}, {3.95361326927026*^9, 
   3.9536132698532887`*^9}, {3.95361771215798*^9, 3.9536177802208633`*^9}, 
   3.9574202550302334`*^9, {3.9574202965831585`*^9, 3.9574202983060017`*^9}, 
   3.957949425213434*^9, {3.95794946619561*^9, 3.957949466595768*^9}, {
   3.9579504262159634`*^9, 3.9579504476448975`*^9}, {3.962162963486917*^9, 
   3.962162964902313*^9}, {3.962163631866803*^9, 3.962163633717845*^9}, {
   3.962188108479252*^9, 3.962188109780078*^9}, 3.965386703124522*^9, 
   3.965397134824066*^9},ExpressionUUID->"72860cd6-4bcc-4561-a0ba-\
cad089073b18"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p7eks", "=", 
    RowBox[{
     RowBox[{"c1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3", "+", "c4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"c1", ",", "c2", ",", "c3", ",", 
    RowBox[{
    "c4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p7"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6"}], ")"}], "^", "2"}], "-", "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6", "+", "p7"}], ")"}], "^", "2"}], "-", "mm5"}], ",", 
      RowBox[{
       RowBox[{"k1", "^", "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-", 
       "mm8"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm9"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p1"}], ")"}], "^", "2"}], "-", 
       "mm10"}]}], "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p5", "->", "p5eks"}], ",", 
      RowBox[{"p6", "->", "p6eks"}], ",", 
      RowBox[{"p7", "->", "p7eks"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "22", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4", ",",
         "c1", ",", "c2", ",", "c3", ",", "c4"}], "}"}]}]}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9507812968261495`*^9, 3.9507813711418447`*^9}, 
   3.950781574867345*^9, {3.9507821364093733`*^9, 3.950782136819937*^9}, {
   3.9507837175442085`*^9, 3.9507837182611837`*^9}, {3.950783852751916*^9, 
   3.9507838851079836`*^9}, {3.9507842507577653`*^9, 
   3.9507843011187067`*^9}, {3.950784334266109*^9, 3.9507843419625034`*^9}, {
   3.9507843746839256`*^9, 3.9507844024470625`*^9}, {3.9507848179484725`*^9, 
   3.95078482528824*^9}, {3.950849539633073*^9, 3.950849566079187*^9}, {
   3.9508496713805733`*^9, 3.9508497130725994`*^9}, {3.950850059980818*^9, 
   3.9508500820852313`*^9}, {3.9508501256721125`*^9, 
   3.9508501484264126`*^9}, {3.9532672366439056`*^9, 
   3.9532672722612705`*^9}, {3.9532673772711926`*^9, 3.953267380083502*^9}, {
   3.9532674367418327`*^9, 3.9532674858860283`*^9}, {3.9532842560892544`*^9, 
   3.9532842709130077`*^9}, {3.953284330577244*^9, 3.953284339360752*^9}, {
   3.9532843753774967`*^9, 3.953284376911871*^9}, {3.953286449128214*^9, 
   3.9532864500258865`*^9}, {3.953286516399828*^9, 3.9532865498454075`*^9}, {
   3.953286605672579*^9, 3.953286617950371*^9}, {3.9532882947352066`*^9, 
   3.953288298970392*^9}, {3.9533517855185146`*^9, 3.9533518368282585`*^9}, {
   3.953352007348276*^9, 3.953352172548767*^9}, {3.9533526244154205`*^9, 
   3.9533526368851795`*^9}, {3.953354119506359*^9, 3.9533541290865707`*^9}, 
   3.9533635075737896`*^9, {3.953363538279623*^9, 3.95336356805801*^9}, {
   3.9533637229057617`*^9, 3.9533637387253113`*^9}, {3.9533638491586113`*^9, 
   3.953363875853821*^9}, 3.9533647388565426`*^9, {3.953365075020033*^9, 
   3.9533650815715656`*^9}, {3.953617990198574*^9, 3.9536181112791862`*^9}, {
   3.9536181822274456`*^9, 3.9536182257747326`*^9}, {3.9579514379933987`*^9, 
   3.9579514554753666`*^9}, {3.957951516919504*^9, 3.957951524218624*^9}, {
   3.962163096322228*^9, 3.962163102225656*^9}, 3.962163240697083*^9, 
   3.962163715874037*^9, {3.962188116996323*^9, 3.962188124864613*^9}, {
   3.965303017178275*^9, 3.965303022190516*^9}},
 CellLabel->
  "In[479]:=",ExpressionUUID->"7bd92175-55e4-476e-9bf9-d13925531c63"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov60", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.950784500860589*^9, 3.950784514921688*^9}, 
   3.950784881790061*^9, 3.950846446892754*^9, {3.9579494337460155`*^9, 
   3.957949469619339*^9}, {3.9579504599786873`*^9, 3.9579504603950615`*^9}, 
   3.962162974749384*^9, 3.96216363937607*^9, 3.9653867068165903`*^9},
 CellLabel->
  "In[487]:=",ExpressionUUID->"e72aadb4-86a7-404d-b6aa-1ca00944b37d"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 61 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"5", ",", "2", ",", "3"}]], TraditionalForm]],ExpressionUUID->
  "d3d0eb45-b3a5-4551-90fe-89d01a4584fb"]
}], "Section",
 CellChangeTimes->{{3.950781106610214*^9, 3.950781117264141*^9}, {
   3.950849221148863*^9, 3.9508492254421883`*^9}, {3.9513764211935844`*^9, 
   3.9513764277446384`*^9}, {3.9513765468144913`*^9, 
   3.9513765599337387`*^9}, {3.9532671845488777`*^9, 
   3.9532671913434734`*^9}, {3.953284109017124*^9, 3.9532841126148148`*^9}, {
   3.953284455236084*^9, 3.9532844585864506`*^9}, {3.953286580189188*^9, 
   3.953286593271517*^9}, {3.9532882690234985`*^9, 3.9532882864847507`*^9}, {
   3.95335175777853*^9, 3.9533517781184807`*^9}, {3.953351939600237*^9, 
   3.9533519578873253`*^9}, {3.953354236842531*^9, 3.953354250126154*^9}, {
   3.9536121048065624`*^9, 3.9536121170551167`*^9}, {3.95361326927026*^9, 
   3.9536132698532887`*^9}, {3.95361771215798*^9, 3.9536177802208633`*^9}, 
   3.9574202550302334`*^9, {3.9574202965831585`*^9, 3.9574202983060017`*^9}, 
   3.957949425213434*^9, {3.95794946619561*^9, 3.957949466595768*^9}, {
   3.9579504306717625`*^9, 3.957950453098011*^9}, {3.962163151586924*^9, 
   3.96216315378825*^9}, {3.96216373611096*^9, 3.962163744658649*^9}, {
   3.9621881375764503`*^9, 3.962188141922822*^9}, 3.965386732305007*^9, 
   3.9653971349907093`*^9},ExpressionUUID->"d63b4ff0-72ea-4c90-9c7a-\
f7f090b7ddc3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "introduce", " ", "numerical", " ", "values", " ", 
    "to", " ", "speed", " ", "up", " ", "the", " ", "computation"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"vars", "=", 
     RowBox[{"{", 
      RowBox[{
      "a1", ",", "a2", ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", 
       ",", "b4", ",", "c1", ",", "c2", ",", "c3", ",", "c4", ",", "d1", ",", 
       "d2", ",", "d3", ",", "d4", ",", "mm1", ",", "mm2", ",", "mm3", ",", 
       "mm4", ",", "mm5", ",", "mm6", ",", "mm7", ",", "mm8", ",", "mm9", ",",
        "mm10", ",", "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",",
        "s123", ",", "s23", ",", "s234", ",", "s34", ",", "s1234"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"numreplace", "=", 
    RowBox[{"MapThread", "[", 
     RowBox[{"Rule", ",", 
      RowBox[{"{", 
       RowBox[{"vars", ",", 
        RowBox[{"RandomPrime", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"10", ",", "1000"}], "}"}], ",", 
          RowBox[{"vars", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{3.9653030340672483`*^9},
 CellLabel->
  "In[489]:=",ExpressionUUID->"8d9b1fdb-a496-4785-833b-d06ff6b83075"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "811"}], ",", 
   RowBox[{"a2", "\[Rule]", "241"}], ",", 
   RowBox[{"a3", "\[Rule]", "857"}], ",", 
   RowBox[{"a4", "\[Rule]", "157"}], ",", 
   RowBox[{"b1", "\[Rule]", "947"}], ",", 
   RowBox[{"b2", "\[Rule]", "991"}], ",", 
   RowBox[{"b3", "\[Rule]", "509"}], ",", 
   RowBox[{"b4", "\[Rule]", "293"}], ",", 
   RowBox[{"c1", "\[Rule]", "883"}], ",", 
   RowBox[{"c2", "\[Rule]", "37"}], ",", 
   RowBox[{"c3", "\[Rule]", "811"}], ",", 
   RowBox[{"c4", "\[Rule]", "277"}], ",", 
   RowBox[{"d1", "\[Rule]", "431"}], ",", 
   RowBox[{"d2", "\[Rule]", "109"}], ",", 
   RowBox[{"d3", "\[Rule]", "317"}], ",", 
   RowBox[{"d4", "\[Rule]", "919"}], ",", 
   RowBox[{"mm1", "\[Rule]", "827"}], ",", 
   RowBox[{"mm2", "\[Rule]", "521"}], ",", 
   RowBox[{"mm3", "\[Rule]", "59"}], ",", 
   RowBox[{"mm4", "\[Rule]", "251"}], ",", 
   RowBox[{"mm5", "\[Rule]", "547"}], ",", 
   RowBox[{"mm6", "\[Rule]", "167"}], ",", 
   RowBox[{"mm7", "\[Rule]", "787"}], ",", 
   RowBox[{"mm8", "\[Rule]", "613"}], ",", 
   RowBox[{"mm9", "\[Rule]", "617"}], ",", 
   RowBox[{"mm10", "\[Rule]", "97"}], ",", 
   RowBox[{"pp1", "\[Rule]", "271"}], ",", 
   RowBox[{"pp2", "\[Rule]", "541"}], ",", 
   RowBox[{"pp3", "\[Rule]", "359"}], ",", 
   RowBox[{"pp4", "\[Rule]", "983"}], ",", 
   RowBox[{"s12", "\[Rule]", "523"}], ",", 
   RowBox[{"s123", "\[Rule]", "317"}], ",", 
   RowBox[{"s23", "\[Rule]", "461"}], ",", 
   RowBox[{"s234", "\[Rule]", "389"}], ",", 
   RowBox[{"s34", "\[Rule]", "251"}], ",", 
   RowBox[{"s1234", "\[Rule]", "41"}]}], "}"}]], "Output",
 CellChangeTimes->{3.962269485574155*^9, 3.962269917045413*^9, 
  3.962276334302457*^9, 3.965303035332265*^9, 3.96538856845396*^9},
 CellLabel->
  "Out[490]=",ExpressionUUID->"1f6674c3-0b35-4699-86fb-5d2b2048f014"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p7eks", "=", 
    RowBox[{
     RowBox[{"c1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3", "+", "c4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"c1", ",", "c2", ",", "c3", ",", 
    RowBox[{
    "c4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p7"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p8eks", "=", 
    RowBox[{
     RowBox[{"d1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2", "+", "d3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2", "+", "d3", "+", "d4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"d1", ",", "d2", ",", "d3", ",", 
    RowBox[{
    "d4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p8"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
          "2"}], "-", "mm1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], 
          ")"}], "^", "2"}], "-", "mm2"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6"}], ")"}], "^", "2"}], "-", "mm3"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6", "+", "p7"}], ")"}], "^", "2"}], "-", "mm4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6", "+", "p7", "+", "p8"}], ")"}], "^", "2"}], "-", "mm5"}], ",", 
       RowBox[{
        RowBox[{"k1", "^", "2"}], "-", "mm6"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm7"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-", 
        "mm8"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm9"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "-", "k1", "+", "p1"}], ")"}], "^", "2"}], "-", 
        "mm10"}]}], "}"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p5", "->", "p5eks"}], ",", 
       RowBox[{"p6", "->", "p6eks"}], ",", 
       RowBox[{"p7", "->", "p7eks"}], ",", 
       RowBox[{"p8", "->", "p8eks"}]}], "}"}]}], "/.", "numreplace"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
      RowBox[{
       RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
      RowBox[{
       RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
      RowBox[{
       RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p2"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p2", "*", "p3"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p3", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p3"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
        "2"}]}], ",", 
      RowBox[{
       RowBox[{"p2", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
        "2"}]}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
        "2"}]}]}], "}"}], "/.", "numreplace"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "26", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4", ",",
         "c1", ",", "c2", ",", "c3", ",", "c4", ",", "d1", ",", "d2", ",", 
        "d3", ",", "d4"}], "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9507812968261495`*^9, 3.9507813711418447`*^9}, 
   3.950781574867345*^9, {3.9507821364093733`*^9, 3.950782136819937*^9}, {
   3.9507837175442085`*^9, 3.9507837182611837`*^9}, {3.950783852751916*^9, 
   3.9507838851079836`*^9}, {3.9507842507577653`*^9, 
   3.9507843011187067`*^9}, {3.950784334266109*^9, 3.9507843419625034`*^9}, {
   3.9507843746839256`*^9, 3.9507844024470625`*^9}, {3.9507848179484725`*^9, 
   3.95078482528824*^9}, {3.950849539633073*^9, 3.950849566079187*^9}, {
   3.9508496713805733`*^9, 3.9508497130725994`*^9}, {3.950850059980818*^9, 
   3.9508500820852313`*^9}, {3.9508501256721125`*^9, 
   3.9508501484264126`*^9}, {3.9532672366439056`*^9, 
   3.9532672722612705`*^9}, {3.9532673772711926`*^9, 3.953267380083502*^9}, {
   3.9532674367418327`*^9, 3.9532674858860283`*^9}, {3.9532842560892544`*^9, 
   3.9532842709130077`*^9}, {3.953284330577244*^9, 3.953284339360752*^9}, {
   3.9532843753774967`*^9, 3.953284376911871*^9}, {3.953286449128214*^9, 
   3.9532864500258865`*^9}, {3.953286516399828*^9, 3.9532865498454075`*^9}, {
   3.953286605672579*^9, 3.953286617950371*^9}, {3.9532882947352066`*^9, 
   3.953288298970392*^9}, {3.9533517855185146`*^9, 3.9533518368282585`*^9}, {
   3.953352007348276*^9, 3.953352172548767*^9}, {3.9533526244154205`*^9, 
   3.9533526368851795`*^9}, {3.953354119506359*^9, 3.9533541290865707`*^9}, 
   3.9533635075737896`*^9, {3.953363538279623*^9, 3.95336356805801*^9}, {
   3.9533637229057617`*^9, 3.9533637387253113`*^9}, {3.9533638491586113`*^9, 
   3.953363875853821*^9}, 3.9533647388565426`*^9, {3.953365075020033*^9, 
   3.9533650815715656`*^9}, {3.953617990198574*^9, 3.9536181112791862`*^9}, {
   3.9536181822274456`*^9, 3.9536182257747326`*^9}, {3.9579514650168533`*^9, 
   3.9579515037873993`*^9}, {3.9579515427154503`*^9, 3.95795156918017*^9}, {
   3.9621632617238703`*^9, 3.962163279937174*^9}, {3.9621638112874117`*^9, 
   3.962163814539131*^9}, {3.9621881491946*^9, 3.962188163630973*^9}, 
   3.962188216403574*^9, {3.9622692859212112`*^9, 3.962269294336965*^9}, {
   3.962269496909913*^9, 3.962269501152185*^9}, {3.965303038402327*^9, 
   3.9653030428736897`*^9}},
 CellLabel->
  "In[491]:=",ExpressionUUID->"c7b7291b-4465-4f2f-a147-37e71e2f5b13"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov61", "=", 
   RowBox[{
    RowBox[{"BaikovCombine", "[", "inm", "]"}], "/.", "numreplace"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.950784500860589*^9, 3.950784514921688*^9}, 
   3.950784881790061*^9, 3.950846446892754*^9, {3.9579494337460155`*^9, 
   3.957949469619339*^9}, {3.957950464377083*^9, 3.9579504647115593`*^9}, 
   3.962163268019099*^9, 3.9621638198546953`*^9, {3.9622693010920887`*^9, 
   3.962269303738538*^9}, 3.965386736504106*^9},
 CellLabel->
  "In[500]:=",ExpressionUUID->"6b9f959b-46fb-4dc8-8161-60ae30a02c5f"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 62 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"4", ",", "2", ",", "4"}]], "**"], TraditionalForm]],
  ExpressionUUID->"0fd8669d-79d1-4d6a-a9b3-0ad0d7f719b0"]
}], "Section",
 CellChangeTimes->{{3.950781106610214*^9, 3.950781117264141*^9}, {
   3.950849221148863*^9, 3.9508492254421883`*^9}, {3.9513764211935844`*^9, 
   3.9513764277446384`*^9}, {3.9513765468144913`*^9, 
   3.9513765599337387`*^9}, {3.9532671845488777`*^9, 
   3.9532671913434734`*^9}, {3.953284109017124*^9, 3.9532841126148148`*^9}, {
   3.953284455236084*^9, 3.9532844585864506`*^9}, {3.953286580189188*^9, 
   3.953286593271517*^9}, {3.9532882690234985`*^9, 3.9532882864847507`*^9}, {
   3.95335175777853*^9, 3.9533517781184807`*^9}, {3.953351939600237*^9, 
   3.9533519578873253`*^9}, {3.953354236842531*^9, 3.953354250126154*^9}, {
   3.9536121048065624`*^9, 3.9536121170551167`*^9}, {3.95361326927026*^9, 
   3.9536132698532887`*^9}, {3.95361771215798*^9, 3.9536177802208633`*^9}, 
   3.9574202550302334`*^9, {3.9574202965831585`*^9, 3.9574202983060017`*^9}, 
   3.957949425213434*^9, {3.95794946619561*^9, 3.957949466595768*^9}, {
   3.9621644472099457`*^9, 3.962164448732348*^9}, {3.9621881865306683`*^9, 
   3.962188187937428*^9}, 3.965386761701644*^9, 
   3.965397135177203*^9},ExpressionUUID->"62cc2da8-d3f1-b849-946c-\
6e3bad122e39"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6"}], ")"}], "^", "2"}], "-", "mm8"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p4"}], ")"}], "^", "2"}], "-", 
       "mm9"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm10"}]}], "}"}],
     "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p5", "->", "p5eks"}], ",", 
      RowBox[{"p6", "->", "p6eks"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "18", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4"}], 
       "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9507812968261495`*^9, 3.9507813711418447`*^9}, 
   3.950781574867345*^9, {3.9507821364093733`*^9, 3.950782136819937*^9}, {
   3.9507837175442085`*^9, 3.9507837182611837`*^9}, {3.950783852751916*^9, 
   3.9507838851079836`*^9}, {3.9507842507577653`*^9, 
   3.9507843011187067`*^9}, {3.950784334266109*^9, 3.9507843419625034`*^9}, {
   3.9507843746839256`*^9, 3.9507844024470625`*^9}, {3.9507848179484725`*^9, 
   3.95078482528824*^9}, {3.950849539633073*^9, 3.950849566079187*^9}, {
   3.9508496713805733`*^9, 3.9508497130725994`*^9}, {3.950850059980818*^9, 
   3.9508500820852313`*^9}, {3.9508501256721125`*^9, 
   3.9508501484264126`*^9}, {3.9532672366439056`*^9, 
   3.9532672722612705`*^9}, {3.9532673772711926`*^9, 3.953267380083502*^9}, {
   3.9532674367418327`*^9, 3.9532674858860283`*^9}, {3.9532842560892544`*^9, 
   3.9532842709130077`*^9}, {3.953284330577244*^9, 3.953284339360752*^9}, {
   3.9532843753774967`*^9, 3.953284376911871*^9}, {3.953286449128214*^9, 
   3.9532864500258865`*^9}, {3.953286516399828*^9, 3.9532865498454075`*^9}, {
   3.953286605672579*^9, 3.953286617950371*^9}, {3.9532882947352066`*^9, 
   3.953288298970392*^9}, {3.9533517855185146`*^9, 3.9533518368282585`*^9}, {
   3.953352007348276*^9, 3.953352172548767*^9}, {3.9533526244154205`*^9, 
   3.9533526368851795`*^9}, {3.953354119506359*^9, 3.9533541290865707`*^9}, 
   3.9533635075737896`*^9, {3.953363538279623*^9, 3.95336356805801*^9}, {
   3.9533637229057617`*^9, 3.9533637387253113`*^9}, {3.9533638491586113`*^9, 
   3.953363875853821*^9}, 3.9533647388565426`*^9, {3.953365075020033*^9, 
   3.9533650815715656`*^9}, {3.953617990198574*^9, 3.9536181112791862`*^9}, {
   3.9536181822274456`*^9, 3.9536182257747326`*^9}, 3.962188197795754*^9, {
   3.9653030521308126`*^9, 3.9653030569501543`*^9}},
 CellLabel->
  "In[502]:=",ExpressionUUID->"39aac46a-caa2-7345-9895-d1e71b31e100"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov62", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.950784500860589*^9, 3.950784514921688*^9}, 
   3.950784881790061*^9, 3.950846446892754*^9, {3.9579494337460155`*^9, 
   3.957949469619339*^9}, 3.9653867661206303`*^9},
 CellLabel->
  "In[509]:=",ExpressionUUID->"54432ed3-26b1-2649-89c4-d893fa8709a2"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 63 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"4", ",", "2", ",", "4"}]], "*"], TraditionalForm]],
  ExpressionUUID->"ac860b4c-7e59-46e4-bdb2-17d794f3af55"]
}], "Section",
 CellChangeTimes->{{3.950781106610214*^9, 3.950781117264141*^9}, {
   3.950849221148863*^9, 3.9508492254421883`*^9}, {3.9513764211935844`*^9, 
   3.9513764277446384`*^9}, {3.9513765468144913`*^9, 
   3.9513765599337387`*^9}, {3.9532671845488777`*^9, 
   3.9532671913434734`*^9}, {3.953284109017124*^9, 3.9532841126148148`*^9}, {
   3.953284455236084*^9, 3.9532844585864506`*^9}, {3.953286580189188*^9, 
   3.953286593271517*^9}, {3.9532882690234985`*^9, 3.9532882864847507`*^9}, {
   3.95335175777853*^9, 3.9533517781184807`*^9}, {3.953351939600237*^9, 
   3.9533519578873253`*^9}, {3.953354236842531*^9, 3.953354250126154*^9}, {
   3.9536121048065624`*^9, 3.9536121170551167`*^9}, {3.95361326927026*^9, 
   3.9536132698532887`*^9}, {3.95361771215798*^9, 3.9536177802208633`*^9}, 
   3.9574202550302334`*^9, {3.9574202965831585`*^9, 3.9574202983060017`*^9}, 
   3.957949425213434*^9, {3.95794946619561*^9, 3.957949466595768*^9}, {
   3.9579504262159634`*^9, 3.9579504476448975`*^9}, {3.962164450363277*^9, 
   3.962164450665207*^9}, {3.962188210216967*^9, 3.96218821148874*^9}, 
   3.965386816777937*^9, 
   3.9653971353483133`*^9},ExpressionUUID->"52e3520d-ee2b-0547-9b98-\
82b6f7f99ab6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p7eks", "=", 
    RowBox[{
     RowBox[{"c1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3", "+", "c4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"c1", ",", "c2", ",", "c3", ",", 
    RowBox[{
    "c4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p7"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6", "+", "p7"}], ")"}], "^", "2"}], "-", "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6"}], ")"}], "^", "2"}], "-", "mm8"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p4"}], ")"}], "^", "2"}], "-", 
       "mm9"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm10"}]}], "}"}],
     "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p5", "->", "p5eks"}], ",", 
      RowBox[{"p6", "->", "p6eks"}], ",", 
      RowBox[{"p7", "->", "p7eks"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "22", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4", ",",
         "c1", ",", "c2", ",", "c3", ",", "c4"}], "}"}]}]}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9507812968261495`*^9, 3.9507813711418447`*^9}, 
   3.950781574867345*^9, {3.9507821364093733`*^9, 3.950782136819937*^9}, {
   3.9507837175442085`*^9, 3.9507837182611837`*^9}, {3.950783852751916*^9, 
   3.9507838851079836`*^9}, {3.9507842507577653`*^9, 
   3.9507843011187067`*^9}, {3.950784334266109*^9, 3.9507843419625034`*^9}, {
   3.9507843746839256`*^9, 3.9507844024470625`*^9}, {3.9507848179484725`*^9, 
   3.95078482528824*^9}, {3.950849539633073*^9, 3.950849566079187*^9}, {
   3.9508496713805733`*^9, 3.9508497130725994`*^9}, {3.950850059980818*^9, 
   3.9508500820852313`*^9}, {3.9508501256721125`*^9, 
   3.9508501484264126`*^9}, {3.9532672366439056`*^9, 
   3.9532672722612705`*^9}, {3.9532673772711926`*^9, 3.953267380083502*^9}, {
   3.9532674367418327`*^9, 3.9532674858860283`*^9}, {3.9532842560892544`*^9, 
   3.9532842709130077`*^9}, {3.953284330577244*^9, 3.953284339360752*^9}, {
   3.9532843753774967`*^9, 3.953284376911871*^9}, {3.953286449128214*^9, 
   3.9532864500258865`*^9}, {3.953286516399828*^9, 3.9532865498454075`*^9}, {
   3.953286605672579*^9, 3.953286617950371*^9}, {3.9532882947352066`*^9, 
   3.953288298970392*^9}, {3.9533517855185146`*^9, 3.9533518368282585`*^9}, {
   3.953352007348276*^9, 3.953352172548767*^9}, {3.9533526244154205`*^9, 
   3.9533526368851795`*^9}, {3.953354119506359*^9, 3.9533541290865707`*^9}, 
   3.9533635075737896`*^9, {3.953363538279623*^9, 3.95336356805801*^9}, {
   3.9533637229057617`*^9, 3.9533637387253113`*^9}, {3.9533638491586113`*^9, 
   3.953363875853821*^9}, 3.9533647388565426`*^9, {3.953365075020033*^9, 
   3.9533650815715656`*^9}, {3.953617990198574*^9, 3.9536181112791862`*^9}, {
   3.9536181822274456`*^9, 3.9536182257747326`*^9}, {3.9579514379933987`*^9, 
   3.9579514554753666`*^9}, {3.957951516919504*^9, 3.957951524218624*^9}, {
   3.962188221702914*^9, 3.962188232436327*^9}, {3.965303067875917*^9, 
   3.965303072557391*^9}},
 CellLabel->
  "In[511]:=",ExpressionUUID->"ec5ab9d6-e7e9-054f-b1c0-bf194f8f3a6b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov63", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.950784500860589*^9, 3.950784514921688*^9}, 
   3.950784881790061*^9, 3.950846446892754*^9, {3.9579494337460155`*^9, 
   3.957949469619339*^9}, {3.9579504599786873`*^9, 3.9579504603950615`*^9}, 
   3.96538682009615*^9},
 CellLabel->
  "In[519]:=",ExpressionUUID->"f49f9e71-3f01-8e4e-94bb-d152932d8d24"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 64 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"4", ",", "2", ",", "4"}]], TraditionalForm]],ExpressionUUID->
  "1e749948-2ee7-4c4b-9d73-55f02c69b29b"]
}], "Section",
 CellChangeTimes->{{3.950781106610214*^9, 3.950781117264141*^9}, {
   3.950849221148863*^9, 3.9508492254421883`*^9}, {3.9513764211935844`*^9, 
   3.9513764277446384`*^9}, {3.9513765468144913`*^9, 
   3.9513765599337387`*^9}, {3.9532671845488777`*^9, 
   3.9532671913434734`*^9}, {3.953284109017124*^9, 3.9532841126148148`*^9}, {
   3.953284455236084*^9, 3.9532844585864506`*^9}, {3.953286580189188*^9, 
   3.953286593271517*^9}, {3.9532882690234985`*^9, 3.9532882864847507`*^9}, {
   3.95335175777853*^9, 3.9533517781184807`*^9}, {3.953351939600237*^9, 
   3.9533519578873253`*^9}, {3.953354236842531*^9, 3.953354250126154*^9}, {
   3.9536121048065624`*^9, 3.9536121170551167`*^9}, {3.95361326927026*^9, 
   3.9536132698532887`*^9}, {3.95361771215798*^9, 3.9536177802208633`*^9}, 
   3.9574202550302334`*^9, {3.9574202965831585`*^9, 3.9574202983060017`*^9}, 
   3.957949425213434*^9, {3.95794946619561*^9, 3.957949466595768*^9}, {
   3.9579504306717625`*^9, 3.957950453098011*^9}, {3.962164451684848*^9, 
   3.962164452536861*^9}, {3.962188248265378*^9, 3.962188250436845*^9}, 
   3.9653868481200857`*^9, 
   3.96539713551616*^9},ExpressionUUID->"3fa135e2-e739-e448-8346-\
e8ed06864492"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "introduce", " ", "numerical", " ", "values", " ", 
    "to", " ", "speed", " ", "up", " ", "the", " ", "computation"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"vars", "=", 
     RowBox[{"{", 
      RowBox[{
      "a1", ",", "a2", ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", 
       ",", "b4", ",", "c1", ",", "c2", ",", "c3", ",", "c4", ",", "d1", ",", 
       "d2", ",", "d3", ",", "d4", ",", "mm1", ",", "mm2", ",", "mm3", ",", 
       "mm4", ",", "mm5", ",", "mm6", ",", "mm7", ",", "mm8", ",", "mm9", ",",
        "mm10", ",", "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",",
        "s123", ",", "s23", ",", "s234", ",", "s34", ",", "s1234"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"numreplace", "=", 
    RowBox[{"MapThread", "[", 
     RowBox[{"Rule", ",", 
      RowBox[{"{", 
       RowBox[{"vars", ",", 
        RowBox[{"RandomPrime", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"10", ",", "1000"}], "}"}], ",", 
          RowBox[{"vars", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{3.965303085139944*^9},
 CellLabel->
  "In[521]:=",ExpressionUUID->"d50b1ee5-8993-418a-afe0-744449855d4a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "101"}], ",", 
   RowBox[{"a2", "\[Rule]", "577"}], ",", 
   RowBox[{"a3", "\[Rule]", "241"}], ",", 
   RowBox[{"a4", "\[Rule]", "757"}], ",", 
   RowBox[{"b1", "\[Rule]", "163"}], ",", 
   RowBox[{"b2", "\[Rule]", "307"}], ",", 
   RowBox[{"b3", "\[Rule]", "359"}], ",", 
   RowBox[{"b4", "\[Rule]", "31"}], ",", 
   RowBox[{"c1", "\[Rule]", "41"}], ",", 
   RowBox[{"c2", "\[Rule]", "457"}], ",", 
   RowBox[{"c3", "\[Rule]", "877"}], ",", 
   RowBox[{"c4", "\[Rule]", "367"}], ",", 
   RowBox[{"d1", "\[Rule]", "79"}], ",", 
   RowBox[{"d2", "\[Rule]", "937"}], ",", 
   RowBox[{"d3", "\[Rule]", "691"}], ",", 
   RowBox[{"d4", "\[Rule]", "439"}], ",", 
   RowBox[{"mm1", "\[Rule]", "829"}], ",", 
   RowBox[{"mm2", "\[Rule]", "113"}], ",", 
   RowBox[{"mm3", "\[Rule]", "157"}], ",", 
   RowBox[{"mm4", "\[Rule]", "109"}], ",", 
   RowBox[{"mm5", "\[Rule]", "823"}], ",", 
   RowBox[{"mm6", "\[Rule]", "97"}], ",", 
   RowBox[{"mm7", "\[Rule]", "73"}], ",", 
   RowBox[{"mm8", "\[Rule]", "971"}], ",", 
   RowBox[{"mm9", "\[Rule]", "59"}], ",", 
   RowBox[{"mm10", "\[Rule]", "229"}], ",", 
   RowBox[{"pp1", "\[Rule]", "811"}], ",", 
   RowBox[{"pp2", "\[Rule]", "761"}], ",", 
   RowBox[{"pp3", "\[Rule]", "181"}], ",", 
   RowBox[{"pp4", "\[Rule]", "181"}], ",", 
   RowBox[{"s12", "\[Rule]", "919"}], ",", 
   RowBox[{"s123", "\[Rule]", "881"}], ",", 
   RowBox[{"s23", "\[Rule]", "199"}], ",", 
   RowBox[{"s234", "\[Rule]", "643"}], ",", 
   RowBox[{"s34", "\[Rule]", "821"}], ",", 
   RowBox[{"s1234", "\[Rule]", "887"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9622695216716843`*^9, 3.96226992298005*^9, 
  3.9622763396585703`*^9, 3.965303086566505*^9, 3.965388574344184*^9},
 CellLabel->
  "Out[522]=",ExpressionUUID->"1e6c810b-b8ba-4069-bd9e-ef118528ea5e"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p7eks", "=", 
    RowBox[{
     RowBox[{"c1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3", "+", "c4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"c1", ",", "c2", ",", "c3", ",", 
    RowBox[{
    "c4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p7"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p8eks", "=", 
    RowBox[{
     RowBox[{"d1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2", "+", "d3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2", "+", "d3", "+", "d4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"d1", ",", "d2", ",", "d3", ",", 
    RowBox[{
    "d4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p8"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
        "mm3"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], 
        "-", "mm4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6", "+", "p7", "+", "p8"}], ")"}], "^", "2"}], "-", "mm5"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6", "+", "p7"}], ")"}], "^", "2"}], "-", "mm6"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], 
          ")"}], "^", "2"}], "-", "mm7"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6"}], ")"}], "^", "2"}], "-", "mm8"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "-", "k1", "+", "p4"}], ")"}], "^", "2"}], "-", 
        "mm9"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm10"}]}], 
      "}"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p5", "->", "p5eks"}], ",", 
       RowBox[{"p6", "->", "p6eks"}], ",", 
       RowBox[{"p7", "->", "p7eks"}], ",", 
       RowBox[{"p8", "->", "p8eks"}]}], "}"}]}], "/.", "numreplace"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
      RowBox[{
       RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
      RowBox[{
       RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
      RowBox[{
       RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p2"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p2", "*", "p3"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p3", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p3"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
        "2"}]}], ",", 
      RowBox[{
       RowBox[{"p2", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
        "2"}]}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
        "2"}]}]}], "}"}], "/.", "numreplace"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "26", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4", ",",
         "c1", ",", "c2", ",", "c3", ",", "c4", ",", "d1", ",", "d2", ",", 
        "d3", ",", "d4"}], "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9507812968261495`*^9, 3.9507813711418447`*^9}, 
   3.950781574867345*^9, {3.9507821364093733`*^9, 3.950782136819937*^9}, {
   3.9507837175442085`*^9, 3.9507837182611837`*^9}, {3.950783852751916*^9, 
   3.9507838851079836`*^9}, {3.9507842507577653`*^9, 
   3.9507843011187067`*^9}, {3.950784334266109*^9, 3.9507843419625034`*^9}, {
   3.9507843746839256`*^9, 3.9507844024470625`*^9}, {3.9507848179484725`*^9, 
   3.95078482528824*^9}, {3.950849539633073*^9, 3.950849566079187*^9}, {
   3.9508496713805733`*^9, 3.9508497130725994`*^9}, {3.950850059980818*^9, 
   3.9508500820852313`*^9}, {3.9508501256721125`*^9, 
   3.9508501484264126`*^9}, {3.9532672366439056`*^9, 
   3.9532672722612705`*^9}, {3.9532673772711926`*^9, 3.953267380083502*^9}, {
   3.9532674367418327`*^9, 3.9532674858860283`*^9}, {3.9532842560892544`*^9, 
   3.9532842709130077`*^9}, {3.953284330577244*^9, 3.953284339360752*^9}, {
   3.9532843753774967`*^9, 3.953284376911871*^9}, {3.953286449128214*^9, 
   3.9532864500258865`*^9}, {3.953286516399828*^9, 3.9532865498454075`*^9}, {
   3.953286605672579*^9, 3.953286617950371*^9}, {3.9532882947352066`*^9, 
   3.953288298970392*^9}, {3.9533517855185146`*^9, 3.9533518368282585`*^9}, {
   3.953352007348276*^9, 3.953352172548767*^9}, {3.9533526244154205`*^9, 
   3.9533526368851795`*^9}, {3.953354119506359*^9, 3.9533541290865707`*^9}, 
   3.9533635075737896`*^9, {3.953363538279623*^9, 3.95336356805801*^9}, {
   3.9533637229057617`*^9, 3.9533637387253113`*^9}, {3.9533638491586113`*^9, 
   3.953363875853821*^9}, 3.9533647388565426`*^9, {3.953365075020033*^9, 
   3.9533650815715656`*^9}, {3.953617990198574*^9, 3.9536181112791862`*^9}, {
   3.9536181822274456`*^9, 3.9536182257747326`*^9}, {3.9579514650168533`*^9, 
   3.9579515037873993`*^9}, {3.9579515427154503`*^9, 3.95795156918017*^9}, {
   3.962188254105842*^9, 3.9621882650731297`*^9}, {3.9622693234805098`*^9, 
   3.962269328389637*^9}, {3.962269527531073*^9, 3.962269535885716*^9}, {
   3.965303090207471*^9, 3.965303095233987*^9}},
 CellLabel->
  "In[523]:=",ExpressionUUID->"064a143c-49c6-744a-8216-597245aa3235"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov64", "=", 
   RowBox[{
    RowBox[{"BaikovCombine", "[", "inm", "]"}], "/.", "numreplace"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.950784500860589*^9, 3.950784514921688*^9}, 
   3.950784881790061*^9, 3.950846446892754*^9, {3.9579494337460155`*^9, 
   3.957949469619339*^9}, {3.957950464377083*^9, 3.9579504647115593`*^9}, {
   3.9622693304765577`*^9, 3.962269332309979*^9}, {3.9622695400284233`*^9, 
   3.9622695478611593`*^9}, 3.965386852009066*^9},
 CellLabel->
  "In[532]:=",ExpressionUUID->"d6d4e60b-ca0c-a741-b58f-ecce526323b3"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 65 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"4", ",", "3", ",", "3"}]], "**"], TraditionalForm]],
  ExpressionUUID->"69a40b84-9910-4008-89c8-45208f02d69e"]
}], "Section",
 CellChangeTimes->{{3.950781106610214*^9, 3.950781117264141*^9}, {
   3.950849221148863*^9, 3.9508492254421883`*^9}, {3.9513764211935844`*^9, 
   3.9513764277446384`*^9}, {3.9513765468144913`*^9, 
   3.9513765599337387`*^9}, {3.9532671845488777`*^9, 
   3.9532671913434734`*^9}, {3.953284109017124*^9, 3.9532841126148148`*^9}, {
   3.953284455236084*^9, 3.9532844585864506`*^9}, {3.953286580189188*^9, 
   3.953286593271517*^9}, {3.9532882690234985`*^9, 3.9532882864847507`*^9}, {
   3.95335175777853*^9, 3.9533517781184807`*^9}, {3.953351939600237*^9, 
   3.9533519578873253`*^9}, {3.953354236842531*^9, 3.953354250126154*^9}, {
   3.9536121048065624`*^9, 3.9536121170551167`*^9}, {3.95361326927026*^9, 
   3.9536132698532887`*^9}, {3.95361771215798*^9, 3.9536177936883583`*^9}, {
   3.9574203056996307`*^9, 3.9574203070759544`*^9}, {3.9579494809468613`*^9, 
   3.9579494840946445`*^9}, {3.9579504331207085`*^9, 3.957950433586334*^9}, {
   3.962164453421419*^9, 3.962164453949682*^9}, {3.9621882853800087`*^9, 
   3.962188289455916*^9}, 3.9653868812489977`*^9, 
   3.965397135683972*^9},ExpressionUUID->"5768522d-9bdd-cd49-ae5c-\
63b1633815b8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p3", "+", "p4"}], ")"}], "^", "2"}], "-",
        "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6"}], ")"}], "^", "2"}], "-", "mm8"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p3"}], ")"}], "^", "2"}], "-", 
       "mm9"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm10"}]}], "}"}],
     "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p5", "->", "p5eks"}], ",", 
      RowBox[{"p6", "->", "p6eks"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "18", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4"}], 
       "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9507812968261495`*^9, 3.9507813711418447`*^9}, 
   3.950781574867345*^9, {3.9507821364093733`*^9, 3.950782136819937*^9}, {
   3.9507837175442085`*^9, 3.9507837182611837`*^9}, {3.950783852751916*^9, 
   3.9507838851079836`*^9}, {3.9507842507577653`*^9, 
   3.9507843011187067`*^9}, {3.950784334266109*^9, 3.9507843419625034`*^9}, {
   3.9507843746839256`*^9, 3.9507844024470625`*^9}, {3.9507848179484725`*^9, 
   3.95078482528824*^9}, {3.950849539633073*^9, 3.950849566079187*^9}, {
   3.9508496713805733`*^9, 3.9508497130725994`*^9}, {3.950850059980818*^9, 
   3.9508500820852313`*^9}, {3.9508501256721125`*^9, 
   3.9508501484264126`*^9}, {3.9532672366439056`*^9, 
   3.9532672722612705`*^9}, {3.9532673772711926`*^9, 3.953267380083502*^9}, {
   3.9532674367418327`*^9, 3.9532674858860283`*^9}, {3.9532842560892544`*^9, 
   3.9532842709130077`*^9}, {3.953284330577244*^9, 3.953284339360752*^9}, {
   3.9532843753774967`*^9, 3.953284376911871*^9}, {3.953286449128214*^9, 
   3.9532864500258865`*^9}, {3.953286516399828*^9, 3.9532865498454075`*^9}, {
   3.953286605672579*^9, 3.953286617950371*^9}, {3.9532882947352066`*^9, 
   3.953288298970392*^9}, {3.9533517855185146`*^9, 3.9533518368282585`*^9}, {
   3.953352007348276*^9, 3.953352172548767*^9}, {3.9533526244154205`*^9, 
   3.9533526368851795`*^9}, {3.953354119506359*^9, 3.9533541290865707`*^9}, 
   3.9533635075737896`*^9, {3.953363538279623*^9, 3.95336356805801*^9}, {
   3.9533637229057617`*^9, 3.9533637387253113`*^9}, {3.9533638491586113`*^9, 
   3.953363875853821*^9}, 3.9533647388565426`*^9, {3.953365075020033*^9, 
   3.9533650815715656`*^9}, 3.953618239573593*^9, {3.953618322944618*^9, 
   3.953618360664665*^9}, 3.962188314717333*^9, {3.965303103221878*^9, 
   3.965303108052643*^9}},
 CellLabel->
  "In[534]:=",ExpressionUUID->"4d7aaefb-350a-6f47-b158-00acfb75a541"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov65", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.950784500860589*^9, 3.950784514921688*^9}, 
   3.950784881790061*^9, 3.950846446892754*^9, {3.957949489894909*^9, 
   3.9579494933937225`*^9}, {3.965386884983408*^9, 3.965386885083268*^9}},
 CellLabel->
  "In[541]:=",ExpressionUUID->"1682a31a-3cf8-bb40-a29f-560912fd7fa6"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 66 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"4", ",", "3", ",", "3"}]], "*"], TraditionalForm]],
  ExpressionUUID->"c2ecc21f-bf75-44b7-83c2-6e52fa261272"]
}], "Section",
 CellChangeTimes->{{3.950781106610214*^9, 3.950781117264141*^9}, {
   3.950849221148863*^9, 3.9508492254421883`*^9}, {3.9513764211935844`*^9, 
   3.9513764277446384`*^9}, {3.9513765468144913`*^9, 
   3.9513765599337387`*^9}, {3.9532671845488777`*^9, 
   3.9532671913434734`*^9}, {3.953284109017124*^9, 3.9532841126148148`*^9}, {
   3.953284455236084*^9, 3.9532844585864506`*^9}, {3.953286580189188*^9, 
   3.953286593271517*^9}, {3.9532882690234985`*^9, 3.9532882864847507`*^9}, {
   3.95335175777853*^9, 3.9533517781184807`*^9}, {3.953351939600237*^9, 
   3.9533519578873253`*^9}, {3.953354236842531*^9, 3.953354250126154*^9}, {
   3.9536121048065624`*^9, 3.9536121170551167`*^9}, {3.95361326927026*^9, 
   3.9536132698532887`*^9}, {3.95361771215798*^9, 3.9536177936883583`*^9}, {
   3.9574203056996307`*^9, 3.9574203070759544`*^9}, {3.9579494809468613`*^9, 
   3.9579494840946445`*^9}, {3.9579504331207085`*^9, 3.957950433586334*^9}, {
   3.9579517786154823`*^9, 3.9579517881061172`*^9}, {3.962164455685897*^9, 
   3.962164457357039*^9}, {3.9621883187928343`*^9, 3.9621883208109083`*^9}, 
   3.965386924427538*^9, 
   3.965397135836924*^9},ExpressionUUID->"8a22542d-2666-4f46-a099-\
a3883a954e85"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p7eks", "=", 
    RowBox[{
     RowBox[{"c1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3", "+", "c4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"c1", ",", "c2", ",", "c3", ",", 
    RowBox[{
    "c4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p7"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p3", "+", "p4"}], ")"}], "^", "2"}], "-",
        "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6", "+", "p7"}], ")"}], "^", "2"}], "-", "mm5"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6"}], ")"}], "^", "2"}], "-", "mm8"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p3"}], ")"}], "^", "2"}], "-", 
       "mm9"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm10"}]}], "}"}],
     "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p5", "->", "p5eks"}], ",", 
      RowBox[{"p6", "->", "p6eks"}], ",", 
      RowBox[{"p7", "->", "p7eks"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "22", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4", ",",
         "c1", ",", "c2", ",", "c3", ",", "c4"}], "}"}]}]}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9507812968261495`*^9, 3.9507813711418447`*^9}, 
   3.950781574867345*^9, {3.9507821364093733`*^9, 3.950782136819937*^9}, {
   3.9507837175442085`*^9, 3.9507837182611837`*^9}, {3.950783852751916*^9, 
   3.9507838851079836`*^9}, {3.9507842507577653`*^9, 
   3.9507843011187067`*^9}, {3.950784334266109*^9, 3.9507843419625034`*^9}, {
   3.9507843746839256`*^9, 3.9507844024470625`*^9}, {3.9507848179484725`*^9, 
   3.95078482528824*^9}, {3.950849539633073*^9, 3.950849566079187*^9}, {
   3.9508496713805733`*^9, 3.9508497130725994`*^9}, {3.950850059980818*^9, 
   3.9508500820852313`*^9}, {3.9508501256721125`*^9, 
   3.9508501484264126`*^9}, {3.9532672366439056`*^9, 
   3.9532672722612705`*^9}, {3.9532673772711926`*^9, 3.953267380083502*^9}, {
   3.9532674367418327`*^9, 3.9532674858860283`*^9}, {3.9532842560892544`*^9, 
   3.9532842709130077`*^9}, {3.953284330577244*^9, 3.953284339360752*^9}, {
   3.9532843753774967`*^9, 3.953284376911871*^9}, {3.953286449128214*^9, 
   3.9532864500258865`*^9}, {3.953286516399828*^9, 3.9532865498454075`*^9}, {
   3.953286605672579*^9, 3.953286617950371*^9}, {3.9532882947352066`*^9, 
   3.953288298970392*^9}, {3.9533517855185146`*^9, 3.9533518368282585`*^9}, {
   3.953352007348276*^9, 3.953352172548767*^9}, {3.9533526244154205`*^9, 
   3.9533526368851795`*^9}, {3.953354119506359*^9, 3.9533541290865707`*^9}, 
   3.9533635075737896`*^9, {3.953363538279623*^9, 3.95336356805801*^9}, {
   3.9533637229057617`*^9, 3.9533637387253113`*^9}, {3.9533638491586113`*^9, 
   3.953363875853821*^9}, 3.9533647388565426`*^9, {3.953365075020033*^9, 
   3.9533650815715656`*^9}, 3.953618239573593*^9, {3.953618322944618*^9, 
   3.953618360664665*^9}, {3.9579518009587154`*^9, 3.9579518132450886`*^9}, {
   3.957951875006233*^9, 3.9579518839114666`*^9}, {3.962188327953538*^9, 
   3.962188336212452*^9}, {3.965303119823853*^9, 3.9653031253488283`*^9}},
 CellLabel->
  "In[543]:=",ExpressionUUID->"4e12d8d2-5e2d-8b4f-960b-8f8268689021"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov66", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.950784500860589*^9, 3.950784514921688*^9}, 
   3.950784881790061*^9, 3.950846446892754*^9, {3.957949489894909*^9, 
   3.9579494933937225`*^9}, {3.9579518511642838`*^9, 
   3.9579518514630604`*^9}, {3.965386929338942*^9, 3.965386929482896*^9}},
 CellLabel->
  "In[551]:=",ExpressionUUID->"e84693b2-f58d-6440-932c-5428316e7808"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 67 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"4", ",", "3", ",", "3"}]], TraditionalForm]],ExpressionUUID->
  "25e89849-62e6-4442-bfb8-bb8e8bb5444d"]
}], "Section",
 CellChangeTimes->{{3.950781106610214*^9, 3.950781117264141*^9}, {
   3.950849221148863*^9, 3.9508492254421883`*^9}, {3.9513764211935844`*^9, 
   3.9513764277446384`*^9}, {3.9513765468144913`*^9, 
   3.9513765599337387`*^9}, {3.9532671845488777`*^9, 
   3.9532671913434734`*^9}, {3.953284109017124*^9, 3.9532841126148148`*^9}, {
   3.953284455236084*^9, 3.9532844585864506`*^9}, {3.953286580189188*^9, 
   3.953286593271517*^9}, {3.9532882690234985`*^9, 3.9532882864847507`*^9}, {
   3.95335175777853*^9, 3.9533517781184807`*^9}, {3.953351939600237*^9, 
   3.9533519578873253`*^9}, {3.953354236842531*^9, 3.953354250126154*^9}, {
   3.9536121048065624`*^9, 3.9536121170551167`*^9}, {3.95361326927026*^9, 
   3.9536132698532887`*^9}, {3.95361771215798*^9, 3.9536177936883583`*^9}, {
   3.9574203056996307`*^9, 3.9574203070759544`*^9}, {3.9579494809468613`*^9, 
   3.9579494840946445`*^9}, {3.9579504331207085`*^9, 3.957950433586334*^9}, {
   3.9579517809457417`*^9, 3.957951791331459*^9}, {3.962164459075313*^9, 
   3.9621644595309067`*^9}, {3.9621883409101963`*^9, 3.962188342487523*^9}, 
   3.965386961140297*^9, 
   3.96539713601122*^9},ExpressionUUID->"fc80807b-10dd-3e4d-a6e8-\
a628aea9e3b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "introduce", " ", "numerical", " ", "values", " ", 
    "to", " ", "speed", " ", "up", " ", "the", " ", "computation"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"vars", "=", 
     RowBox[{"{", 
      RowBox[{
      "a1", ",", "a2", ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", 
       ",", "b4", ",", "c1", ",", "c2", ",", "c3", ",", "c4", ",", "d1", ",", 
       "d2", ",", "d3", ",", "d4", ",", "mm1", ",", "mm2", ",", "mm3", ",", 
       "mm4", ",", "mm5", ",", "mm6", ",", "mm7", ",", "mm8", ",", "mm9", ",",
        "mm10", ",", "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",",
        "s123", ",", "s23", ",", "s234", ",", "s34", ",", "s1234"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"numreplace", "=", 
    RowBox[{"MapThread", "[", 
     RowBox[{"Rule", ",", 
      RowBox[{"{", 
       RowBox[{"vars", ",", 
        RowBox[{"RandomPrime", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"10", ",", "1000"}], "}"}], ",", 
          RowBox[{"vars", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{3.9653031363878717`*^9},
 CellLabel->
  "In[553]:=",ExpressionUUID->"d5f3192e-903c-4d0a-8ef4-486c47b37bd4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "17"}], ",", 
   RowBox[{"a2", "\[Rule]", "401"}], ",", 
   RowBox[{"a3", "\[Rule]", "859"}], ",", 
   RowBox[{"a4", "\[Rule]", "937"}], ",", 
   RowBox[{"b1", "\[Rule]", "691"}], ",", 
   RowBox[{"b2", "\[Rule]", "311"}], ",", 
   RowBox[{"b3", "\[Rule]", "503"}], ",", 
   RowBox[{"b4", "\[Rule]", "641"}], ",", 
   RowBox[{"c1", "\[Rule]", "911"}], ",", 
   RowBox[{"c2", "\[Rule]", "863"}], ",", 
   RowBox[{"c3", "\[Rule]", "547"}], ",", 
   RowBox[{"c4", "\[Rule]", "103"}], ",", 
   RowBox[{"d1", "\[Rule]", "727"}], ",", 
   RowBox[{"d2", "\[Rule]", "229"}], ",", 
   RowBox[{"d3", "\[Rule]", "541"}], ",", 
   RowBox[{"d4", "\[Rule]", "13"}], ",", 
   RowBox[{"mm1", "\[Rule]", "733"}], ",", 
   RowBox[{"mm2", "\[Rule]", "17"}], ",", 
   RowBox[{"mm3", "\[Rule]", "523"}], ",", 
   RowBox[{"mm4", "\[Rule]", "449"}], ",", 
   RowBox[{"mm5", "\[Rule]", "659"}], ",", 
   RowBox[{"mm6", "\[Rule]", "223"}], ",", 
   RowBox[{"mm7", "\[Rule]", "157"}], ",", 
   RowBox[{"mm8", "\[Rule]", "859"}], ",", 
   RowBox[{"mm9", "\[Rule]", "269"}], ",", 
   RowBox[{"mm10", "\[Rule]", "181"}], ",", 
   RowBox[{"pp1", "\[Rule]", "937"}], ",", 
   RowBox[{"pp2", "\[Rule]", "557"}], ",", 
   RowBox[{"pp3", "\[Rule]", "97"}], ",", 
   RowBox[{"pp4", "\[Rule]", "823"}], ",", 
   RowBox[{"s12", "\[Rule]", "577"}], ",", 
   RowBox[{"s123", "\[Rule]", "463"}], ",", 
   RowBox[{"s23", "\[Rule]", "271"}], ",", 
   RowBox[{"s234", "\[Rule]", "337"}], ",", 
   RowBox[{"s34", "\[Rule]", "239"}], ",", 
   RowBox[{"s1234", "\[Rule]", "773"}]}], "}"}]], "Output",
 CellChangeTimes->{3.962269565245235*^9, 3.962269930276494*^9, 
  3.962276346212945*^9, 3.9653031374817743`*^9, 3.9653885814500093`*^9},
 CellLabel->
  "Out[554]=",ExpressionUUID->"24530419-06b2-438c-bcbf-7944dc472883"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p7eks", "=", 
    RowBox[{
     RowBox[{"c1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3", "+", "c4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"c1", ",", "c2", ",", "c3", ",", 
    RowBox[{
    "c4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p7"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p8eks", "=", 
    RowBox[{
     RowBox[{"d1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2", "+", "d3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2", "+", "d3", "+", "d4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"d1", ",", "d2", ",", "d3", ",", 
    RowBox[{
    "d4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p8"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", "k1", ")"}], "^", "2"}], "-", "mm1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
        "mm3"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "-", "k1", "+", "p3", "+", "p4"}], ")"}], "^", "2"}], 
        "-", "mm4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6", "+", "p7", "+", "p8"}], ")"}], "^", "2"}], "-", "mm5"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6", "+", "p7"}], ")"}], "^", "2"}], "-", "mm6"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], 
          ")"}], "^", "2"}], "-", "mm7"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6"}], ")"}], "^", "2"}], "-", "mm8"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "-", "k1", "+", "p3"}], ")"}], "^", "2"}], "-", 
        "mm9"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm10"}]}], 
      "}"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p5", "->", "p5eks"}], ",", 
       RowBox[{"p6", "->", "p6eks"}], ",", 
       RowBox[{"p7", "->", "p7eks"}], ",", 
       RowBox[{"p8", "->", "p8eks"}]}], "}"}]}], "/.", "numreplace"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
      RowBox[{
       RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
      RowBox[{
       RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
      RowBox[{
       RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p2"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p2", "*", "p3"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p3", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p3"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
        "2"}]}], ",", 
      RowBox[{
       RowBox[{"p2", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
        "2"}]}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
        "2"}]}]}], "}"}], "/.", "numreplace"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "26", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4", ",",
         "c1", ",", "c2", ",", "c3", ",", "c4", ",", "d1", ",", "d2", ",", 
        "d3", ",", "d4"}], "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9507812968261495`*^9, 3.9507813711418447`*^9}, 
   3.950781574867345*^9, {3.9507821364093733`*^9, 3.950782136819937*^9}, {
   3.9507837175442085`*^9, 3.9507837182611837`*^9}, {3.950783852751916*^9, 
   3.9507838851079836`*^9}, {3.9507842507577653`*^9, 
   3.9507843011187067`*^9}, {3.950784334266109*^9, 3.9507843419625034`*^9}, {
   3.9507843746839256`*^9, 3.9507844024470625`*^9}, {3.9507848179484725`*^9, 
   3.95078482528824*^9}, {3.950849539633073*^9, 3.950849566079187*^9}, {
   3.9508496713805733`*^9, 3.9508497130725994`*^9}, {3.950850059980818*^9, 
   3.9508500820852313`*^9}, {3.9508501256721125`*^9, 
   3.9508501484264126`*^9}, {3.9532672366439056`*^9, 
   3.9532672722612705`*^9}, {3.9532673772711926`*^9, 3.953267380083502*^9}, {
   3.9532674367418327`*^9, 3.9532674858860283`*^9}, {3.9532842560892544`*^9, 
   3.9532842709130077`*^9}, {3.953284330577244*^9, 3.953284339360752*^9}, {
   3.9532843753774967`*^9, 3.953284376911871*^9}, {3.953286449128214*^9, 
   3.9532864500258865`*^9}, {3.953286516399828*^9, 3.9532865498454075`*^9}, {
   3.953286605672579*^9, 3.953286617950371*^9}, {3.9532882947352066`*^9, 
   3.953288298970392*^9}, {3.9533517855185146`*^9, 3.9533518368282585`*^9}, {
   3.953352007348276*^9, 3.953352172548767*^9}, {3.9533526244154205`*^9, 
   3.9533526368851795`*^9}, {3.953354119506359*^9, 3.9533541290865707`*^9}, 
   3.9533635075737896`*^9, {3.953363538279623*^9, 3.95336356805801*^9}, {
   3.9533637229057617`*^9, 3.9533637387253113`*^9}, {3.9533638491586113`*^9, 
   3.953363875853821*^9}, 3.9533647388565426`*^9, {3.953365075020033*^9, 
   3.9533650815715656`*^9}, 3.953618239573593*^9, {3.953618322944618*^9, 
   3.953618360664665*^9}, {3.9579518294632683`*^9, 3.9579518450967865`*^9}, {
   3.9579518892788887`*^9, 3.9579519030616646`*^9}, {3.962188351207553*^9, 
   3.962188361791247*^9}, {3.962269570367437*^9, 3.962269576708519*^9}, {
   3.9653031401874847`*^9, 3.965303144547985*^9}},
 CellLabel->
  "In[555]:=",ExpressionUUID->"fe5fdbee-243f-214c-b778-b8572ce13186"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov67", "=", 
   RowBox[{
    RowBox[{"BaikovCombine", "[", "inm", "]"}], "/.", "numreplace"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.950784500860589*^9, 3.950784514921688*^9}, 
   3.950784881790061*^9, 3.950846446892754*^9, {3.957949489894909*^9, 
   3.9579494933937225`*^9}, {3.957951868022913*^9, 3.9579518682800083`*^9}, 
   3.9602727726519947`*^9, {3.962163328696316*^9, 3.962163330034418*^9}, {
   3.9622695808700047`*^9, 3.962269582505176*^9}, {3.965386965311431*^9, 
   3.965386965417028*^9}},
 CellLabel->
  "In[564]:=",ExpressionUUID->"fadce14b-e592-2e47-8499-7fb140a169c5"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 68 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "1", ",", "5"}]], "**"], TraditionalForm]],
  ExpressionUUID->"6cb50eb0-868b-4343-a30b-181533426420"]
}], "Section",
 CellChangeTimes->{{3.950781106610214*^9, 3.950781117264141*^9}, {
   3.950849221148863*^9, 3.9508492254421883`*^9}, {3.9513764211935844`*^9, 
   3.9513764277446384`*^9}, {3.9513765468144913`*^9, 
   3.9513765599337387`*^9}, {3.9532671845488777`*^9, 
   3.9532671913434734`*^9}, {3.953284109017124*^9, 3.9532841126148148`*^9}, {
   3.953284455236084*^9, 3.9532844585864506`*^9}, {3.953286580189188*^9, 
   3.953286593271517*^9}, {3.9532882690234985`*^9, 3.9532882864847507`*^9}, {
   3.95335175777853*^9, 3.9533517781184807`*^9}, {3.953351939600237*^9, 
   3.9533519578873253`*^9}, {3.953354236842531*^9, 3.953354250126154*^9}, {
   3.9536121048065624`*^9, 3.9536121170551167`*^9}, {3.95361326927026*^9, 
   3.9536132698532887`*^9}, {3.95361771215798*^9, 3.9536177802208633`*^9}, 
   3.9574202550302334`*^9, {3.9574202965831585`*^9, 3.9574202983060017`*^9}, 
   3.957949425213434*^9, {3.95794946619561*^9, 3.957949466595768*^9}, {
   3.9579504262159634`*^9, 3.9579504476448975`*^9}, {3.962162963486917*^9, 
   3.962162964902313*^9}, {3.962163631866803*^9, 3.962163633717845*^9}, {
   3.9621640519004383`*^9, 3.9621640568118877`*^9}, {3.962188365898435*^9, 
   3.962188367353096*^9}, 3.9653869988034687`*^9, 
   3.965397136166127*^9},ExpressionUUID->"d2beb02d-d46f-43c3-b45e-\
2a0671c73c36"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p7eks", "=", 
    RowBox[{
     RowBox[{"c1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3", "+", "c4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"c1", ",", "c2", ",", "c3", ",", 
    RowBox[{
    "c4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p7"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6"}], ")"}], "^", "2"}], "-", "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6", "+", "p7"}], ")"}], "^", "2"}], "-", "mm5"}], ",", 
      RowBox[{
       RowBox[{"k1", "^", "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
       "mm8"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-",
        "mm9"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm10"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm11"}]}], "}"}],
     "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p5", "->", "p5eks"}], ",", 
      RowBox[{"p6", "->", "p6eks"}], ",", 
      RowBox[{"p7", "->", "p7eks"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "22", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4", ",",
         "c1", ",", "c2", ",", "c3", ",", "c4"}], "}"}]}]}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9507812968261495`*^9, 3.9507813711418447`*^9}, 
   3.950781574867345*^9, {3.9507821364093733`*^9, 3.950782136819937*^9}, {
   3.9507837175442085`*^9, 3.9507837182611837`*^9}, {3.950783852751916*^9, 
   3.9507838851079836`*^9}, {3.9507842507577653`*^9, 
   3.9507843011187067`*^9}, {3.950784334266109*^9, 3.9507843419625034`*^9}, {
   3.9507843746839256`*^9, 3.9507844024470625`*^9}, {3.9507848179484725`*^9, 
   3.95078482528824*^9}, {3.950849539633073*^9, 3.950849566079187*^9}, {
   3.9508496713805733`*^9, 3.9508497130725994`*^9}, {3.950850059980818*^9, 
   3.9508500820852313`*^9}, {3.9508501256721125`*^9, 
   3.9508501484264126`*^9}, {3.9532672366439056`*^9, 
   3.9532672722612705`*^9}, {3.9532673772711926`*^9, 3.953267380083502*^9}, {
   3.9532674367418327`*^9, 3.9532674858860283`*^9}, {3.9532842560892544`*^9, 
   3.9532842709130077`*^9}, {3.953284330577244*^9, 3.953284339360752*^9}, {
   3.9532843753774967`*^9, 3.953284376911871*^9}, {3.953286449128214*^9, 
   3.9532864500258865`*^9}, {3.953286516399828*^9, 3.9532865498454075`*^9}, {
   3.953286605672579*^9, 3.953286617950371*^9}, {3.9532882947352066`*^9, 
   3.953288298970392*^9}, {3.9533517855185146`*^9, 3.9533518368282585`*^9}, {
   3.953352007348276*^9, 3.953352172548767*^9}, {3.9533526244154205`*^9, 
   3.9533526368851795`*^9}, {3.953354119506359*^9, 3.9533541290865707`*^9}, 
   3.9533635075737896`*^9, {3.953363538279623*^9, 3.95336356805801*^9}, {
   3.9533637229057617`*^9, 3.9533637387253113`*^9}, {3.9533638491586113`*^9, 
   3.953363875853821*^9}, 3.9533647388565426`*^9, {3.953365075020033*^9, 
   3.9533650815715656`*^9}, {3.953617990198574*^9, 3.9536181112791862`*^9}, {
   3.9536181822274456`*^9, 3.9536182257747326`*^9}, {3.9579514379933987`*^9, 
   3.9579514554753666`*^9}, {3.957951516919504*^9, 3.957951524218624*^9}, {
   3.962163096322228*^9, 3.962163102225656*^9}, 3.962163240697083*^9, 
   3.962163715874037*^9, 3.9621644172175293`*^9, {3.9621883749481077`*^9, 
   3.9621883849057713`*^9}, {3.965303156217823*^9, 3.965303159755837*^9}},
 CellLabel->
  "In[566]:=",ExpressionUUID->"4b1066e7-420b-41ed-b7db-a4d255b6aca8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov68", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.950784500860589*^9, 3.950784514921688*^9}, 
   3.950784881790061*^9, 3.950846446892754*^9, {3.9579494337460155`*^9, 
   3.957949469619339*^9}, {3.9579504599786873`*^9, 3.9579504603950615`*^9}, 
   3.962162974749384*^9, 3.96216363937607*^9, {3.9621640631091423`*^9, 
   3.962164064118643*^9}, {3.965387002997992*^9, 3.965387003098291*^9}},
 CellLabel->
  "In[574]:=",ExpressionUUID->"42d11100-7cae-4900-8dfd-01d13ec353c6"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 69 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "1", ",", "5"}]], "*"], TraditionalForm]],
  ExpressionUUID->"70a5fc4e-6d16-4b71-99e9-a9a9099ac12c"]
}], "Section",
 CellChangeTimes->{{3.950781106610214*^9, 3.950781117264141*^9}, {
   3.950849221148863*^9, 3.9508492254421883`*^9}, {3.9513764211935844`*^9, 
   3.9513764277446384`*^9}, {3.9513765468144913`*^9, 
   3.9513765599337387`*^9}, {3.9532671845488777`*^9, 
   3.9532671913434734`*^9}, {3.953284109017124*^9, 3.9532841126148148`*^9}, {
   3.953284455236084*^9, 3.9532844585864506`*^9}, {3.953286580189188*^9, 
   3.953286593271517*^9}, {3.9532882690234985`*^9, 3.9532882864847507`*^9}, {
   3.95335175777853*^9, 3.9533517781184807`*^9}, {3.953351939600237*^9, 
   3.9533519578873253`*^9}, {3.953354236842531*^9, 3.953354250126154*^9}, {
   3.9536121048065624`*^9, 3.9536121170551167`*^9}, {3.95361326927026*^9, 
   3.9536132698532887`*^9}, {3.95361771215798*^9, 3.9536177936883583`*^9}, {
   3.9574203056996307`*^9, 3.9574203070759544`*^9}, {3.9579494809468613`*^9, 
   3.9579494840946445`*^9}, {3.9579504331207085`*^9, 3.957950433586334*^9}, {
   3.9579517809457417`*^9, 3.957951791331459*^9}, {3.962164439436183*^9, 
   3.962164442558982*^9}, {3.96218843282228*^9, 3.962188434083312*^9}, 
   3.9653870317450933`*^9, 
   3.96539713634067*^9},ExpressionUUID->"17433cb4-5933-46e2-8e65-\
b368025676a8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "introduce", " ", "numerical", " ", "values", " ", 
    "to", " ", "speed", " ", "up", " ", "the", " ", "computation"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"vars", "=", 
     RowBox[{"{", 
      RowBox[{
      "a1", ",", "a2", ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", 
       ",", "b4", ",", "c1", ",", "c2", ",", "c3", ",", "c4", ",", "d1", ",", 
       "d2", ",", "d3", ",", "d4", ",", "mm1", ",", "mm2", ",", "mm3", ",", 
       "mm4", ",", "mm5", ",", "mm6", ",", "mm7", ",", "mm8", ",", "mm9", ",",
        "mm10", ",", "mm11", ",", "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",",
        "s12", ",", "s123", ",", "s23", ",", "s234", ",", "s34", ",", 
       "s1234"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"numreplace", "=", 
    RowBox[{"MapThread", "[", 
     RowBox[{"Rule", ",", 
      RowBox[{"{", 
       RowBox[{"vars", ",", 
        RowBox[{"RandomPrime", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"10", ",", "1000"}], "}"}], ",", 
          RowBox[{"vars", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.962269596813693*^9, 3.962269597801937*^9}, 
   3.965303168676936*^9},
 CellLabel->
  "In[576]:=",ExpressionUUID->"6c2a2a54-5e05-42cb-a94c-34aabec45ee3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "17"}], ",", 
   RowBox[{"a2", "\[Rule]", "373"}], ",", 
   RowBox[{"a3", "\[Rule]", "839"}], ",", 
   RowBox[{"a4", "\[Rule]", "233"}], ",", 
   RowBox[{"b1", "\[Rule]", "29"}], ",", 
   RowBox[{"b2", "\[Rule]", "331"}], ",", 
   RowBox[{"b3", "\[Rule]", "911"}], ",", 
   RowBox[{"b4", "\[Rule]", "257"}], ",", 
   RowBox[{"c1", "\[Rule]", "647"}], ",", 
   RowBox[{"c2", "\[Rule]", "677"}], ",", 
   RowBox[{"c3", "\[Rule]", "821"}], ",", 
   RowBox[{"c4", "\[Rule]", "373"}], ",", 
   RowBox[{"d1", "\[Rule]", "631"}], ",", 
   RowBox[{"d2", "\[Rule]", "883"}], ",", 
   RowBox[{"d3", "\[Rule]", "113"}], ",", 
   RowBox[{"d4", "\[Rule]", "607"}], ",", 
   RowBox[{"mm1", "\[Rule]", "541"}], ",", 
   RowBox[{"mm2", "\[Rule]", "773"}], ",", 
   RowBox[{"mm3", "\[Rule]", "797"}], ",", 
   RowBox[{"mm4", "\[Rule]", "439"}], ",", 
   RowBox[{"mm5", "\[Rule]", "271"}], ",", 
   RowBox[{"mm6", "\[Rule]", "853"}], ",", 
   RowBox[{"mm7", "\[Rule]", "919"}], ",", 
   RowBox[{"mm8", "\[Rule]", "431"}], ",", 
   RowBox[{"mm9", "\[Rule]", "863"}], ",", 
   RowBox[{"mm10", "\[Rule]", "47"}], ",", 
   RowBox[{"mm11", "\[Rule]", "929"}], ",", 
   RowBox[{"pp1", "\[Rule]", "743"}], ",", 
   RowBox[{"pp2", "\[Rule]", "233"}], ",", 
   RowBox[{"pp3", "\[Rule]", "661"}], ",", 
   RowBox[{"pp4", "\[Rule]", "101"}], ",", 
   RowBox[{"s12", "\[Rule]", "937"}], ",", 
   RowBox[{"s123", "\[Rule]", "719"}], ",", 
   RowBox[{"s23", "\[Rule]", "431"}], ",", 
   RowBox[{"s234", "\[Rule]", "337"}], ",", 
   RowBox[{"s34", "\[Rule]", "431"}], ",", 
   RowBox[{"s1234", "\[Rule]", "367"}]}], "}"}]], "Output",
 CellChangeTimes->{3.962269602069244*^9, 3.962269933276587*^9, 
  3.962276348967064*^9, 3.9653031694410143`*^9, 3.965388584364332*^9},
 CellLabel->
  "Out[577]=",ExpressionUUID->"4ab7fce4-4fda-40c0-a41e-ba8fb8ad41ec"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p7eks", "=", 
    RowBox[{
     RowBox[{"c1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3", "+", "c4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"c1", ",", "c2", ",", "c3", ",", 
    RowBox[{
    "c4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p7"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p8eks", "=", 
    RowBox[{
     RowBox[{"d1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2", "+", "d3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2", "+", "d3", "+", "d4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"d1", ",", "d2", ",", "d3", ",", 
    RowBox[{
    "d4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p8"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
          "2"}], "-", "mm1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], 
          ")"}], "^", "2"}], "-", "mm2"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6"}], ")"}], "^", "2"}], "-", "mm3"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6", "+", "p7"}], ")"}], "^", "2"}], "-", "mm4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6", "+", "p7", "+", "p8"}], ")"}], "^", "2"}], "-", "mm5"}], ",", 
       RowBox[{
        RowBox[{"k1", "^", "2"}], "-", "mm6"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm7"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
        "mm8"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], 
        "-", "mm9"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
          "2"}], "-", "mm10"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm11"}]}], 
      "}"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p5", "->", "p5eks"}], ",", 
       RowBox[{"p6", "->", "p6eks"}], ",", 
       RowBox[{"p7", "->", "p7eks"}], ",", 
       RowBox[{"p8", "->", "p8eks"}]}], "}"}]}], "/.", "numreplace"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
      RowBox[{
       RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
      RowBox[{
       RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
      RowBox[{
       RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p2"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p2", "*", "p3"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p3", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p3"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
        "2"}]}], ",", 
      RowBox[{
       RowBox[{"p2", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
        "2"}]}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
        "2"}]}]}], "}"}], "/.", "numreplace"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "26", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4", ",",
         "c1", ",", "c2", ",", "c3", ",", "c4", ",", "d1", ",", "d2", ",", 
        "d3", ",", "d4"}], "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9507812968261495`*^9, 3.9507813711418447`*^9}, 
   3.950781574867345*^9, {3.9507821364093733`*^9, 3.950782136819937*^9}, {
   3.9507837175442085`*^9, 3.9507837182611837`*^9}, {3.950783852751916*^9, 
   3.9507838851079836`*^9}, {3.9507842507577653`*^9, 
   3.9507843011187067`*^9}, {3.950784334266109*^9, 3.9507843419625034`*^9}, {
   3.9507843746839256`*^9, 3.9507844024470625`*^9}, {3.9507848179484725`*^9, 
   3.95078482528824*^9}, {3.950849539633073*^9, 3.950849566079187*^9}, {
   3.9508496713805733`*^9, 3.9508497130725994`*^9}, {3.950850059980818*^9, 
   3.9508500820852313`*^9}, {3.9508501256721125`*^9, 
   3.9508501484264126`*^9}, {3.9532672366439056`*^9, 
   3.9532672722612705`*^9}, {3.9532673772711926`*^9, 3.953267380083502*^9}, {
   3.9532674367418327`*^9, 3.9532674858860283`*^9}, {3.9532842560892544`*^9, 
   3.9532842709130077`*^9}, {3.953284330577244*^9, 3.953284339360752*^9}, {
   3.9532843753774967`*^9, 3.953284376911871*^9}, {3.953286449128214*^9, 
   3.9532864500258865`*^9}, {3.953286516399828*^9, 3.9532865498454075`*^9}, {
   3.953286605672579*^9, 3.953286617950371*^9}, {3.9532882947352066`*^9, 
   3.953288298970392*^9}, {3.9533517855185146`*^9, 3.9533518368282585`*^9}, {
   3.953352007348276*^9, 3.953352172548767*^9}, {3.9533526244154205`*^9, 
   3.9533526368851795`*^9}, {3.953354119506359*^9, 3.9533541290865707`*^9}, 
   3.9533635075737896`*^9, {3.953363538279623*^9, 3.95336356805801*^9}, {
   3.9533637229057617`*^9, 3.9533637387253113`*^9}, {3.9533638491586113`*^9, 
   3.953363875853821*^9}, 3.9533647388565426`*^9, {3.953365075020033*^9, 
   3.9533650815715656`*^9}, 3.953618239573593*^9, {3.953618322944618*^9, 
   3.953618360664665*^9}, {3.9579518294632683`*^9, 3.9579518450967865`*^9}, {
   3.9579518892788887`*^9, 3.9579519030616646`*^9}, {3.962164531301515*^9, 
   3.9621645441376047`*^9}, {3.962188442626232*^9, 3.962188452692678*^9}, {
   3.96226960690806*^9, 3.962269612453429*^9}, {3.96530317246692*^9, 
   3.9653031769849987`*^9}},
 CellLabel->
  "In[578]:=",ExpressionUUID->"e44619c0-3c36-4721-974d-5d9a3fc1105b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov69", "=", 
   RowBox[{
    RowBox[{"BaikovCombine", "[", "inm", "]"}], "/.", "numreplace"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.950784500860589*^9, 3.950784514921688*^9}, 
   3.950784881790061*^9, 3.950846446892754*^9, {3.957949489894909*^9, 
   3.9579494933937225`*^9}, {3.957951868022913*^9, 3.9579518682800083`*^9}, 
   3.9602727726519947`*^9, {3.962163328696316*^9, 3.962163330034418*^9}, 
   3.962164536637796*^9, {3.9622696162834253`*^9, 3.9622696182736263`*^9}, {
   3.96538703575955*^9, 3.9653870359148693`*^9}},
 CellLabel->
  "In[587]:=",ExpressionUUID->"bb798bf2-9ffa-4050-8e6b-688a19a1051c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 70 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"5", ",", "1", ",", "5"}]], TraditionalForm]],ExpressionUUID->
  "50e3d9ad-5638-47d0-a606-bd181d2d28b5"]
}], "Section",
 CellChangeTimes->{{3.950781106610214*^9, 3.950781117264141*^9}, {
   3.950849221148863*^9, 3.9508492254421883`*^9}, {3.9513764211935844`*^9, 
   3.9513764277446384`*^9}, {3.9513765468144913`*^9, 
   3.9513765599337387`*^9}, {3.9532671845488777`*^9, 
   3.9532671913434734`*^9}, {3.953284109017124*^9, 3.9532841126148148`*^9}, {
   3.953284455236084*^9, 3.9532844585864506`*^9}, {3.953286580189188*^9, 
   3.953286593271517*^9}, {3.9532882690234985`*^9, 3.9532882864847507`*^9}, {
   3.95335175777853*^9, 3.9533517781184807`*^9}, {3.953351939600237*^9, 
   3.9533519578873253`*^9}, {3.953354236842531*^9, 3.953354250126154*^9}, {
   3.9536121048065624`*^9, 3.9536121170551167`*^9}, {3.95361326927026*^9, 
   3.9536132698532887`*^9}, {3.95361771215798*^9, 3.9536177936883583`*^9}, {
   3.9574203056996307`*^9, 3.9574203070759544`*^9}, {3.9579494809468613`*^9, 
   3.9579494840946445`*^9}, {3.9579504331207085`*^9, 3.957950433586334*^9}, {
   3.9579517809457417`*^9, 3.957951791331459*^9}, {3.962164439436183*^9, 
   3.962164442558982*^9}, {3.962164565967354*^9, 3.962164568209795*^9}, {
   3.962188456845269*^9, 3.9621884588747473`*^9}, 3.965387064066308*^9, 
   3.9653971365103292`*^9},ExpressionUUID->"625145be-f7eb-410c-bf71-\
994e422b4ac3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "introduce", " ", "numerical", " ", "values", " ", 
    "to", " ", "speed", " ", "up", " ", "the", " ", "computation"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"vars", "=", 
     RowBox[{"{", 
      RowBox[{
      "a1", ",", "a2", ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", 
       ",", "b4", ",", "c1", ",", "c2", ",", "c3", ",", "c4", ",", "d1", ",", 
       "d2", ",", "d3", ",", "d4", ",", "e1", ",", "e2", ",", "e3", ",", "e4",
        ",", "mm1", ",", "mm2", ",", "mm3", ",", "mm4", ",", "mm5", ",", 
       "mm6", ",", "mm7", ",", "mm8", ",", "mm9", ",", "mm10", ",", "mm11", ",",
        "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s123", ",",
        "s23", ",", "s234", ",", "s34", ",", "s1234"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"numreplace", "=", 
    RowBox[{"MapThread", "[", 
     RowBox[{"Rule", ",", 
      RowBox[{"{", 
       RowBox[{"vars", ",", 
        RowBox[{"RandomPrime", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"10", ",", "1000"}], "}"}], ",", 
          RowBox[{"vars", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.962269596813693*^9, 3.962269630258086*^9}, 
   3.965303183572413*^9},
 CellLabel->
  "In[589]:=",ExpressionUUID->"783ad755-da73-4c3f-b728-8642f1438ffc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "367"}], ",", 
   RowBox[{"a2", "\[Rule]", "881"}], ",", 
   RowBox[{"a3", "\[Rule]", "67"}], ",", 
   RowBox[{"a4", "\[Rule]", "31"}], ",", 
   RowBox[{"b1", "\[Rule]", "359"}], ",", 
   RowBox[{"b2", "\[Rule]", "157"}], ",", 
   RowBox[{"b3", "\[Rule]", "307"}], ",", 
   RowBox[{"b4", "\[Rule]", "647"}], ",", 
   RowBox[{"c1", "\[Rule]", "131"}], ",", 
   RowBox[{"c2", "\[Rule]", "359"}], ",", 
   RowBox[{"c3", "\[Rule]", "827"}], ",", 
   RowBox[{"c4", "\[Rule]", "61"}], ",", 
   RowBox[{"d1", "\[Rule]", "353"}], ",", 
   RowBox[{"d2", "\[Rule]", "277"}], ",", 
   RowBox[{"d3", "\[Rule]", "443"}], ",", 
   RowBox[{"d4", "\[Rule]", "13"}], ",", 
   RowBox[{"e1", "\[Rule]", "251"}], ",", 
   RowBox[{"e2", "\[Rule]", "281"}], ",", 
   RowBox[{"e3", "\[Rule]", "647"}], ",", 
   RowBox[{"e4", "\[Rule]", "757"}], ",", 
   RowBox[{"mm1", "\[Rule]", "281"}], ",", 
   RowBox[{"mm2", "\[Rule]", "797"}], ",", 
   RowBox[{"mm3", "\[Rule]", "389"}], ",", 
   RowBox[{"mm4", "\[Rule]", "557"}], ",", 
   RowBox[{"mm5", "\[Rule]", "11"}], ",", 
   RowBox[{"mm6", "\[Rule]", "877"}], ",", 
   RowBox[{"mm7", "\[Rule]", "953"}], ",", 
   RowBox[{"mm8", "\[Rule]", "181"}], ",", 
   RowBox[{"mm9", "\[Rule]", "797"}], ",", 
   RowBox[{"mm10", "\[Rule]", "431"}], ",", 
   RowBox[{"mm11", "\[Rule]", "449"}], ",", 
   RowBox[{"pp1", "\[Rule]", "757"}], ",", 
   RowBox[{"pp2", "\[Rule]", "821"}], ",", 
   RowBox[{"pp3", "\[Rule]", "677"}], ",", 
   RowBox[{"pp4", "\[Rule]", "191"}], ",", 
   RowBox[{"s12", "\[Rule]", "347"}], ",", 
   RowBox[{"s123", "\[Rule]", "149"}], ",", 
   RowBox[{"s23", "\[Rule]", "349"}], ",", 
   RowBox[{"s234", "\[Rule]", "389"}], ",", 
   RowBox[{"s34", "\[Rule]", "457"}], ",", 
   RowBox[{"s1234", "\[Rule]", "421"}]}], "}"}]], "Output",
 CellChangeTimes->{3.962269634440012*^9, 3.962269933417158*^9, 
  3.9622763490777807`*^9, 3.965303184391824*^9, 3.9653885845011263`*^9},
 CellLabel->
  "Out[590]=",ExpressionUUID->"191f49ea-b3a0-4c09-a523-8ca1b7d77796"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p7eks", "=", 
    RowBox[{
     RowBox[{"c1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3", "+", "c4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"c1", ",", "c2", ",", "c3", ",", 
    RowBox[{
    "c4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p7"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p8eks", "=", 
    RowBox[{
     RowBox[{"d1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2", "+", "d3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2", "+", "d3", "+", "d4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"d1", ",", "d2", ",", "d3", ",", 
    RowBox[{
    "d4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p8"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p9eks", "=", 
    RowBox[{
     RowBox[{"e1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"e1", "+", "e2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"e1", "+", "e2", "+", "e3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"e1", "+", "e2", "+", "e3", "+", "e4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"e1", ",", "e2", ",", "e3", ",", 
    RowBox[{
    "e4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p9"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], 
          ")"}], "^", "2"}], "-", "mm1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6", "+", "p7"}], ")"}], "^", "2"}], "-", "mm3"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6", "+", "p7", "+", "p8"}], ")"}], "^", "2"}], "-", "mm4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6", "+", "p7", "+", "p8", "+", "p9"}], ")"}], "^", "2"}], "-", 
        "mm5"}], ",", 
       RowBox[{
        RowBox[{"k1", "^", "2"}], "-", "mm6"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}], "-", "mm7"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-", 
        "mm8"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], 
        "-", "mm9"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
          "2"}], "-", "mm10"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm11"}]}], 
      "}"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p5", "->", "p5eks"}], ",", 
       RowBox[{"p6", "->", "p6eks"}], ",", 
       RowBox[{"p7", "->", "p7eks"}], ",", 
       RowBox[{"p8", "->", "p8eks"}], ",", 
       RowBox[{"p9", "->", "p9eks"}]}], "}"}]}], "/.", "numreplace"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
      RowBox[{
       RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
      RowBox[{
       RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
      RowBox[{
       RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p2"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p2", "*", "p3"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p3", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p3"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
        "2"}]}], ",", 
      RowBox[{
       RowBox[{"p2", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
        "2"}]}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
        "2"}]}]}], "}"}], "/.", "numreplace"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "30", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4", ",",
         "c1", ",", "c2", ",", "c3", ",", "c4", ",", "d1", ",", "d2", ",", 
        "d3", ",", "d4", ",", "e1", ",", "e2", ",", "e3", ",", "e4"}], 
       "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9507812968261495`*^9, 3.9507813711418447`*^9}, 
   3.950781574867345*^9, {3.9507821364093733`*^9, 3.950782136819937*^9}, {
   3.9507837175442085`*^9, 3.9507837182611837`*^9}, {3.950783852751916*^9, 
   3.9507838851079836`*^9}, {3.9507842507577653`*^9, 
   3.9507843011187067`*^9}, {3.950784334266109*^9, 3.9507843419625034`*^9}, {
   3.9507843746839256`*^9, 3.9507844024470625`*^9}, {3.9507848179484725`*^9, 
   3.95078482528824*^9}, {3.950849539633073*^9, 3.950849566079187*^9}, {
   3.9508496713805733`*^9, 3.9508497130725994`*^9}, {3.950850059980818*^9, 
   3.9508500820852313`*^9}, {3.9508501256721125`*^9, 
   3.9508501484264126`*^9}, {3.9532672366439056`*^9, 
   3.9532672722612705`*^9}, {3.9532673772711926`*^9, 3.953267380083502*^9}, {
   3.9532674367418327`*^9, 3.9532674858860283`*^9}, {3.9532842560892544`*^9, 
   3.9532842709130077`*^9}, {3.953284330577244*^9, 3.953284339360752*^9}, {
   3.9532843753774967`*^9, 3.953284376911871*^9}, {3.953286449128214*^9, 
   3.9532864500258865`*^9}, {3.953286516399828*^9, 3.9532865498454075`*^9}, {
   3.953286605672579*^9, 3.953286617950371*^9}, {3.9532882947352066`*^9, 
   3.953288298970392*^9}, {3.9533517855185146`*^9, 3.9533518368282585`*^9}, {
   3.953352007348276*^9, 3.953352172548767*^9}, {3.9533526244154205`*^9, 
   3.9533526368851795`*^9}, {3.953354119506359*^9, 3.9533541290865707`*^9}, 
   3.9533635075737896`*^9, {3.953363538279623*^9, 3.95336356805801*^9}, {
   3.9533637229057617`*^9, 3.9533637387253113`*^9}, {3.9533638491586113`*^9, 
   3.953363875853821*^9}, 3.9533647388565426`*^9, {3.953365075020033*^9, 
   3.9533650815715656`*^9}, 3.953618239573593*^9, {3.953618322944618*^9, 
   3.953618360664665*^9}, {3.9579518294632683`*^9, 3.9579518450967865`*^9}, {
   3.9579518892788887`*^9, 3.9579519030616646`*^9}, {3.962164531301515*^9, 
   3.9621645441376047`*^9}, {3.962164574605097*^9, 3.962164598397588*^9}, 
   3.962164675327585*^9, {3.96218846451606*^9, 3.962188492123747*^9}, 
   3.9621887053331947`*^9, {3.962269638019087*^9, 3.962269648006446*^9}, {
   3.965303189260577*^9, 3.9653031948099813`*^9}},
 CellLabel->
  "In[591]:=",ExpressionUUID->"8ca7ec74-dec9-4910-80ec-9d7ae63b09d9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov70", "=", 
   RowBox[{
    RowBox[{"BaikovCombine", "[", "inm", "]"}], "/.", "numreplace"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.950784500860589*^9, 3.950784514921688*^9}, 
   3.950784881790061*^9, 3.950846446892754*^9, {3.957949489894909*^9, 
   3.9579494933937225`*^9}, {3.957951868022913*^9, 3.9579518682800083`*^9}, 
   3.9602727726519947`*^9, {3.962163328696316*^9, 3.962163330034418*^9}, 
   3.962164536637796*^9, 3.96216460219796*^9, {3.9622696526292152`*^9, 
   3.962269656119416*^9}, 3.965387067889748*^9},
 CellLabel->
  "In[601]:=",ExpressionUUID->"6ec34a45-262f-46b2-8d01-b0f2f06f97bc"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 71 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "2", ",", "4"}]], "**"], TraditionalForm]],
  ExpressionUUID->"5e72d04a-8720-48b2-b8cb-0156b0efdb70"]
}], "Section",
 CellChangeTimes->{{3.950781106610214*^9, 3.950781117264141*^9}, {
   3.950849221148863*^9, 3.9508492254421883`*^9}, {3.9513764211935844`*^9, 
   3.9513764277446384`*^9}, {3.9513765468144913`*^9, 
   3.9513765599337387`*^9}, {3.9532671845488777`*^9, 
   3.9532671913434734`*^9}, {3.953284109017124*^9, 3.9532841126148148`*^9}, {
   3.953284455236084*^9, 3.9532844585864506`*^9}, {3.953286580189188*^9, 
   3.953286593271517*^9}, {3.9532882690234985`*^9, 3.9532882864847507`*^9}, {
   3.95335175777853*^9, 3.9533517781184807`*^9}, {3.953351939600237*^9, 
   3.9533519578873253`*^9}, {3.953354236842531*^9, 3.953354250126154*^9}, {
   3.9536121048065624`*^9, 3.9536121170551167`*^9}, {3.95361326927026*^9, 
   3.9536132698532887`*^9}, {3.95361771215798*^9, 3.9536177802208633`*^9}, 
   3.9574202550302334`*^9, {3.9574202965831585`*^9, 3.9574202983060017`*^9}, 
   3.957949425213434*^9, {3.95794946619561*^9, 3.957949466595768*^9}, {
   3.9579504262159634`*^9, 3.9579504476448975`*^9}, {3.962162963486917*^9, 
   3.962162964902313*^9}, {3.962163631866803*^9, 3.962163633717845*^9}, {
   3.9621640519004383`*^9, 3.9621640568118877`*^9}, {3.962164708976684*^9, 
   3.962164729907003*^9}, {3.962188500712023*^9, 3.9621885019656467`*^9}, 
   3.9653870924800053`*^9, 
   3.9653971366786118`*^9},ExpressionUUID->"c66758d5-95c1-45b7-9d9a-\
a8ed0e16153e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p7eks", "=", 
    RowBox[{
     RowBox[{"c1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3", "+", "c4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"c1", ",", "c2", ",", "c3", ",", 
    RowBox[{
    "c4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p7"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6"}], ")"}], "^", "2"}], "-", "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6", "+", "p7"}], ")"}], "^", "2"}], "-", "mm5"}], ",", 
      RowBox[{
       RowBox[{"k1", "^", "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-", 
       "mm8"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^", "2"}], "-",
        "mm9"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm10"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p1"}], ")"}], "^", "2"}], "-", 
       "mm11"}]}], "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p5", "->", "p5eks"}], ",", 
      RowBox[{"p6", "->", "p6eks"}], ",", 
      RowBox[{"p7", "->", "p7eks"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "22", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4", ",",
         "c1", ",", "c2", ",", "c3", ",", "c4"}], "}"}]}]}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9507812968261495`*^9, 3.9507813711418447`*^9}, 
   3.950781574867345*^9, {3.9507821364093733`*^9, 3.950782136819937*^9}, {
   3.9507837175442085`*^9, 3.9507837182611837`*^9}, {3.950783852751916*^9, 
   3.9507838851079836`*^9}, {3.9507842507577653`*^9, 
   3.9507843011187067`*^9}, {3.950784334266109*^9, 3.9507843419625034`*^9}, {
   3.9507843746839256`*^9, 3.9507844024470625`*^9}, {3.9507848179484725`*^9, 
   3.95078482528824*^9}, {3.950849539633073*^9, 3.950849566079187*^9}, {
   3.9508496713805733`*^9, 3.9508497130725994`*^9}, {3.950850059980818*^9, 
   3.9508500820852313`*^9}, {3.9508501256721125`*^9, 
   3.9508501484264126`*^9}, {3.9532672366439056`*^9, 
   3.9532672722612705`*^9}, {3.9532673772711926`*^9, 3.953267380083502*^9}, {
   3.9532674367418327`*^9, 3.9532674858860283`*^9}, {3.9532842560892544`*^9, 
   3.9532842709130077`*^9}, {3.953284330577244*^9, 3.953284339360752*^9}, {
   3.9532843753774967`*^9, 3.953284376911871*^9}, {3.953286449128214*^9, 
   3.9532864500258865`*^9}, {3.953286516399828*^9, 3.9532865498454075`*^9}, {
   3.953286605672579*^9, 3.953286617950371*^9}, {3.9532882947352066`*^9, 
   3.953288298970392*^9}, {3.9533517855185146`*^9, 3.9533518368282585`*^9}, {
   3.953352007348276*^9, 3.953352172548767*^9}, {3.9533526244154205`*^9, 
   3.9533526368851795`*^9}, {3.953354119506359*^9, 3.9533541290865707`*^9}, 
   3.9533635075737896`*^9, {3.953363538279623*^9, 3.95336356805801*^9}, {
   3.9533637229057617`*^9, 3.9533637387253113`*^9}, {3.9533638491586113`*^9, 
   3.953363875853821*^9}, 3.9533647388565426`*^9, {3.953365075020033*^9, 
   3.9533650815715656`*^9}, {3.953617990198574*^9, 3.9536181112791862`*^9}, {
   3.9536181822274456`*^9, 3.9536182257747326`*^9}, {3.9579514379933987`*^9, 
   3.9579514554753666`*^9}, {3.957951516919504*^9, 3.957951524218624*^9}, {
   3.962163096322228*^9, 3.962163102225656*^9}, 3.962163240697083*^9, 
   3.962163715874037*^9, 3.9621644172175293`*^9, 3.9621648211850967`*^9, {
   3.962188509320756*^9, 3.962188518261447*^9}, {3.965303202887259*^9, 
   3.9653032070656*^9}},
 CellLabel->
  "In[603]:=",ExpressionUUID->"82258852-04a9-4baa-9a2c-3e23a4a7b51f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov71", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.950784500860589*^9, 3.950784514921688*^9}, 
   3.950784881790061*^9, 3.950846446892754*^9, {3.9579494337460155`*^9, 
   3.957949469619339*^9}, {3.9579504599786873`*^9, 3.9579504603950615`*^9}, 
   3.962162974749384*^9, 3.96216363937607*^9, {3.9621640631091423`*^9, 
   3.962164064118643*^9}, 3.9621648319356127`*^9, 3.96538709594781*^9},
 CellLabel->
  "In[611]:=",ExpressionUUID->"6a278ea4-f865-47f6-9d60-6f16850bc131"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 72 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "2", ",", "4"}]], "*"], TraditionalForm]],
  ExpressionUUID->"e30af0a5-7c99-4949-92f0-1a6f204d0b69"]
}], "Section",
 CellChangeTimes->{{3.950781106610214*^9, 3.950781117264141*^9}, {
   3.950849221148863*^9, 3.9508492254421883`*^9}, {3.9513764211935844`*^9, 
   3.9513764277446384`*^9}, {3.9513765468144913`*^9, 
   3.9513765599337387`*^9}, {3.9532671845488777`*^9, 
   3.9532671913434734`*^9}, {3.953284109017124*^9, 3.9532841126148148`*^9}, {
   3.953284455236084*^9, 3.9532844585864506`*^9}, {3.953286580189188*^9, 
   3.953286593271517*^9}, {3.9532882690234985`*^9, 3.9532882864847507`*^9}, {
   3.95335175777853*^9, 3.9533517781184807`*^9}, {3.953351939600237*^9, 
   3.9533519578873253`*^9}, {3.953354236842531*^9, 3.953354250126154*^9}, {
   3.9536121048065624`*^9, 3.9536121170551167`*^9}, {3.95361326927026*^9, 
   3.9536132698532887`*^9}, {3.95361771215798*^9, 3.9536177936883583`*^9}, {
   3.9574203056996307`*^9, 3.9574203070759544`*^9}, {3.9579494809468613`*^9, 
   3.9579494840946445`*^9}, {3.9579504331207085`*^9, 3.957950433586334*^9}, {
   3.9579517809457417`*^9, 3.957951791331459*^9}, {3.962164439436183*^9, 
   3.962164442558982*^9}, {3.9621648571305237`*^9, 3.962164859786852*^9}, {
   3.9621885228500338`*^9, 3.962188524976108*^9}, 3.965387123822731*^9, 
   3.965397136848323*^9},ExpressionUUID->"cc244318-f169-45a8-9cc1-\
4035d974e0ab"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "introduce", " ", "numerical", " ", "values", " ", 
    "to", " ", "speed", " ", "up", " ", "the", " ", "computation"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"vars", "=", 
     RowBox[{"{", 
      RowBox[{
      "a1", ",", "a2", ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", 
       ",", "b4", ",", "c1", ",", "c2", ",", "c3", ",", "c4", ",", "d1", ",", 
       "d2", ",", "d3", ",", "d4", ",", "mm1", ",", "mm2", ",", "mm3", ",", 
       "mm4", ",", "mm5", ",", "mm6", ",", "mm7", ",", "mm8", ",", "mm9", ",",
        "mm10", ",", "mm11", ",", "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",",
        "s12", ",", "s123", ",", "s23", ",", "s234", ",", "s34", ",", 
       "s1234"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"numreplace", "=", 
    RowBox[{"MapThread", "[", 
     RowBox[{"Rule", ",", 
      RowBox[{"{", 
       RowBox[{"vars", ",", 
        RowBox[{"RandomPrime", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"10", ",", "1000"}], "}"}], ",", 
          RowBox[{"vars", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.962269596813693*^9, 3.962269630258086*^9}, 
   3.962269669043931*^9, 3.965303215976728*^9},
 CellLabel->
  "In[613]:=",ExpressionUUID->"2ed26d61-7235-4441-88c4-7f6622c3a464"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "191"}], ",", 
   RowBox[{"a2", "\[Rule]", "727"}], ",", 
   RowBox[{"a3", "\[Rule]", "19"}], ",", 
   RowBox[{"a4", "\[Rule]", "401"}], ",", 
   RowBox[{"b1", "\[Rule]", "673"}], ",", 
   RowBox[{"b2", "\[Rule]", "13"}], ",", 
   RowBox[{"b3", "\[Rule]", "131"}], ",", 
   RowBox[{"b4", "\[Rule]", "23"}], ",", 
   RowBox[{"c1", "\[Rule]", "769"}], ",", 
   RowBox[{"c2", "\[Rule]", "911"}], ",", 
   RowBox[{"c3", "\[Rule]", "457"}], ",", 
   RowBox[{"c4", "\[Rule]", "727"}], ",", 
   RowBox[{"d1", "\[Rule]", "827"}], ",", 
   RowBox[{"d2", "\[Rule]", "317"}], ",", 
   RowBox[{"d3", "\[Rule]", "857"}], ",", 
   RowBox[{"d4", "\[Rule]", "953"}], ",", 
   RowBox[{"mm1", "\[Rule]", "877"}], ",", 
   RowBox[{"mm2", "\[Rule]", "223"}], ",", 
   RowBox[{"mm3", "\[Rule]", "103"}], ",", 
   RowBox[{"mm4", "\[Rule]", "523"}], ",", 
   RowBox[{"mm5", "\[Rule]", "541"}], ",", 
   RowBox[{"mm6", "\[Rule]", "857"}], ",", 
   RowBox[{"mm7", "\[Rule]", "887"}], ",", 
   RowBox[{"mm8", "\[Rule]", "107"}], ",", 
   RowBox[{"mm9", "\[Rule]", "97"}], ",", 
   RowBox[{"mm10", "\[Rule]", "13"}], ",", 
   RowBox[{"mm11", "\[Rule]", "829"}], ",", 
   RowBox[{"pp1", "\[Rule]", "683"}], ",", 
   RowBox[{"pp2", "\[Rule]", "227"}], ",", 
   RowBox[{"pp3", "\[Rule]", "79"}], ",", 
   RowBox[{"pp4", "\[Rule]", "167"}], ",", 
   RowBox[{"s12", "\[Rule]", "953"}], ",", 
   RowBox[{"s123", "\[Rule]", "761"}], ",", 
   RowBox[{"s23", "\[Rule]", "673"}], ",", 
   RowBox[{"s234", "\[Rule]", "137"}], ",", 
   RowBox[{"s34", "\[Rule]", "337"}], ",", 
   RowBox[{"s1234", "\[Rule]", "739"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9622696699932623`*^9, 3.962269936989006*^9, 
  3.962276352284544*^9, 3.965303217345395*^9, 3.965388588009173*^9},
 CellLabel->
  "Out[614]=",ExpressionUUID->"0ce21917-3e92-4329-883f-83e37ba200d2"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p7eks", "=", 
    RowBox[{
     RowBox[{"c1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3", "+", "c4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"c1", ",", "c2", ",", "c3", ",", 
    RowBox[{
    "c4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p7"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p8eks", "=", 
    RowBox[{
     RowBox[{"d1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2", "+", "d3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2", "+", "d3", "+", "d4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"d1", ",", "d2", ",", "d3", ",", 
    RowBox[{
    "d4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p8"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
          "2"}], "-", "mm1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], 
          ")"}], "^", "2"}], "-", "mm2"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6"}], ")"}], "^", "2"}], "-", "mm3"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6", "+", "p7"}], ")"}], "^", "2"}], "-", "mm4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6", "+", "p7", "+", "p8"}], ")"}], "^", "2"}], "-", "mm5"}], ",", 
       RowBox[{
        RowBox[{"k1", "^", "2"}], "-", "mm6"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm7"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-", 
        "mm8"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^", "2"}], 
        "-", "mm9"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm10"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "-", "k1", "+", "p1"}], ")"}], "^", "2"}], "-", 
        "mm11"}]}], "}"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p5", "->", "p5eks"}], ",", 
       RowBox[{"p6", "->", "p6eks"}], ",", 
       RowBox[{"p7", "->", "p7eks"}], ",", 
       RowBox[{"p8", "->", "p8eks"}]}], "}"}]}], "/.", "numreplace"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
      RowBox[{
       RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
      RowBox[{
       RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
      RowBox[{
       RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p2"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p2", "*", "p3"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p3", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p3"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
        "2"}]}], ",", 
      RowBox[{
       RowBox[{"p2", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
        "2"}]}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
        "2"}]}]}], "}"}], "/.", "numreplace"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "26", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4", ",",
         "c1", ",", "c2", ",", "c3", ",", "c4", ",", "d1", ",", "d2", ",", 
        "d3", ",", "d4"}], "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9507812968261495`*^9, 3.9507813711418447`*^9}, 
   3.950781574867345*^9, {3.9507821364093733`*^9, 3.950782136819937*^9}, {
   3.9507837175442085`*^9, 3.9507837182611837`*^9}, {3.950783852751916*^9, 
   3.9507838851079836`*^9}, {3.9507842507577653`*^9, 
   3.9507843011187067`*^9}, {3.950784334266109*^9, 3.9507843419625034`*^9}, {
   3.9507843746839256`*^9, 3.9507844024470625`*^9}, {3.9507848179484725`*^9, 
   3.95078482528824*^9}, {3.950849539633073*^9, 3.950849566079187*^9}, {
   3.9508496713805733`*^9, 3.9508497130725994`*^9}, {3.950850059980818*^9, 
   3.9508500820852313`*^9}, {3.9508501256721125`*^9, 
   3.9508501484264126`*^9}, {3.9532672366439056`*^9, 
   3.9532672722612705`*^9}, {3.9532673772711926`*^9, 3.953267380083502*^9}, {
   3.9532674367418327`*^9, 3.9532674858860283`*^9}, {3.9532842560892544`*^9, 
   3.9532842709130077`*^9}, {3.953284330577244*^9, 3.953284339360752*^9}, {
   3.9532843753774967`*^9, 3.953284376911871*^9}, {3.953286449128214*^9, 
   3.9532864500258865`*^9}, {3.953286516399828*^9, 3.9532865498454075`*^9}, {
   3.953286605672579*^9, 3.953286617950371*^9}, {3.9532882947352066`*^9, 
   3.953288298970392*^9}, {3.9533517855185146`*^9, 3.9533518368282585`*^9}, {
   3.953352007348276*^9, 3.953352172548767*^9}, {3.9533526244154205`*^9, 
   3.9533526368851795`*^9}, {3.953354119506359*^9, 3.9533541290865707`*^9}, 
   3.9533635075737896`*^9, {3.953363538279623*^9, 3.95336356805801*^9}, {
   3.9533637229057617`*^9, 3.9533637387253113`*^9}, {3.9533638491586113`*^9, 
   3.953363875853821*^9}, 3.9533647388565426`*^9, {3.953365075020033*^9, 
   3.9533650815715656`*^9}, 3.953618239573593*^9, {3.953618322944618*^9, 
   3.953618360664665*^9}, {3.9579518294632683`*^9, 3.9579518450967865`*^9}, {
   3.9579518892788887`*^9, 3.9579519030616646`*^9}, {3.962164531301515*^9, 
   3.9621645441376047`*^9}, 3.9621649294947987`*^9, {3.9621885302954197`*^9, 
   3.962188541358345*^9}, {3.962269673742231*^9, 3.9622696802061367`*^9}, {
   3.96530321971758*^9, 3.965303223262958*^9}},
 CellLabel->
  "In[615]:=",ExpressionUUID->"bd856f99-746a-43fb-b209-309448f3901c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov72", "=", 
   RowBox[{
    RowBox[{"BaikovCombine", "[", "inm", "]"}], "/.", "numreplace"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.950784500860589*^9, 3.950784514921688*^9}, 
   3.950784881790061*^9, 3.950846446892754*^9, {3.957949489894909*^9, 
   3.9579494933937225`*^9}, {3.957951868022913*^9, 3.9579518682800083`*^9}, 
   3.9602727726519947`*^9, {3.962163328696316*^9, 3.962163330034418*^9}, 
   3.962164536637796*^9, 3.962164934170827*^9, {3.962269683261486*^9, 
   3.9622696850743*^9}, 3.96538712778973*^9},
 CellLabel->
  "In[624]:=",ExpressionUUID->"3c8a1212-974a-469e-ae5c-bb6402813960"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 73 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"5", ",", "2", ",", "4"}]], TraditionalForm]],ExpressionUUID->
  "cf323c6e-f745-4097-bc27-4f0317d512a5"]
}], "Section",
 CellChangeTimes->{{3.950781106610214*^9, 3.950781117264141*^9}, {
   3.950849221148863*^9, 3.9508492254421883`*^9}, {3.9513764211935844`*^9, 
   3.9513764277446384`*^9}, {3.9513765468144913`*^9, 
   3.9513765599337387`*^9}, {3.9532671845488777`*^9, 
   3.9532671913434734`*^9}, {3.953284109017124*^9, 3.9532841126148148`*^9}, {
   3.953284455236084*^9, 3.9532844585864506`*^9}, {3.953286580189188*^9, 
   3.953286593271517*^9}, {3.9532882690234985`*^9, 3.9532882864847507`*^9}, {
   3.95335175777853*^9, 3.9533517781184807`*^9}, {3.953351939600237*^9, 
   3.9533519578873253`*^9}, {3.953354236842531*^9, 3.953354250126154*^9}, {
   3.9536121048065624`*^9, 3.9536121170551167`*^9}, {3.95361326927026*^9, 
   3.9536132698532887`*^9}, {3.95361771215798*^9, 3.9536177936883583`*^9}, {
   3.9574203056996307`*^9, 3.9574203070759544`*^9}, {3.9579494809468613`*^9, 
   3.9579494840946445`*^9}, {3.9579504331207085`*^9, 3.957950433586334*^9}, {
   3.9579517809457417`*^9, 3.957951791331459*^9}, {3.962164439436183*^9, 
   3.962164442558982*^9}, {3.962164565967354*^9, 3.962164568209795*^9}, {
   3.962164953165083*^9, 3.962164955092054*^9}, {3.962188549324368*^9, 
   3.962188550667547*^9}, 3.965387156585916*^9, 
   3.965397137032673*^9},ExpressionUUID->"e74766f8-5de5-41aa-9510-\
0a2ae5b92cfe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "introduce", " ", "numerical", " ", "values", " ", 
    "to", " ", "speed", " ", "up", " ", "the", " ", "computation"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"vars", "=", 
     RowBox[{"{", 
      RowBox[{
      "a1", ",", "a2", ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", 
       ",", "b4", ",", "c1", ",", "c2", ",", "c3", ",", "c4", ",", "d1", ",", 
       "d2", ",", "d3", ",", "d4", ",", "e1", ",", "e2", ",", "e3", ",", "e4",
        ",", "mm1", ",", "mm2", ",", "mm3", ",", "mm4", ",", "mm5", ",", 
       "mm6", ",", "mm7", ",", "mm8", ",", "mm9", ",", "mm10", ",", "mm11", ",",
        "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s123", ",",
        "s23", ",", "s234", ",", "s34", ",", "s1234"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"numreplace", "=", 
    RowBox[{"MapThread", "[", 
     RowBox[{"Rule", ",", 
      RowBox[{"{", 
       RowBox[{"vars", ",", 
        RowBox[{"RandomPrime", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"10", ",", "1000"}], "}"}], ",", 
          RowBox[{"vars", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.962269596813693*^9, 3.962269630258086*^9}, 
   3.965303230567511*^9},
 CellLabel->
  "In[626]:=",ExpressionUUID->"c788e3ae-4788-4691-b141-3110fbc41638"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "877"}], ",", 
   RowBox[{"a2", "\[Rule]", "23"}], ",", 
   RowBox[{"a3", "\[Rule]", "547"}], ",", 
   RowBox[{"a4", "\[Rule]", "317"}], ",", 
   RowBox[{"b1", "\[Rule]", "113"}], ",", 
   RowBox[{"b2", "\[Rule]", "647"}], ",", 
   RowBox[{"b3", "\[Rule]", "179"}], ",", 
   RowBox[{"b4", "\[Rule]", "827"}], ",", 
   RowBox[{"c1", "\[Rule]", "919"}], ",", 
   RowBox[{"c2", "\[Rule]", "19"}], ",", 
   RowBox[{"c3", "\[Rule]", "433"}], ",", 
   RowBox[{"c4", "\[Rule]", "929"}], ",", 
   RowBox[{"d1", "\[Rule]", "17"}], ",", 
   RowBox[{"d2", "\[Rule]", "397"}], ",", 
   RowBox[{"d3", "\[Rule]", "547"}], ",", 
   RowBox[{"d4", "\[Rule]", "769"}], ",", 
   RowBox[{"e1", "\[Rule]", "907"}], ",", 
   RowBox[{"e2", "\[Rule]", "53"}], ",", 
   RowBox[{"e3", "\[Rule]", "853"}], ",", 
   RowBox[{"e4", "\[Rule]", "769"}], ",", 
   RowBox[{"mm1", "\[Rule]", "757"}], ",", 
   RowBox[{"mm2", "\[Rule]", "761"}], ",", 
   RowBox[{"mm3", "\[Rule]", "599"}], ",", 
   RowBox[{"mm4", "\[Rule]", "463"}], ",", 
   RowBox[{"mm5", "\[Rule]", "787"}], ",", 
   RowBox[{"mm6", "\[Rule]", "59"}], ",", 
   RowBox[{"mm7", "\[Rule]", "947"}], ",", 
   RowBox[{"mm8", "\[Rule]", "431"}], ",", 
   RowBox[{"mm9", "\[Rule]", "29"}], ",", 
   RowBox[{"mm10", "\[Rule]", "173"}], ",", 
   RowBox[{"mm11", "\[Rule]", "137"}], ",", 
   RowBox[{"pp1", "\[Rule]", "509"}], ",", 
   RowBox[{"pp2", "\[Rule]", "103"}], ",", 
   RowBox[{"pp3", "\[Rule]", "61"}], ",", 
   RowBox[{"pp4", "\[Rule]", "701"}], ",", 
   RowBox[{"s12", "\[Rule]", "829"}], ",", 
   RowBox[{"s123", "\[Rule]", "73"}], ",", 
   RowBox[{"s23", "\[Rule]", "199"}], ",", 
   RowBox[{"s234", "\[Rule]", "661"}], ",", 
   RowBox[{"s34", "\[Rule]", "271"}], ",", 
   RowBox[{"s1234", "\[Rule]", "229"}]}], "}"}]], "Output",
 CellChangeTimes->{3.962269722405526*^9, 3.96226993725117*^9, 
  3.962276352443701*^9, 3.965303231734508*^9, 3.965388588192794*^9},
 CellLabel->
  "Out[627]=",ExpressionUUID->"f65d4ad8-5caa-4e99-9143-4bf6d81c9626"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p7eks", "=", 
    RowBox[{
     RowBox[{"c1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3", "+", "c4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"c1", ",", "c2", ",", "c3", ",", 
    RowBox[{
    "c4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p7"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p8eks", "=", 
    RowBox[{
     RowBox[{"d1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2", "+", "d3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2", "+", "d3", "+", "d4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"d1", ",", "d2", ",", "d3", ",", 
    RowBox[{
    "d4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p8"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p9eks", "=", 
    RowBox[{
     RowBox[{"e1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"e1", "+", "e2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"e1", "+", "e2", "+", "e3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"e1", "+", "e2", "+", "e3", "+", "e4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"e1", ",", "e2", ",", "e3", ",", 
    RowBox[{
    "e4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p9"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], 
          ")"}], "^", "2"}], "-", "mm1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6", "+", "p7"}], ")"}], "^", "2"}], "-", "mm3"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6", "+", "p7", "+", "p8"}], ")"}], "^", "2"}], "-", "mm4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6", "+", "p7", "+", "p8", "+", "p9"}], ")"}], "^", "2"}], "-", 
        "mm5"}], ",", 
       RowBox[{
        RowBox[{"k1", "^", "2"}], "-", "mm6"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p2"}], ")"}], "^", "2"}], "-", "mm7"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p2", "+", "p3"}], ")"}], "^", "2"}], "-", 
        "mm8"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^", "2"}], 
        "-", "mm9"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm10"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "-", "k1", "+", "p1"}], ")"}], "^", "2"}], "-", 
        "mm11"}]}], "}"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p5", "->", "p5eks"}], ",", 
       RowBox[{"p6", "->", "p6eks"}], ",", 
       RowBox[{"p7", "->", "p7eks"}], ",", 
       RowBox[{"p8", "->", "p8eks"}], ",", 
       RowBox[{"p9", "->", "p9eks"}]}], "}"}]}], "/.", "numreplace"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
      RowBox[{
       RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
      RowBox[{
       RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
      RowBox[{
       RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p2"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p2", "*", "p3"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p3", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p3"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
        "2"}]}], ",", 
      RowBox[{
       RowBox[{"p2", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
        "2"}]}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
        "2"}]}]}], "}"}], "/.", "numreplace"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "30", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4", ",",
         "c1", ",", "c2", ",", "c3", ",", "c4", ",", "d1", ",", "d2", ",", 
        "d3", ",", "d4", ",", "e1", ",", "e2", ",", "e3", ",", "e4"}], 
       "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9507812968261495`*^9, 3.9507813711418447`*^9}, 
   3.950781574867345*^9, {3.9507821364093733`*^9, 3.950782136819937*^9}, {
   3.9507837175442085`*^9, 3.9507837182611837`*^9}, {3.950783852751916*^9, 
   3.9507838851079836`*^9}, {3.9507842507577653`*^9, 
   3.9507843011187067`*^9}, {3.950784334266109*^9, 3.9507843419625034`*^9}, {
   3.9507843746839256`*^9, 3.9507844024470625`*^9}, {3.9507848179484725`*^9, 
   3.95078482528824*^9}, {3.950849539633073*^9, 3.950849566079187*^9}, {
   3.9508496713805733`*^9, 3.9508497130725994`*^9}, {3.950850059980818*^9, 
   3.9508500820852313`*^9}, {3.9508501256721125`*^9, 
   3.9508501484264126`*^9}, {3.9532672366439056`*^9, 
   3.9532672722612705`*^9}, {3.9532673772711926`*^9, 3.953267380083502*^9}, {
   3.9532674367418327`*^9, 3.9532674858860283`*^9}, {3.9532842560892544`*^9, 
   3.9532842709130077`*^9}, {3.953284330577244*^9, 3.953284339360752*^9}, {
   3.9532843753774967`*^9, 3.953284376911871*^9}, {3.953286449128214*^9, 
   3.9532864500258865`*^9}, {3.953286516399828*^9, 3.9532865498454075`*^9}, {
   3.953286605672579*^9, 3.953286617950371*^9}, {3.9532882947352066`*^9, 
   3.953288298970392*^9}, {3.9533517855185146`*^9, 3.9533518368282585`*^9}, {
   3.953352007348276*^9, 3.953352172548767*^9}, {3.9533526244154205`*^9, 
   3.9533526368851795`*^9}, {3.953354119506359*^9, 3.9533541290865707`*^9}, 
   3.9533635075737896`*^9, {3.953363538279623*^9, 3.95336356805801*^9}, {
   3.9533637229057617`*^9, 3.9533637387253113`*^9}, {3.9533638491586113`*^9, 
   3.953363875853821*^9}, 3.9533647388565426`*^9, {3.953365075020033*^9, 
   3.9533650815715656`*^9}, 3.953618239573593*^9, {3.953618322944618*^9, 
   3.953618360664665*^9}, {3.9579518294632683`*^9, 3.9579518450967865`*^9}, {
   3.9579518892788887`*^9, 3.9579519030616646`*^9}, {3.962164531301515*^9, 
   3.9621645441376047`*^9}, {3.962164574605097*^9, 3.962164598397588*^9}, 
   3.962164675327585*^9, 3.9621650227548637`*^9, {3.962188556824409*^9, 
   3.962188573945422*^9}, {3.962188676461598*^9, 3.962188676603127*^9}, {
   3.96226972656607*^9, 3.9622697331606407`*^9}, {3.9653032349941463`*^9, 
   3.96530324003266*^9}},
 CellLabel->
  "In[628]:=",ExpressionUUID->"8c8cb21c-3db4-41ce-af5a-1ab217cd1e92"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov73", "=", 
   RowBox[{
    RowBox[{"BaikovCombine", "[", "inm", "]"}], "/.", "numreplace"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.950784500860589*^9, 3.950784514921688*^9}, 
   3.950784881790061*^9, 3.950846446892754*^9, {3.957949489894909*^9, 
   3.9579494933937225`*^9}, {3.957951868022913*^9, 3.9579518682800083`*^9}, 
   3.9602727726519947`*^9, {3.962163328696316*^9, 3.962163330034418*^9}, 
   3.962164536637796*^9, 3.96216460219796*^9, 3.962165030783939*^9, {
   3.962269735949868*^9, 3.9622697382950974`*^9}, 3.965387160172608*^9},
 CellLabel->
  "In[638]:=",ExpressionUUID->"7bf6c876-a275-45f1-a548-98b62bf648e7"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 74 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "3", ",", "3"}]], "**"], TraditionalForm]],
  ExpressionUUID->"e2227ba0-24a8-461a-afa5-62c83ee28148"]
}], "Section",
 CellChangeTimes->{{3.950781106610214*^9, 3.950781117264141*^9}, {
   3.950849221148863*^9, 3.9508492254421883`*^9}, {3.9513764211935844`*^9, 
   3.9513764277446384`*^9}, {3.9513765468144913`*^9, 
   3.9513765599337387`*^9}, {3.9532671845488777`*^9, 
   3.9532671913434734`*^9}, {3.953284109017124*^9, 3.9532841126148148`*^9}, {
   3.953284455236084*^9, 3.9532844585864506`*^9}, {3.953286580189188*^9, 
   3.953286593271517*^9}, {3.9532882690234985`*^9, 3.9532882864847507`*^9}, {
   3.95335175777853*^9, 3.9533517781184807`*^9}, {3.953351939600237*^9, 
   3.9533519578873253`*^9}, {3.953354236842531*^9, 3.953354250126154*^9}, {
   3.9536121048065624`*^9, 3.9536121170551167`*^9}, {3.95361326927026*^9, 
   3.9536132698532887`*^9}, {3.95361771215798*^9, 3.9536177802208633`*^9}, 
   3.9574202550302334`*^9, {3.9574202965831585`*^9, 3.9574202983060017`*^9}, 
   3.957949425213434*^9, {3.95794946619561*^9, 3.957949466595768*^9}, {
   3.9579504262159634`*^9, 3.9579504476448975`*^9}, {3.962162963486917*^9, 
   3.962162964902313*^9}, {3.962163631866803*^9, 3.962163633717845*^9}, {
   3.9621640519004383`*^9, 3.9621640568118877`*^9}, {3.962164708976684*^9, 
   3.962164729907003*^9}, {3.9621650611020517`*^9, 3.962165077013031*^9}, {
   3.962188601570594*^9, 3.9621886032720127`*^9}, 3.965387186032658*^9, 
   3.96539713720406*^9},ExpressionUUID->"bcd1aa3c-6315-4316-b31e-\
77a4ebd1281f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p7eks", "=", 
    RowBox[{
     RowBox[{"c1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3", "+", "c4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"c1", ",", "c2", ",", "c3", ",", 
    RowBox[{
    "c4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p7"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
         "2"}], "-", "mm2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], ")"}],
         "^", "2"}], "-", "mm3"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6"}], ")"}], "^", "2"}], "-", "mm4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
          "p6", "+", "p7"}], ")"}], "^", "2"}], "-", "mm5"}], ",", 
      RowBox[{
       RowBox[{"k1", "^", "2"}], "-", "mm6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p3"}], ")"}], "^", "2"}], "-", "mm7"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", "+", "p3", "+", "p4"}], ")"}], "^", "2"}], "-", 
       "mm8"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm9"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p1"}], ")"}], "^", "2"}], "-", 
       "mm10"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k2", "-", "k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], "-",
        "mm11"}]}], "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p5", "->", "p5eks"}], ",", 
      RowBox[{"p6", "->", "p6eks"}], ",", 
      RowBox[{"p7", "->", "p7eks"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
     RowBox[{
      RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p3", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
       "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
       "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "22", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4", ",",
         "c1", ",", "c2", ",", "c3", ",", "c4"}], "}"}]}]}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9507812968261495`*^9, 3.9507813711418447`*^9}, 
   3.950781574867345*^9, {3.9507821364093733`*^9, 3.950782136819937*^9}, {
   3.9507837175442085`*^9, 3.9507837182611837`*^9}, {3.950783852751916*^9, 
   3.9507838851079836`*^9}, {3.9507842507577653`*^9, 
   3.9507843011187067`*^9}, {3.950784334266109*^9, 3.9507843419625034`*^9}, {
   3.9507843746839256`*^9, 3.9507844024470625`*^9}, {3.9507848179484725`*^9, 
   3.95078482528824*^9}, {3.950849539633073*^9, 3.950849566079187*^9}, {
   3.9508496713805733`*^9, 3.9508497130725994`*^9}, {3.950850059980818*^9, 
   3.9508500820852313`*^9}, {3.9508501256721125`*^9, 
   3.9508501484264126`*^9}, {3.9532672366439056`*^9, 
   3.9532672722612705`*^9}, {3.9532673772711926`*^9, 3.953267380083502*^9}, {
   3.9532674367418327`*^9, 3.9532674858860283`*^9}, {3.9532842560892544`*^9, 
   3.9532842709130077`*^9}, {3.953284330577244*^9, 3.953284339360752*^9}, {
   3.9532843753774967`*^9, 3.953284376911871*^9}, {3.953286449128214*^9, 
   3.9532864500258865`*^9}, {3.953286516399828*^9, 3.9532865498454075`*^9}, {
   3.953286605672579*^9, 3.953286617950371*^9}, {3.9532882947352066`*^9, 
   3.953288298970392*^9}, {3.9533517855185146`*^9, 3.9533518368282585`*^9}, {
   3.953352007348276*^9, 3.953352172548767*^9}, {3.9533526244154205`*^9, 
   3.9533526368851795`*^9}, {3.953354119506359*^9, 3.9533541290865707`*^9}, 
   3.9533635075737896`*^9, {3.953363538279623*^9, 3.95336356805801*^9}, {
   3.9533637229057617`*^9, 3.9533637387253113`*^9}, {3.9533638491586113`*^9, 
   3.953363875853821*^9}, 3.9533647388565426`*^9, {3.953365075020033*^9, 
   3.9533650815715656`*^9}, {3.953617990198574*^9, 3.9536181112791862`*^9}, {
   3.9536181822274456`*^9, 3.9536182257747326`*^9}, {3.9579514379933987`*^9, 
   3.9579514554753666`*^9}, {3.957951516919504*^9, 3.957951524218624*^9}, {
   3.962163096322228*^9, 3.962163102225656*^9}, 3.962163240697083*^9, 
   3.962163715874037*^9, 3.9621644172175293`*^9, 3.9621648211850967`*^9, 
   3.9621652100499973`*^9, {3.962188611201507*^9, 3.96218863405838*^9}, {
   3.96530324777361*^9, 3.965303251610602*^9}},
 CellLabel->
  "In[640]:=",ExpressionUUID->"221c1949-9acc-4c1c-b7ba-b9f588df6a81"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov74", "=", 
   RowBox[{"BaikovCombine", "[", "inm", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.950784500860589*^9, 3.950784514921688*^9}, 
   3.950784881790061*^9, 3.950846446892754*^9, {3.9579494337460155`*^9, 
   3.957949469619339*^9}, {3.9579504599786873`*^9, 3.9579504603950615`*^9}, 
   3.962162974749384*^9, 3.96216363937607*^9, {3.9621640631091423`*^9, 
   3.962164064118643*^9}, 3.9621648319356127`*^9, 3.962165082730432*^9, {
   3.9653871912174463`*^9, 3.965387191763885*^9}},
 CellLabel->
  "In[648]:=",ExpressionUUID->"41bce386-4200-4992-9e5b-7a1a69291f59"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 75 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "3", ",", "3"}]], "*"], TraditionalForm]],
  ExpressionUUID->"a0997eaa-0eb9-4db0-9c46-7ec85c9725a1"]
}], "Section",
 CellChangeTimes->{{3.950781106610214*^9, 3.950781117264141*^9}, {
   3.950849221148863*^9, 3.9508492254421883`*^9}, {3.9513764211935844`*^9, 
   3.9513764277446384`*^9}, {3.9513765468144913`*^9, 
   3.9513765599337387`*^9}, {3.9532671845488777`*^9, 
   3.9532671913434734`*^9}, {3.953284109017124*^9, 3.9532841126148148`*^9}, {
   3.953284455236084*^9, 3.9532844585864506`*^9}, {3.953286580189188*^9, 
   3.953286593271517*^9}, {3.9532882690234985`*^9, 3.9532882864847507`*^9}, {
   3.95335175777853*^9, 3.9533517781184807`*^9}, {3.953351939600237*^9, 
   3.9533519578873253`*^9}, {3.953354236842531*^9, 3.953354250126154*^9}, {
   3.9536121048065624`*^9, 3.9536121170551167`*^9}, {3.95361326927026*^9, 
   3.9536132698532887`*^9}, {3.95361771215798*^9, 3.9536177936883583`*^9}, {
   3.9574203056996307`*^9, 3.9574203070759544`*^9}, {3.9579494809468613`*^9, 
   3.9579494840946445`*^9}, {3.9579504331207085`*^9, 3.957950433586334*^9}, {
   3.9579517809457417`*^9, 3.957951791331459*^9}, {3.962164439436183*^9, 
   3.962164442558982*^9}, {3.9621648571305237`*^9, 3.962164859786852*^9}, {
   3.9621652330412617`*^9, 3.962165235860128*^9}, {3.962188627400197*^9, 
   3.9621886288020678`*^9}, 3.965387229466611*^9, 
   3.965397137388295*^9},ExpressionUUID->"74fa5320-3f19-4d3e-91c4-\
0e00b09d5536"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "introduce", " ", "numerical", " ", "values", " ", 
    "to", " ", "speed", " ", "up", " ", "the", " ", "computation"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"vars", "=", 
     RowBox[{"{", 
      RowBox[{
      "a1", ",", "a2", ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", 
       ",", "b4", ",", "c1", ",", "c2", ",", "c3", ",", "c4", ",", "d1", ",", 
       "d2", ",", "d3", ",", "d4", ",", "mm1", ",", "mm2", ",", "mm3", ",", 
       "mm4", ",", "mm5", ",", "mm6", ",", "mm7", ",", "mm8", ",", "mm9", ",",
        "mm10", ",", "mm11", ",", "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",",
        "s12", ",", "s123", ",", "s23", ",", "s234", ",", "s34", ",", 
       "s1234"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"numreplace", "=", 
    RowBox[{"MapThread", "[", 
     RowBox[{"Rule", ",", 
      RowBox[{"{", 
       RowBox[{"vars", ",", 
        RowBox[{"RandomPrime", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"10", ",", "1000"}], "}"}], ",", 
          RowBox[{"vars", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.962269596813693*^9, 3.962269630258086*^9}, 
   3.962269748196262*^9, 3.965303264627713*^9},
 CellLabel->
  "In[650]:=",ExpressionUUID->"fc590689-4b68-4e5c-8e2c-44c6c634bd56"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "919"}], ",", 
   RowBox[{"a2", "\[Rule]", "569"}], ",", 
   RowBox[{"a3", "\[Rule]", "659"}], ",", 
   RowBox[{"a4", "\[Rule]", "661"}], ",", 
   RowBox[{"b1", "\[Rule]", "107"}], ",", 
   RowBox[{"b2", "\[Rule]", "761"}], ",", 
   RowBox[{"b3", "\[Rule]", "997"}], ",", 
   RowBox[{"b4", "\[Rule]", "67"}], ",", 
   RowBox[{"c1", "\[Rule]", "19"}], ",", 
   RowBox[{"c2", "\[Rule]", "937"}], ",", 
   RowBox[{"c3", "\[Rule]", "419"}], ",", 
   RowBox[{"c4", "\[Rule]", "479"}], ",", 
   RowBox[{"d1", "\[Rule]", "373"}], ",", 
   RowBox[{"d2", "\[Rule]", "331"}], ",", 
   RowBox[{"d3", "\[Rule]", "131"}], ",", 
   RowBox[{"d4", "\[Rule]", "419"}], ",", 
   RowBox[{"mm1", "\[Rule]", "131"}], ",", 
   RowBox[{"mm2", "\[Rule]", "397"}], ",", 
   RowBox[{"mm3", "\[Rule]", "937"}], ",", 
   RowBox[{"mm4", "\[Rule]", "223"}], ",", 
   RowBox[{"mm5", "\[Rule]", "607"}], ",", 
   RowBox[{"mm6", "\[Rule]", "83"}], ",", 
   RowBox[{"mm7", "\[Rule]", "991"}], ",", 
   RowBox[{"mm8", "\[Rule]", "401"}], ",", 
   RowBox[{"mm9", "\[Rule]", "797"}], ",", 
   RowBox[{"mm10", "\[Rule]", "101"}], ",", 
   RowBox[{"mm11", "\[Rule]", "823"}], ",", 
   RowBox[{"pp1", "\[Rule]", "73"}], ",", 
   RowBox[{"pp2", "\[Rule]", "151"}], ",", 
   RowBox[{"pp3", "\[Rule]", "883"}], ",", 
   RowBox[{"pp4", "\[Rule]", "971"}], ",", 
   RowBox[{"s12", "\[Rule]", "491"}], ",", 
   RowBox[{"s123", "\[Rule]", "523"}], ",", 
   RowBox[{"s23", "\[Rule]", "157"}], ",", 
   RowBox[{"s234", "\[Rule]", "97"}], ",", 
   RowBox[{"s34", "\[Rule]", "653"}], ",", 
   RowBox[{"s1234", "\[Rule]", "887"}]}], "}"}]], "Output",
 CellChangeTimes->{3.962269753010889*^9, 3.96226994124321*^9, 
  3.962276356125094*^9, 3.9653032661518993`*^9, 3.965388592261692*^9},
 CellLabel->
  "Out[651]=",ExpressionUUID->"ab75bee6-229e-459c-9df1-186d9b86d9f9"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p7eks", "=", 
    RowBox[{
     RowBox[{"c1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3", "+", "c4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"c1", ",", "c2", ",", "c3", ",", 
    RowBox[{
    "c4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p7"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p8eks", "=", 
    RowBox[{
     RowBox[{"d1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2", "+", "d3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2", "+", "d3", "+", "d4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"d1", ",", "d2", ",", "d3", ",", 
    RowBox[{
    "d4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p8"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], "^",
          "2"}], "-", "mm1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], 
          ")"}], "^", "2"}], "-", "mm2"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6"}], ")"}], "^", "2"}], "-", "mm3"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6", "+", "p7"}], ")"}], "^", "2"}], "-", "mm4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6", "+", "p7", "+", "p8"}], ")"}], "^", "2"}], "-", "mm5"}], ",", 
       RowBox[{
        RowBox[{"k1", "^", "2"}], "-", "mm6"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p3"}], ")"}], "^", "2"}], "-", "mm7"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p3", "+", "p4"}], ")"}], "^", "2"}], "-", 
        "mm8"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm9"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "-", "k1", "+", "p1"}], ")"}], "^", "2"}], "-", 
        "mm10"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "-", "k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], 
        "-", "mm11"}]}], "}"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p5", "->", "p5eks"}], ",", 
       RowBox[{"p6", "->", "p6eks"}], ",", 
       RowBox[{"p7", "->", "p7eks"}], ",", 
       RowBox[{"p8", "->", "p8eks"}]}], "}"}]}], "/.", "numreplace"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
      RowBox[{
       RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
      RowBox[{
       RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
      RowBox[{
       RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p2"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p2", "*", "p3"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p3", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p3"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
        "2"}]}], ",", 
      RowBox[{
       RowBox[{"p2", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
        "2"}]}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
        "2"}]}]}], "}"}], "/.", "numreplace"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "26", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4", ",",
         "c1", ",", "c2", ",", "c3", ",", "c4", ",", "d1", ",", "d2", ",", 
        "d3", ",", "d4"}], "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9507812968261495`*^9, 3.9507813711418447`*^9}, 
   3.950781574867345*^9, {3.9507821364093733`*^9, 3.950782136819937*^9}, {
   3.9507837175442085`*^9, 3.9507837182611837`*^9}, {3.950783852751916*^9, 
   3.9507838851079836`*^9}, {3.9507842507577653`*^9, 
   3.9507843011187067`*^9}, {3.950784334266109*^9, 3.9507843419625034`*^9}, {
   3.9507843746839256`*^9, 3.9507844024470625`*^9}, {3.9507848179484725`*^9, 
   3.95078482528824*^9}, {3.950849539633073*^9, 3.950849566079187*^9}, {
   3.9508496713805733`*^9, 3.9508497130725994`*^9}, {3.950850059980818*^9, 
   3.9508500820852313`*^9}, {3.9508501256721125`*^9, 
   3.9508501484264126`*^9}, {3.9532672366439056`*^9, 
   3.9532672722612705`*^9}, {3.9532673772711926`*^9, 3.953267380083502*^9}, {
   3.9532674367418327`*^9, 3.9532674858860283`*^9}, {3.9532842560892544`*^9, 
   3.9532842709130077`*^9}, {3.953284330577244*^9, 3.953284339360752*^9}, {
   3.9532843753774967`*^9, 3.953284376911871*^9}, {3.953286449128214*^9, 
   3.9532864500258865`*^9}, {3.953286516399828*^9, 3.9532865498454075`*^9}, {
   3.953286605672579*^9, 3.953286617950371*^9}, {3.9532882947352066`*^9, 
   3.953288298970392*^9}, {3.9533517855185146`*^9, 3.9533518368282585`*^9}, {
   3.953352007348276*^9, 3.953352172548767*^9}, {3.9533526244154205`*^9, 
   3.9533526368851795`*^9}, {3.953354119506359*^9, 3.9533541290865707`*^9}, 
   3.9533635075737896`*^9, {3.953363538279623*^9, 3.95336356805801*^9}, {
   3.9533637229057617`*^9, 3.9533637387253113`*^9}, {3.9533638491586113`*^9, 
   3.953363875853821*^9}, 3.9533647388565426`*^9, {3.953365075020033*^9, 
   3.9533650815715656`*^9}, 3.953618239573593*^9, {3.953618322944618*^9, 
   3.953618360664665*^9}, {3.9579518294632683`*^9, 3.9579518450967865`*^9}, {
   3.9579518892788887`*^9, 3.9579519030616646`*^9}, {3.962164531301515*^9, 
   3.9621645441376047`*^9}, 3.9621649294947987`*^9, 3.962165300885735*^9, {
   3.9621886374143744`*^9, 3.962188650048233*^9}, {3.962269755499379*^9, 
   3.962269761882502*^9}, {3.965303270150313*^9, 3.9653032742314568`*^9}},
 CellLabel->
  "In[652]:=",ExpressionUUID->"a89d6c23-5e1c-4080-bf06-dfcdde57f7d2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov75", "=", 
   RowBox[{
    RowBox[{"BaikovCombine", "[", "inm", "]"}], "/.", "numreplace"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.950784500860589*^9, 3.950784514921688*^9}, 
   3.950784881790061*^9, 3.950846446892754*^9, {3.957949489894909*^9, 
   3.9579494933937225`*^9}, {3.957951868022913*^9, 3.9579518682800083`*^9}, 
   3.9602727726519947`*^9, {3.962163328696316*^9, 3.962163330034418*^9}, 
   3.962164536637796*^9, 3.962164934170827*^9, {3.9621653031966352`*^9, 
   3.9621653032954082`*^9}, {3.962269765556645*^9, 3.9622697676722517`*^9}, {
   3.9653872337353563`*^9, 3.965387233966151*^9}},
 CellLabel->
  "In[661]:=",ExpressionUUID->"58ea2efb-c96f-4040-b239-15314eca7f07"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 76 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"5", ",", "3", ",", "3"}]], TraditionalForm]],ExpressionUUID->
  "8535fec5-a920-4aaa-8bfb-3af7ca510a03"]
}], "Section",
 CellChangeTimes->{{3.950781106610214*^9, 3.950781117264141*^9}, {
   3.950849221148863*^9, 3.9508492254421883`*^9}, {3.9513764211935844`*^9, 
   3.9513764277446384`*^9}, {3.9513765468144913`*^9, 
   3.9513765599337387`*^9}, {3.9532671845488777`*^9, 
   3.9532671913434734`*^9}, {3.953284109017124*^9, 3.9532841126148148`*^9}, {
   3.953284455236084*^9, 3.9532844585864506`*^9}, {3.953286580189188*^9, 
   3.953286593271517*^9}, {3.9532882690234985`*^9, 3.9532882864847507`*^9}, {
   3.95335175777853*^9, 3.9533517781184807`*^9}, {3.953351939600237*^9, 
   3.9533519578873253`*^9}, {3.953354236842531*^9, 3.953354250126154*^9}, {
   3.9536121048065624`*^9, 3.9536121170551167`*^9}, {3.95361326927026*^9, 
   3.9536132698532887`*^9}, {3.95361771215798*^9, 3.9536177936883583`*^9}, {
   3.9574203056996307`*^9, 3.9574203070759544`*^9}, {3.9579494809468613`*^9, 
   3.9579494840946445`*^9}, {3.9579504331207085`*^9, 3.957950433586334*^9}, {
   3.9579517809457417`*^9, 3.957951791331459*^9}, {3.962164439436183*^9, 
   3.962164442558982*^9}, {3.962164565967354*^9, 3.962164568209795*^9}, {
   3.962164953165083*^9, 3.962164955092054*^9}, {3.9621653258424377`*^9, 
   3.962165327409934*^9}, {3.962188657841242*^9, 3.962188659736127*^9}, 
   3.965387260208481*^9, 
   3.965397137543646*^9},ExpressionUUID->"7259799a-2b32-481a-8dcf-\
bcbbdfade9db"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "introduce", " ", "numerical", " ", "values", " ", 
    "to", " ", "speed", " ", "up", " ", "the", " ", "computation"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"vars", "=", 
     RowBox[{"{", 
      RowBox[{
      "a1", ",", "a2", ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", 
       ",", "b4", ",", "c1", ",", "c2", ",", "c3", ",", "c4", ",", "d1", ",", 
       "d2", ",", "d3", ",", "d4", ",", "e1", ",", "e2", ",", "e3", ",", "e4",
        ",", "mm1", ",", "mm2", ",", "mm3", ",", "mm4", ",", "mm5", ",", 
       "mm6", ",", "mm7", ",", "mm8", ",", "mm9", ",", "mm10", ",", "mm11", ",",
        "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s123", ",",
        "s23", ",", "s234", ",", "s34", ",", "s1234"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"numreplace", "=", 
    RowBox[{"MapThread", "[", 
     RowBox[{"Rule", ",", 
      RowBox[{"{", 
       RowBox[{"vars", ",", 
        RowBox[{"RandomPrime", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"10", ",", "1000"}], "}"}], ",", 
          RowBox[{"vars", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.962269596813693*^9, 3.962269630258086*^9}, 
   3.965303280697709*^9},
 CellLabel->
  "In[663]:=",ExpressionUUID->"408fc044-108e-40ca-8920-dcb818ebc2df"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "23"}], ",", 
   RowBox[{"a2", "\[Rule]", "401"}], ",", 
   RowBox[{"a3", "\[Rule]", "769"}], ",", 
   RowBox[{"a4", "\[Rule]", "887"}], ",", 
   RowBox[{"b1", "\[Rule]", "983"}], ",", 
   RowBox[{"b2", "\[Rule]", "827"}], ",", 
   RowBox[{"b3", "\[Rule]", "137"}], ",", 
   RowBox[{"b4", "\[Rule]", "619"}], ",", 
   RowBox[{"c1", "\[Rule]", "937"}], ",", 
   RowBox[{"c2", "\[Rule]", "269"}], ",", 
   RowBox[{"c3", "\[Rule]", "823"}], ",", 
   RowBox[{"c4", "\[Rule]", "443"}], ",", 
   RowBox[{"d1", "\[Rule]", "857"}], ",", 
   RowBox[{"d2", "\[Rule]", "31"}], ",", 
   RowBox[{"d3", "\[Rule]", "211"}], ",", 
   RowBox[{"d4", "\[Rule]", "197"}], ",", 
   RowBox[{"e1", "\[Rule]", "37"}], ",", 
   RowBox[{"e2", "\[Rule]", "499"}], ",", 
   RowBox[{"e3", "\[Rule]", "563"}], ",", 
   RowBox[{"e4", "\[Rule]", "239"}], ",", 
   RowBox[{"mm1", "\[Rule]", "179"}], ",", 
   RowBox[{"mm2", "\[Rule]", "19"}], ",", 
   RowBox[{"mm3", "\[Rule]", "787"}], ",", 
   RowBox[{"mm4", "\[Rule]", "379"}], ",", 
   RowBox[{"mm5", "\[Rule]", "601"}], ",", 
   RowBox[{"mm6", "\[Rule]", "599"}], ",", 
   RowBox[{"mm7", "\[Rule]", "953"}], ",", 
   RowBox[{"mm8", "\[Rule]", "467"}], ",", 
   RowBox[{"mm9", "\[Rule]", "107"}], ",", 
   RowBox[{"mm10", "\[Rule]", "787"}], ",", 
   RowBox[{"mm11", "\[Rule]", "547"}], ",", 
   RowBox[{"pp1", "\[Rule]", "809"}], ",", 
   RowBox[{"pp2", "\[Rule]", "13"}], ",", 
   RowBox[{"pp3", "\[Rule]", "853"}], ",", 
   RowBox[{"pp4", "\[Rule]", "433"}], ",", 
   RowBox[{"s12", "\[Rule]", "619"}], ",", 
   RowBox[{"s123", "\[Rule]", "43"}], ",", 
   RowBox[{"s23", "\[Rule]", "79"}], ",", 
   RowBox[{"s234", "\[Rule]", "499"}], ",", 
   RowBox[{"s34", "\[Rule]", "797"}], ",", 
   RowBox[{"s1234", "\[Rule]", "43"}]}], "}"}]], "Output",
 CellChangeTimes->{3.962269775808943*^9, 3.9622699414543943`*^9, 
  3.962276356317792*^9, 3.965303281167264*^9, 3.9653885924769793`*^9},
 CellLabel->
  "Out[664]=",ExpressionUUID->"00ae4cfe-a6cc-46c3-8c60-fd75689530a7"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p7eks", "=", 
    RowBox[{
     RowBox[{"c1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3", "+", "c4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"c1", ",", "c2", ",", "c3", ",", 
    RowBox[{
    "c4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p7"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p8eks", "=", 
    RowBox[{
     RowBox[{"d1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2", "+", "d3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2", "+", "d3", "+", "d4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"d1", ",", "d2", ",", "d3", ",", 
    RowBox[{
    "d4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p8"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p9eks", "=", 
    RowBox[{
     RowBox[{"e1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"e1", "+", "e2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"e1", "+", "e2", "+", "e3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"e1", "+", "e2", "+", "e3", "+", "e4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"e1", ",", "e2", ",", "e3", ",", 
    RowBox[{
    "e4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p9"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], 
          ")"}], "^", "2"}], "-", "mm1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6", "+", "p7"}], ")"}], "^", "2"}], "-", "mm3"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6", "+", "p7", "+", "p8"}], ")"}], "^", "2"}], "-", "mm4"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6", "+", "p7", "+", "p8", "+", "p9"}], ")"}], "^", "2"}], "-", 
        "mm5"}], ",", 
       RowBox[{
        RowBox[{"k1", "^", "2"}], "-", "mm6"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p3"}], ")"}], "^", "2"}], "-", "mm7"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p3", "+", "p4"}], ")"}], "^", "2"}], "-", 
        "mm8"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm9"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "-", "k1", "+", "p1"}], ")"}], "^", "2"}], "-", 
        "mm10"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "-", "k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], 
        "-", "mm11"}]}], "}"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p5", "->", "p5eks"}], ",", 
       RowBox[{"p6", "->", "p6eks"}], ",", 
       RowBox[{"p7", "->", "p7eks"}], ",", 
       RowBox[{"p8", "->", "p8eks"}], ",", 
       RowBox[{"p9", "->", "p9eks"}]}], "}"}]}], "/.", "numreplace"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
      RowBox[{
       RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
      RowBox[{
       RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
      RowBox[{
       RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p2"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p2", "*", "p3"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p3", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p3"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
        "2"}]}], ",", 
      RowBox[{
       RowBox[{"p2", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
        "2"}]}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
        "2"}]}]}], "}"}], "/.", "numreplace"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "30", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4", ",",
         "c1", ",", "c2", ",", "c3", ",", "c4", ",", "d1", ",", "d2", ",", 
        "d3", ",", "d4", ",", "e1", ",", "e2", ",", "e3", ",", "e4"}], 
       "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9507812968261495`*^9, 3.9507813711418447`*^9}, 
   3.950781574867345*^9, {3.9507821364093733`*^9, 3.950782136819937*^9}, {
   3.9507837175442085`*^9, 3.9507837182611837`*^9}, {3.950783852751916*^9, 
   3.9507838851079836`*^9}, {3.9507842507577653`*^9, 
   3.9507843011187067`*^9}, {3.950784334266109*^9, 3.9507843419625034`*^9}, {
   3.9507843746839256`*^9, 3.9507844024470625`*^9}, {3.9507848179484725`*^9, 
   3.95078482528824*^9}, {3.950849539633073*^9, 3.950849566079187*^9}, {
   3.9508496713805733`*^9, 3.9508497130725994`*^9}, {3.950850059980818*^9, 
   3.9508500820852313`*^9}, {3.9508501256721125`*^9, 
   3.9508501484264126`*^9}, {3.9532672366439056`*^9, 
   3.9532672722612705`*^9}, {3.9532673772711926`*^9, 3.953267380083502*^9}, {
   3.9532674367418327`*^9, 3.9532674858860283`*^9}, {3.9532842560892544`*^9, 
   3.9532842709130077`*^9}, {3.953284330577244*^9, 3.953284339360752*^9}, {
   3.9532843753774967`*^9, 3.953284376911871*^9}, {3.953286449128214*^9, 
   3.9532864500258865`*^9}, {3.953286516399828*^9, 3.9532865498454075`*^9}, {
   3.953286605672579*^9, 3.953286617950371*^9}, {3.9532882947352066`*^9, 
   3.953288298970392*^9}, {3.9533517855185146`*^9, 3.9533518368282585`*^9}, {
   3.953352007348276*^9, 3.953352172548767*^9}, {3.9533526244154205`*^9, 
   3.9533526368851795`*^9}, {3.953354119506359*^9, 3.9533541290865707`*^9}, 
   3.9533635075737896`*^9, {3.953363538279623*^9, 3.95336356805801*^9}, {
   3.9533637229057617`*^9, 3.9533637387253113`*^9}, {3.9533638491586113`*^9, 
   3.953363875853821*^9}, 3.9533647388565426`*^9, {3.953365075020033*^9, 
   3.9533650815715656`*^9}, 3.953618239573593*^9, {3.953618322944618*^9, 
   3.953618360664665*^9}, {3.9579518294632683`*^9, 3.9579518450967865`*^9}, {
   3.9579518892788887`*^9, 3.9579519030616646`*^9}, {3.962164531301515*^9, 
   3.9621645441376047`*^9}, {3.962164574605097*^9, 3.962164598397588*^9}, 
   3.962164675327585*^9, 3.9621650227548637`*^9, 3.962165381276523*^9, {
   3.962188667757352*^9, 3.962188688770115*^9}, {3.962269778858014*^9, 
   3.9622697850049677`*^9}, {3.96530328440419*^9, 3.965303288008348*^9}},
 CellLabel->
  "In[665]:=",ExpressionUUID->"995dbf41-7663-4530-82f6-54d945354f47"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovLBL", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov76", "=", 
   RowBox[{
    RowBox[{"BaikovCombine", "[", "inm", "]"}], "/.", "numreplace"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.950784500860589*^9, 3.950784514921688*^9}, 
   3.950784881790061*^9, 3.950846446892754*^9, {3.957949489894909*^9, 
   3.9579494933937225`*^9}, {3.957951868022913*^9, 3.9579518682800083`*^9}, 
   3.9602727726519947`*^9, {3.962163328696316*^9, 3.962163330034418*^9}, 
   3.962164536637796*^9, 3.96216460219796*^9, 3.962165030783939*^9, {
   3.96216538949888*^9, 3.962165389668009*^9}, {3.9622697875964212`*^9, 
   3.962269788874411*^9}, {3.965387263874593*^9, 3.965387264152342*^9}},
 CellLabel->
  "In[675]:=",ExpressionUUID->"62bcdd6a-978c-4d63-b7e9-dbc0028a0d2b"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 77 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"4", ",", "3", ",", "4"}]], "**"], TraditionalForm]],
  ExpressionUUID->"b94f76d9-f30e-48f7-a863-c23365a180c2"]
}], "Section",
 CellChangeTimes->{{3.950781106610214*^9, 3.950781117264141*^9}, {
   3.950849221148863*^9, 3.9508492254421883`*^9}, {3.9513764211935844`*^9, 
   3.9513764277446384`*^9}, {3.9513765468144913`*^9, 
   3.9513765599337387`*^9}, {3.9532671845488777`*^9, 
   3.9532671913434734`*^9}, {3.953284109017124*^9, 3.9532841126148148`*^9}, {
   3.953284455236084*^9, 3.9532844585864506`*^9}, {3.953286580189188*^9, 
   3.953286593271517*^9}, {3.9532882690234985`*^9, 3.9532882864847507`*^9}, {
   3.95335175777853*^9, 3.9533517781184807`*^9}, {3.953351939600237*^9, 
   3.9533519578873253`*^9}, {3.953354236842531*^9, 3.953354250126154*^9}, {
   3.9536121048065624`*^9, 3.9536121170551167`*^9}, {3.95361326927026*^9, 
   3.9536132698532887`*^9}, {3.95361771215798*^9, 3.9536177802208633`*^9}, 
   3.9574202550302334`*^9, {3.9574202965831585`*^9, 3.9574202983060017`*^9}, 
   3.957949425213434*^9, {3.95794946619561*^9, 3.957949466595768*^9}, {
   3.9579504262159634`*^9, 3.9579504476448975`*^9}, {3.962162963486917*^9, 
   3.962162964902313*^9}, {3.962163631866803*^9, 3.962163633717845*^9}, {
   3.9621640519004383`*^9, 3.9621640568118877`*^9}, {3.962164708976684*^9, 
   3.962164729907003*^9}, {3.9621650611020517`*^9, 3.962165077013031*^9}, {
   3.9621654284528093`*^9, 3.962165435085947*^9}, {3.962188759613976*^9, 
   3.962188761051055*^9}, 3.965387289686841*^9, 
   3.965397137694343*^9},ExpressionUUID->"6af442f1-920e-4103-8c28-\
976c50e1ad61"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"In", " ", "this", " ", "example"}], ",", " ", 
   RowBox[{
    RowBox[{
    "we", " ", "cannot", " ", "use", " ", "the", " ", "usual", " ", "loop"}], 
    "-", "by", "-", 
    RowBox[{
    "loop", " ", "Baikov", " ", "representation", " ", "since", " ", "the", " ",
      "propagators", " ", "are", " ", "not", " ", "all", " ", 
     RowBox[{"independent", ".", " ", "However"}]}]}], ",", " ", 
   RowBox[{
   "since", " ", "it", " ", "contains", " ", "11", " ", "propagators"}], ",", 
   " ", 
   RowBox[{
   "we", " ", "can", " ", "simply", " ", "use", " ", "the", " ", "Standard", " ",
     "Baikov", " ", "representation"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.963114797296924*^9, 3.963114829948704*^9}, {
  3.963227170585814*^9, 3.963227198088964*^9}},
 CellLabel->
  "In[677]:=",ExpressionUUID->"d75cc4d5-0860-4cbc-9089-62fb9a7a129e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "introduce", " ", "numerical", " ", "values", " ", 
    "to", " ", "speed", " ", "up", " ", "the", " ", "computation"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"vars", "=", 
     RowBox[{"{", 
      RowBox[{
      "a1", ",", "a2", ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", 
       ",", "b4", ",", "c1", ",", "c2", ",", "c3", ",", "c4", ",", "mm1", ",",
        "mm2", ",", "mm3", ",", "mm4", ",", "mm5", ",", "mm6", ",", "mm7", ",",
        "mm8", ",", "mm9", ",", "mm10", ",", "mm11", ",", "pp1", ",", "pp2", ",",
        "pp3", ",", "pp4", ",", "s12", ",", "s123", ",", "s23", ",", "s234", ",",
        "s34", ",", "s1234"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"numreplace", "=", 
    RowBox[{"MapThread", "[", 
     RowBox[{"Rule", ",", 
      RowBox[{"{", 
       RowBox[{"vars", ",", 
        RowBox[{"RandomPrime", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"10", ",", "1000"}], "}"}], ",", 
          RowBox[{"vars", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{3.963116009519706*^9, 3.9653032953947077`*^9},
 CellLabel->
  "In[678]:=",ExpressionUUID->"d49896c7-2753-4d13-857b-ed0b7cfd2969"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "113"}], ",", 
   RowBox[{"a2", "\[Rule]", "827"}], ",", 
   RowBox[{"a3", "\[Rule]", "997"}], ",", 
   RowBox[{"a4", "\[Rule]", "337"}], ",", 
   RowBox[{"b1", "\[Rule]", "977"}], ",", 
   RowBox[{"b2", "\[Rule]", "619"}], ",", 
   RowBox[{"b3", "\[Rule]", "607"}], ",", 
   RowBox[{"b4", "\[Rule]", "223"}], ",", 
   RowBox[{"c1", "\[Rule]", "191"}], ",", 
   RowBox[{"c2", "\[Rule]", "239"}], ",", 
   RowBox[{"c3", "\[Rule]", "397"}], ",", 
   RowBox[{"c4", "\[Rule]", "593"}], ",", 
   RowBox[{"mm1", "\[Rule]", "769"}], ",", 
   RowBox[{"mm2", "\[Rule]", "191"}], ",", 
   RowBox[{"mm3", "\[Rule]", "131"}], ",", 
   RowBox[{"mm4", "\[Rule]", "367"}], ",", 
   RowBox[{"mm5", "\[Rule]", "859"}], ",", 
   RowBox[{"mm6", "\[Rule]", "547"}], ",", 
   RowBox[{"mm7", "\[Rule]", "563"}], ",", 
   RowBox[{"mm8", "\[Rule]", "331"}], ",", 
   RowBox[{"mm9", "\[Rule]", "43"}], ",", 
   RowBox[{"mm10", "\[Rule]", "293"}], ",", 
   RowBox[{"mm11", "\[Rule]", "613"}], ",", 
   RowBox[{"pp1", "\[Rule]", "383"}], ",", 
   RowBox[{"pp2", "\[Rule]", "83"}], ",", 
   RowBox[{"pp3", "\[Rule]", "613"}], ",", 
   RowBox[{"pp4", "\[Rule]", "331"}], ",", 
   RowBox[{"s12", "\[Rule]", "127"}], ",", 
   RowBox[{"s123", "\[Rule]", "487"}], ",", 
   RowBox[{"s23", "\[Rule]", "797"}], ",", 
   RowBox[{"s234", "\[Rule]", "521"}], ",", 
   RowBox[{"s34", "\[Rule]", "191"}], ",", 
   RowBox[{"s1234", "\[Rule]", "467"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9632272369080267`*^9, 3.965303296322077*^9, 
  3.965388592764995*^9},
 CellLabel->
  "Out[679]=",ExpressionUUID->"d2bf0411-1e03-4256-9fec-b0166487d2da"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p7eks", "=", 
    RowBox[{
     RowBox[{"c1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3", "+", "c4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"c1", ",", "c2", ",", "c3", ",", 
    RowBox[{
    "c4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p7"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", "k2", ")"}], "^", "2"}], "-", "mm1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], 
          ")"}], "^", "2"}], "-", "mm2"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6"}], ")"}], "^", "2"}], "-", "mm3"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6", "+", "p7"}], ")"}], "^", "2"}], "-", "mm4"}], ",", 
       RowBox[{
        RowBox[{"k1", "^", "2"}], "-", "mm5"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p3"}], ")"}], "^", "2"}], "-", "mm6"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p3", "+", "p4"}], ")"}], "^", "2"}], "-", 
        "mm7"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p3", "+", "p4", "+", "p5"}], ")"}], "^", "2"}], 
        "-", "mm8"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm9"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "-", "k1", "+", "p1"}], ")"}], "^", "2"}], "-", 
        "mm10"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "-", "k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], 
        "-", "mm11"}]}], "}"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p5", "->", "p5eks"}], ",", 
       RowBox[{"p6", "->", "p6eks"}], ",", 
       RowBox[{"p7", "->", "p7eks"}]}], "}"}]}], "/.", "numreplace"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
      RowBox[{
       RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
      RowBox[{
       RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
      RowBox[{
       RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p2"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p2", "*", "p3"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p3", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p3"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
        "2"}]}], ",", 
      RowBox[{
       RowBox[{"p2", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
        "2"}]}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
        "2"}]}]}], "}"}], "/.", "numreplace"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "22", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4", ",",
         "c1", ",", "c2", ",", "c3", ",", "c4"}], "}"}]}]}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9507812968261495`*^9, 3.9507813711418447`*^9}, 
   3.950781574867345*^9, {3.9507821364093733`*^9, 3.950782136819937*^9}, {
   3.9507837175442085`*^9, 3.9507837182611837`*^9}, {3.950783852751916*^9, 
   3.9507838851079836`*^9}, {3.9507842507577653`*^9, 
   3.9507843011187067`*^9}, {3.950784334266109*^9, 3.9507843419625034`*^9}, {
   3.9507843746839256`*^9, 3.9507844024470625`*^9}, {3.9507848179484725`*^9, 
   3.95078482528824*^9}, {3.950849539633073*^9, 3.950849566079187*^9}, {
   3.9508496713805733`*^9, 3.9508497130725994`*^9}, {3.950850059980818*^9, 
   3.9508500820852313`*^9}, {3.9508501256721125`*^9, 
   3.9508501484264126`*^9}, {3.9532672366439056`*^9, 
   3.9532672722612705`*^9}, {3.9532673772711926`*^9, 3.953267380083502*^9}, {
   3.9532674367418327`*^9, 3.9532674858860283`*^9}, {3.9532842560892544`*^9, 
   3.9532842709130077`*^9}, {3.953284330577244*^9, 3.953284339360752*^9}, {
   3.9532843753774967`*^9, 3.953284376911871*^9}, {3.953286449128214*^9, 
   3.9532864500258865`*^9}, {3.953286516399828*^9, 3.9532865498454075`*^9}, {
   3.953286605672579*^9, 3.953286617950371*^9}, {3.9532882947352066`*^9, 
   3.953288298970392*^9}, {3.9533517855185146`*^9, 3.9533518368282585`*^9}, {
   3.953352007348276*^9, 3.953352172548767*^9}, {3.9533526244154205`*^9, 
   3.9533526368851795`*^9}, {3.953354119506359*^9, 3.9533541290865707`*^9}, 
   3.9533635075737896`*^9, {3.953363538279623*^9, 3.95336356805801*^9}, {
   3.9533637229057617`*^9, 3.9533637387253113`*^9}, {3.9533638491586113`*^9, 
   3.953363875853821*^9}, 3.9533647388565426`*^9, {3.953365075020033*^9, 
   3.9533650815715656`*^9}, 3.953618239573593*^9, {3.953618322944618*^9, 
   3.953618360664665*^9}, {3.9579518294632683`*^9, 3.9579518450967865`*^9}, {
   3.9579518892788887`*^9, 3.9579519030616646`*^9}, {3.962164531301515*^9, 
   3.9621645441376047`*^9}, {3.962164574605097*^9, 3.962164598397588*^9}, 
   3.962164675327585*^9, 3.9621650227548637`*^9, 3.962165381276523*^9, {
   3.962188667757352*^9, 3.962188688770115*^9}, {3.962269778858014*^9, 
   3.9622697850049677`*^9}, {3.963227245089336*^9, 3.9632272962592993`*^9}, 
   3.963227367913888*^9, {3.9653032983747597`*^9, 3.965303302234606*^9}},
 CellLabel->
  "In[680]:=",ExpressionUUID->"0c8df32c-1e59-43a4-bc6b-9b45405f1b68"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovStandard", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov77", "=", 
   RowBox[{
    RowBox[{"BaikovCombine", "[", "inm", "]"}], "/.", "numreplace"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.950784500860589*^9, 3.950784514921688*^9}, 
   3.950784881790061*^9, 3.950846446892754*^9, {3.957949489894909*^9, 
   3.9579494933937225`*^9}, {3.957951868022913*^9, 3.9579518682800083`*^9}, 
   3.9602727726519947`*^9, {3.962163328696316*^9, 3.962163330034418*^9}, 
   3.962164536637796*^9, 3.96216460219796*^9, 3.962165030783939*^9, {
   3.96216538949888*^9, 3.962165389668009*^9}, {3.9622697875964212`*^9, 
   3.962269788874411*^9}, {3.963227308912237*^9, 3.963227334279503*^9}, {
   3.965387293752639*^9, 3.965387294274974*^9}},
 CellLabel->
  "In[688]:=",ExpressionUUID->"44ead588-c42c-4506-ab29-8115731b59a2"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 78 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"4", ",", "3", ",", "4"}]], "*"], TraditionalForm]],
  ExpressionUUID->"18961d60-4a4c-4334-8c26-a53a778ea2bb"]
}], "Section",
 CellChangeTimes->{{3.950781106610214*^9, 3.950781117264141*^9}, {
   3.950849221148863*^9, 3.9508492254421883`*^9}, {3.9513764211935844`*^9, 
   3.9513764277446384`*^9}, {3.9513765468144913`*^9, 
   3.9513765599337387`*^9}, {3.9532671845488777`*^9, 
   3.9532671913434734`*^9}, {3.953284109017124*^9, 3.9532841126148148`*^9}, {
   3.953284455236084*^9, 3.9532844585864506`*^9}, {3.953286580189188*^9, 
   3.953286593271517*^9}, {3.9532882690234985`*^9, 3.9532882864847507`*^9}, {
   3.95335175777853*^9, 3.9533517781184807`*^9}, {3.953351939600237*^9, 
   3.9533519578873253`*^9}, {3.953354236842531*^9, 3.953354250126154*^9}, {
   3.9536121048065624`*^9, 3.9536121170551167`*^9}, {3.95361326927026*^9, 
   3.9536132698532887`*^9}, {3.95361771215798*^9, 3.9536177802208633`*^9}, 
   3.9574202550302334`*^9, {3.9574202965831585`*^9, 3.9574202983060017`*^9}, 
   3.957949425213434*^9, {3.95794946619561*^9, 3.957949466595768*^9}, {
   3.9579504262159634`*^9, 3.9579504476448975`*^9}, {3.962162963486917*^9, 
   3.962162964902313*^9}, {3.962163631866803*^9, 3.962163633717845*^9}, {
   3.9621640519004383`*^9, 3.9621640568118877`*^9}, {3.962164708976684*^9, 
   3.962164729907003*^9}, {3.9621650611020517`*^9, 3.962165077013031*^9}, {
   3.9621654284528093`*^9, 3.962165435085947*^9}, {3.962188759613976*^9, 
   3.962188761051055*^9}, 3.9631165216357927`*^9, 3.965387324868181*^9, 
   3.9653971395328074`*^9},ExpressionUUID->"1fca1bd3-d431-45ed-a29c-\
7a162c2015d6"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"In", " ", "this", " ", "example"}], ",", " ", 
   RowBox[{
    RowBox[{
    "we", " ", "cannot", " ", "use", " ", "the", " ", "usual", " ", "loop"}], 
    "-", "by", "-", 
    RowBox[{
    "loop", " ", "Baikov", " ", "representation", " ", "since", " ", "the", " ",
      "propagators", " ", "are", " ", "not", " ", "all", " ", 
     RowBox[{"independent", ".", " ", "However"}]}]}], ",", " ", 
   RowBox[{
   "since", " ", "it", " ", "contains", " ", "11", " ", "propagators"}], ",", 
   " ", 
   RowBox[{
   "we", " ", "can", " ", "simply", " ", "use", " ", "the", " ", "Standard", " ",
     "Baikov", " ", "representation"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.963114797296924*^9, 3.963114829948704*^9}, {
  3.963227170585814*^9, 3.963227198088964*^9}},
 CellLabel->
  "In[690]:=",ExpressionUUID->"2396ebfa-1af8-4aa1-a676-838d657f35e6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "introduce", " ", "numerical", " ", "values", " ", 
    "to", " ", "speed", " ", "up", " ", "the", " ", "computation"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"vars", "=", 
     RowBox[{"{", 
      RowBox[{
      "a1", ",", "a2", ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", 
       ",", "b4", ",", "c1", ",", "c2", ",", "c3", ",", "c4", ",", "d1", ",", 
       "d2", ",", "d3", ",", "d4", ",", "mm1", ",", "mm2", ",", "mm3", ",", 
       "mm4", ",", "mm5", ",", "mm6", ",", "mm7", ",", "mm8", ",", "mm9", ",",
        "mm10", ",", "mm11", ",", "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",",
        "s12", ",", "s123", ",", "s23", ",", "s234", ",", "s34", ",", 
       "s1234"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"numreplace", "=", 
    RowBox[{"MapThread", "[", 
     RowBox[{"Rule", ",", 
      RowBox[{"{", 
       RowBox[{"vars", ",", 
        RowBox[{"RandomPrime", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"10", ",", "1000"}], "}"}], ",", 
          RowBox[{"vars", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{3.963116009519706*^9, 3.963116559568437*^9, 
  3.965303308453663*^9},
 CellLabel->
  "In[691]:=",ExpressionUUID->"03404a64-a0ee-4879-b515-dc33627028cf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "223"}], ",", 
   RowBox[{"a2", "\[Rule]", "283"}], ",", 
   RowBox[{"a3", "\[Rule]", "761"}], ",", 
   RowBox[{"a4", "\[Rule]", "461"}], ",", 
   RowBox[{"b1", "\[Rule]", "19"}], ",", 
   RowBox[{"b2", "\[Rule]", "523"}], ",", 
   RowBox[{"b3", "\[Rule]", "409"}], ",", 
   RowBox[{"b4", "\[Rule]", "757"}], ",", 
   RowBox[{"c1", "\[Rule]", "911"}], ",", 
   RowBox[{"c2", "\[Rule]", "67"}], ",", 
   RowBox[{"c3", "\[Rule]", "173"}], ",", 
   RowBox[{"c4", "\[Rule]", "691"}], ",", 
   RowBox[{"d1", "\[Rule]", "41"}], ",", 
   RowBox[{"d2", "\[Rule]", "827"}], ",", 
   RowBox[{"d3", "\[Rule]", "757"}], ",", 
   RowBox[{"d4", "\[Rule]", "953"}], ",", 
   RowBox[{"mm1", "\[Rule]", "443"}], ",", 
   RowBox[{"mm2", "\[Rule]", "43"}], ",", 
   RowBox[{"mm3", "\[Rule]", "383"}], ",", 
   RowBox[{"mm4", "\[Rule]", "883"}], ",", 
   RowBox[{"mm5", "\[Rule]", "641"}], ",", 
   RowBox[{"mm6", "\[Rule]", "19"}], ",", 
   RowBox[{"mm7", "\[Rule]", "727"}], ",", 
   RowBox[{"mm8", "\[Rule]", "761"}], ",", 
   RowBox[{"mm9", "\[Rule]", "349"}], ",", 
   RowBox[{"mm10", "\[Rule]", "199"}], ",", 
   RowBox[{"mm11", "\[Rule]", "587"}], ",", 
   RowBox[{"pp1", "\[Rule]", "389"}], ",", 
   RowBox[{"pp2", "\[Rule]", "311"}], ",", 
   RowBox[{"pp3", "\[Rule]", "421"}], ",", 
   RowBox[{"pp4", "\[Rule]", "157"}], ",", 
   RowBox[{"s12", "\[Rule]", "977"}], ",", 
   RowBox[{"s123", "\[Rule]", "457"}], ",", 
   RowBox[{"s23", "\[Rule]", "233"}], ",", 
   RowBox[{"s234", "\[Rule]", "491"}], ",", 
   RowBox[{"s34", "\[Rule]", "401"}], ",", 
   RowBox[{"s1234", "\[Rule]", "307"}]}], "}"}]], "Output",
 CellChangeTimes->{3.963116015486238*^9, 3.963116464365796*^9, 
  3.963116561096547*^9, 3.9632273938062077`*^9, 3.965303309422358*^9, 
  3.965388593021081*^9},
 CellLabel->
  "Out[692]=",ExpressionUUID->"71dd497e-f894-4184-abba-9454ccf8af36"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p7eks", "=", 
    RowBox[{
     RowBox[{"c1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3", "+", "c4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"c1", ",", "c2", ",", "c3", ",", 
    RowBox[{
    "c4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p7"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p8eks", "=", 
    RowBox[{
     RowBox[{"d1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2", "+", "d3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2", "+", "d3", "+", "d4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"d1", ",", "d2", ",", "d3", ",", 
    RowBox[{
    "d4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p8"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5"}], 
          ")"}], "^", "2"}], "-", "mm1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6", "+", "p7"}], ")"}], "^", "2"}], "-", "mm3"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6", "+", "p7", "+", "p8"}], ")"}], "^", "2"}], "-", "mm4"}], ",", 
       RowBox[{
        RowBox[{"k1", "^", "2"}], "-", "mm5"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p3"}], ")"}], "^", "2"}], "-", "mm6"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p3", "+", "p4"}], ")"}], "^", "2"}], "-", 
        "mm7"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p3", "+", "p4", "+", "p5"}], ")"}], "^", "2"}], 
        "-", "mm8"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm9"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "-", "k1", "+", "p1"}], ")"}], "^", "2"}], "-", 
        "mm10"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "-", "k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], 
        "-", "mm11"}]}], "}"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p5", "->", "p5eks"}], ",", 
       RowBox[{"p6", "->", "p6eks"}], ",", 
       RowBox[{"p7", "->", "p7eks"}], ",", 
       RowBox[{"p8", "->", "p8eks"}]}], "}"}]}], "/.", "numreplace"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
      RowBox[{
       RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
      RowBox[{
       RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
      RowBox[{
       RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p2"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p2", "*", "p3"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p3", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p3"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
        "2"}]}], ",", 
      RowBox[{
       RowBox[{"p2", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
        "2"}]}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
        "2"}]}]}], "}"}], "/.", "numreplace"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "26", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4", ",",
         "c1", ",", "c2", ",", "c3", ",", "c4", ",", "d1", ",", "d2", ",", 
        "d3", ",", "d4"}], "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9507812968261495`*^9, 3.9507813711418447`*^9}, 
   3.950781574867345*^9, {3.9507821364093733`*^9, 3.950782136819937*^9}, {
   3.9507837175442085`*^9, 3.9507837182611837`*^9}, {3.950783852751916*^9, 
   3.9507838851079836`*^9}, {3.9507842507577653`*^9, 
   3.9507843011187067`*^9}, {3.950784334266109*^9, 3.9507843419625034`*^9}, {
   3.9507843746839256`*^9, 3.9507844024470625`*^9}, {3.9507848179484725`*^9, 
   3.95078482528824*^9}, {3.950849539633073*^9, 3.950849566079187*^9}, {
   3.9508496713805733`*^9, 3.9508497130725994`*^9}, {3.950850059980818*^9, 
   3.9508500820852313`*^9}, {3.9508501256721125`*^9, 
   3.9508501484264126`*^9}, {3.9532672366439056`*^9, 
   3.9532672722612705`*^9}, {3.9532673772711926`*^9, 3.953267380083502*^9}, {
   3.9532674367418327`*^9, 3.9532674858860283`*^9}, {3.9532842560892544`*^9, 
   3.9532842709130077`*^9}, {3.953284330577244*^9, 3.953284339360752*^9}, {
   3.9532843753774967`*^9, 3.953284376911871*^9}, {3.953286449128214*^9, 
   3.9532864500258865`*^9}, {3.953286516399828*^9, 3.9532865498454075`*^9}, {
   3.953286605672579*^9, 3.953286617950371*^9}, {3.9532882947352066`*^9, 
   3.953288298970392*^9}, {3.9533517855185146`*^9, 3.9533518368282585`*^9}, {
   3.953352007348276*^9, 3.953352172548767*^9}, {3.9533526244154205`*^9, 
   3.9533526368851795`*^9}, {3.953354119506359*^9, 3.9533541290865707`*^9}, 
   3.9533635075737896`*^9, {3.953363538279623*^9, 3.95336356805801*^9}, {
   3.9533637229057617`*^9, 3.9533637387253113`*^9}, {3.9533638491586113`*^9, 
   3.953363875853821*^9}, 3.9533647388565426`*^9, {3.953365075020033*^9, 
   3.9533650815715656`*^9}, 3.953618239573593*^9, {3.953618322944618*^9, 
   3.953618360664665*^9}, {3.9579518294632683`*^9, 3.9579518450967865`*^9}, {
   3.9579518892788887`*^9, 3.9579519030616646`*^9}, {3.962164531301515*^9, 
   3.9621645441376047`*^9}, {3.962164574605097*^9, 3.962164598397588*^9}, 
   3.962164675327585*^9, 3.9621650227548637`*^9, 3.962165381276523*^9, {
   3.962188667757352*^9, 3.962188688770115*^9}, {3.962269778858014*^9, 
   3.9622697850049677`*^9}, {3.963227245089336*^9, 3.9632272962592993`*^9}, 
   3.963227367913888*^9, {3.963227399602709*^9, 3.963227451872365*^9}, {
   3.965303312058117*^9, 3.9653033159767714`*^9}},
 CellLabel->
  "In[693]:=",ExpressionUUID->"4ad427bd-e3ae-413c-8679-939b915d8ac7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovStandard", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov78", "=", 
   RowBox[{
    RowBox[{"BaikovCombine", "[", "inm", "]"}], "/.", "numreplace"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.950784500860589*^9, 3.950784514921688*^9}, 
   3.950784881790061*^9, 3.950846446892754*^9, {3.957949489894909*^9, 
   3.9579494933937225`*^9}, {3.957951868022913*^9, 3.9579518682800083`*^9}, 
   3.9602727726519947`*^9, {3.962163328696316*^9, 3.962163330034418*^9}, 
   3.962164536637796*^9, 3.96216460219796*^9, 3.962165030783939*^9, {
   3.96216538949888*^9, 3.962165389668009*^9}, {3.9622697875964212`*^9, 
   3.962269788874411*^9}, {3.963227308912237*^9, 3.963227334279503*^9}, {
   3.9632274359617577`*^9, 3.9632274626263103`*^9}, {3.96538732909249*^9, 
   3.965387329182832*^9}},
 CellLabel->
  "In[702]:=",ExpressionUUID->"c19cac96-48fd-4407-8866-601dde16dd52"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 79 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"4", ",", "3", ",", "4"}]], TraditionalForm]],ExpressionUUID->
  "38eb3e23-7f95-4d37-aec5-05a52e976cb0"]
}], "Section",
 CellChangeTimes->{{3.950781106610214*^9, 3.950781117264141*^9}, {
   3.950849221148863*^9, 3.9508492254421883`*^9}, {3.9513764211935844`*^9, 
   3.9513764277446384`*^9}, {3.9513765468144913`*^9, 
   3.9513765599337387`*^9}, {3.9532671845488777`*^9, 
   3.9532671913434734`*^9}, {3.953284109017124*^9, 3.9532841126148148`*^9}, {
   3.953284455236084*^9, 3.9532844585864506`*^9}, {3.953286580189188*^9, 
   3.953286593271517*^9}, {3.9532882690234985`*^9, 3.9532882864847507`*^9}, {
   3.95335175777853*^9, 3.9533517781184807`*^9}, {3.953351939600237*^9, 
   3.9533519578873253`*^9}, {3.953354236842531*^9, 3.953354250126154*^9}, {
   3.9536121048065624`*^9, 3.9536121170551167`*^9}, {3.95361326927026*^9, 
   3.9536132698532887`*^9}, {3.95361771215798*^9, 3.9536177802208633`*^9}, 
   3.9574202550302334`*^9, {3.9574202965831585`*^9, 3.9574202983060017`*^9}, 
   3.957949425213434*^9, {3.95794946619561*^9, 3.957949466595768*^9}, {
   3.9579504262159634`*^9, 3.9579504476448975`*^9}, {3.962162963486917*^9, 
   3.962162964902313*^9}, {3.962163631866803*^9, 3.962163633717845*^9}, {
   3.9621640519004383`*^9, 3.9621640568118877`*^9}, {3.962164708976684*^9, 
   3.962164729907003*^9}, {3.9621650611020517`*^9, 3.962165077013031*^9}, {
   3.9621654284528093`*^9, 3.962165435085947*^9}, {3.962188759613976*^9, 
   3.962188761051055*^9}, 3.9631165216357927`*^9, 3.963116736569167*^9, 
   3.9653873679031*^9, 
   3.965397140292626*^9},ExpressionUUID->"d669dc12-ae3e-4573-86f6-\
aee4d106845f"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"In", " ", "this", " ", "example"}], ",", " ", 
   RowBox[{
    RowBox[{
    "we", " ", "cannot", " ", "use", " ", "the", " ", "usual", " ", "loop"}], 
    "-", "by", "-", 
    RowBox[{
    "loop", " ", "Baikov", " ", "representation", " ", "since", " ", "the", " ",
      "propagators", " ", "are", " ", "not", " ", "all", " ", 
     RowBox[{"independent", ".", " ", "However"}]}]}], ",", " ", 
   RowBox[{
   "since", " ", "it", " ", "contains", " ", "11", " ", "propagators"}], ",", 
   " ", 
   RowBox[{
   "we", " ", "can", " ", "simply", " ", "use", " ", "the", " ", "Standard", " ",
     "Baikov", " ", "representation"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.963114797296924*^9, 3.963114829948704*^9}, {
  3.963227170585814*^9, 3.963227198088964*^9}},
 CellLabel->
  "In[704]:=",ExpressionUUID->"37b8de5a-2809-4018-807e-6e5d37a7ed30"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "introduce", " ", "numerical", " ", "values", " ", 
    "to", " ", "speed", " ", "up", " ", "the", " ", "computation"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"vars", "=", 
     RowBox[{"{", 
      RowBox[{
      "a1", ",", "a2", ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", 
       ",", "b4", ",", "c1", ",", "c2", ",", "c3", ",", "c4", ",", "d1", ",", 
       "d2", ",", "d3", ",", "d4", ",", "e1", ",", "e2", ",", "e3", ",", "e4",
        ",", "mm1", ",", "mm2", ",", "mm3", ",", "mm4", ",", "mm5", ",", 
       "mm6", ",", "mm7", ",", "mm8", ",", "mm9", ",", "mm10", ",", "mm11", ",",
        "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s123", ",",
        "s23", ",", "s234", ",", "s34", ",", "s1234"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"numreplace", "=", 
    RowBox[{"MapThread", "[", 
     RowBox[{"Rule", ",", 
      RowBox[{"{", 
       RowBox[{"vars", ",", 
        RowBox[{"RandomPrime", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"10", ",", "1000"}], "}"}], ",", 
          RowBox[{"vars", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.962269596813693*^9, 3.962269630258086*^9}, 
   3.965303322491473*^9},
 CellLabel->
  "In[705]:=",ExpressionUUID->"84d4e177-d6e3-4bf1-8d76-89d2b07deef0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "797"}], ",", 
   RowBox[{"a2", "\[Rule]", "421"}], ",", 
   RowBox[{"a3", "\[Rule]", "769"}], ",", 
   RowBox[{"a4", "\[Rule]", "523"}], ",", 
   RowBox[{"b1", "\[Rule]", "823"}], ",", 
   RowBox[{"b2", "\[Rule]", "397"}], ",", 
   RowBox[{"b3", "\[Rule]", "821"}], ",", 
   RowBox[{"b4", "\[Rule]", "401"}], ",", 
   RowBox[{"c1", "\[Rule]", "613"}], ",", 
   RowBox[{"c2", "\[Rule]", "977"}], ",", 
   RowBox[{"c3", "\[Rule]", "487"}], ",", 
   RowBox[{"c4", "\[Rule]", "439"}], ",", 
   RowBox[{"d1", "\[Rule]", "191"}], ",", 
   RowBox[{"d2", "\[Rule]", "331"}], ",", 
   RowBox[{"d3", "\[Rule]", "59"}], ",", 
   RowBox[{"d4", "\[Rule]", "857"}], ",", 
   RowBox[{"e1", "\[Rule]", "449"}], ",", 
   RowBox[{"e2", "\[Rule]", "907"}], ",", 
   RowBox[{"e3", "\[Rule]", "389"}], ",", 
   RowBox[{"e4", "\[Rule]", "997"}], ",", 
   RowBox[{"mm1", "\[Rule]", "23"}], ",", 
   RowBox[{"mm2", "\[Rule]", "277"}], ",", 
   RowBox[{"mm3", "\[Rule]", "353"}], ",", 
   RowBox[{"mm4", "\[Rule]", "739"}], ",", 
   RowBox[{"mm5", "\[Rule]", "137"}], ",", 
   RowBox[{"mm6", "\[Rule]", "937"}], ",", 
   RowBox[{"mm7", "\[Rule]", "109"}], ",", 
   RowBox[{"mm8", "\[Rule]", "233"}], ",", 
   RowBox[{"mm9", "\[Rule]", "157"}], ",", 
   RowBox[{"mm10", "\[Rule]", "641"}], ",", 
   RowBox[{"mm11", "\[Rule]", "97"}], ",", 
   RowBox[{"pp1", "\[Rule]", "73"}], ",", 
   RowBox[{"pp2", "\[Rule]", "257"}], ",", 
   RowBox[{"pp3", "\[Rule]", "419"}], ",", 
   RowBox[{"pp4", "\[Rule]", "523"}], ",", 
   RowBox[{"s12", "\[Rule]", "577"}], ",", 
   RowBox[{"s123", "\[Rule]", "953"}], ",", 
   RowBox[{"s23", "\[Rule]", "317"}], ",", 
   RowBox[{"s234", "\[Rule]", "163"}], ",", 
   RowBox[{"s34", "\[Rule]", "443"}], ",", 
   RowBox[{"s1234", "\[Rule]", "607"}]}], "}"}]], "Output",
 CellChangeTimes->{3.963116015486238*^9, 3.963116464365796*^9, 
  3.963116561096547*^9, 3.96311677832964*^9, 3.963227586137892*^9, 
  3.965303323335031*^9, 3.965388593269009*^9},
 CellLabel->
  "Out[706]=",ExpressionUUID->"e8c39761-cb36-4da7-9710-60ff5fd76f10"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k2", ",", "k1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"External", "=", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "should", " ", "contain", " ", "the", " ", "INDEPENDENT", 
    " ", "external", " ", 
    RowBox[{"momenta", ".", " ", "There"}], " ", "can", " ", "only", " ", 
    "be", " ", "4", " ", "of", " ", "those", " ", "in", " ", "4", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5eks", "=", 
    RowBox[{
     RowBox[{"a1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", 
    RowBox[{
    "a4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p6eks", "=", 
    RowBox[{
     RowBox[{"b1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "+", "b2", "+", "b3", "+", "b4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"b1", ",", "b2", ",", "b3", ",", 
    RowBox[{
    "b4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p6"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p7eks", "=", 
    RowBox[{
     RowBox[{"c1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "+", "c2", "+", "c3", "+", "c4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"c1", ",", "c2", ",", "c3", ",", 
    RowBox[{
    "c4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p7"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p8eks", "=", 
    RowBox[{
     RowBox[{"d1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2", "+", "d3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d1", "+", "d2", "+", "d3", "+", "d4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"d1", ",", "d2", ",", "d3", ",", 
    RowBox[{
    "d4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p8"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p9eks", "=", 
    RowBox[{
     RowBox[{"e1", "*", "p1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"e1", "+", "e2"}], ")"}], "*", "p2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"e1", "+", "e2", "+", "e3"}], ")"}], "*", "p3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"e1", "+", "e2", "+", "e3", "+", "e4"}], ")"}], "*", 
      "p4"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"e1", ",", "e2", ",", "e3", ",", 
    RowBox[{
    "e4", " ", "are", " ", "the", " ", "extra", " ", "four", " ", "kinematic",
      " ", "variables", " ", "you", " ", "get", " ", "from", " ", 
     "introducing", " ", "p9"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6"}], ")"}], "^", "2"}], "-", "mm1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6", "+", "p7"}], ")"}], "^", "2"}], "-", "mm2"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6", "+", "p7", "+", "p8"}], ")"}], "^", "2"}], "-", "mm3"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "k2", "+", "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", 
           "p6", "+", "p7", "+", "p8", "+", "p9"}], ")"}], "^", "2"}], "-", 
        "mm4"}], ",", 
       RowBox[{
        RowBox[{"k1", "^", "2"}], "-", "mm5"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p3"}], ")"}], "^", "2"}], "-", "mm6"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p3", "+", "p4"}], ")"}], "^", "2"}], "-", 
        "mm7"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "p3", "+", "p4", "+", "p5"}], ")"}], "^", "2"}], 
        "-", "mm8"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "-", "k1"}], ")"}], "^", "2"}], "-", "mm9"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "-", "k1", "+", "p1"}], ")"}], "^", "2"}], "-", 
        "mm10"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "-", "k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}], 
        "-", "mm11"}]}], "}"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p5", "->", "p5eks"}], ",", 
       RowBox[{"p6", "->", "p6eks"}], ",", 
       RowBox[{"p7", "->", "p7eks"}], ",", 
       RowBox[{"p8", "->", "p8eks"}], ",", 
       RowBox[{"p9", "->", "p9eks"}]}], "}"}]}], "/.", "numreplace"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"p1", "^", "2"}], "\[Rule]", "pp1"}], ",", 
      RowBox[{
       RowBox[{"p2", "^", "2"}], "\[Rule]", "pp2"}], ",", 
      RowBox[{
       RowBox[{"p3", "^", "2"}], "\[Rule]", "pp3"}], ",", 
      RowBox[{
       RowBox[{"p4", "^", "2"}], "\[Rule]", "pp4"}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p2"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p2", "*", "p3"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s23", "-", "pp2", "-", "pp3"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p3", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s34", "-", "pp3", "-", "pp4"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p3"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s123", "-", "s12", "-", "s23", "+", "pp2"}], ")"}], "/", 
        "2"}]}], ",", 
      RowBox[{
       RowBox[{"p2", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s234", "-", "s23", "-", "s34", "+", "pp3"}], ")"}], "/", 
        "2"}]}], ",", 
      RowBox[{
       RowBox[{"p1", "*", "p4"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s1234", "+", "s23", "-", "s123", "-", "s234"}], ")"}], "/", 
        "2"}]}]}], "}"}], "/.", "numreplace"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Excluding", " ", "internal", " ", "masses"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"you", " ", "have", " ", "4", "n"}], "-", "10"}], " ", "=", " ", 
     RowBox[{
     "30", " ", "kinematic", " ", "variables", " ", "as", " ", "you", " ", 
      RowBox[{"should", ".", " ", "They"}], " ", "are", " ", 
      RowBox[{"{", 
       RowBox[{
       "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s23", ",",
         "s34", ",", "s123", ",", "s234", ",", "s1234", ",", "a1", ",", "a2", 
        ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3", ",", "b4", ",",
         "c1", ",", "c2", ",", "c3", ",", "c4", ",", "d1", ",", "d2", ",", 
        "d3", ",", "d4", ",", "e1", ",", "e2", ",", "e3", ",", "e4"}], 
       "}"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9507812968261495`*^9, 3.9507813711418447`*^9}, 
   3.950781574867345*^9, {3.9507821364093733`*^9, 3.950782136819937*^9}, {
   3.9507837175442085`*^9, 3.9507837182611837`*^9}, {3.950783852751916*^9, 
   3.9507838851079836`*^9}, {3.9507842507577653`*^9, 
   3.9507843011187067`*^9}, {3.950784334266109*^9, 3.9507843419625034`*^9}, {
   3.9507843746839256`*^9, 3.9507844024470625`*^9}, {3.9507848179484725`*^9, 
   3.95078482528824*^9}, {3.950849539633073*^9, 3.950849566079187*^9}, {
   3.9508496713805733`*^9, 3.9508497130725994`*^9}, {3.950850059980818*^9, 
   3.9508500820852313`*^9}, {3.9508501256721125`*^9, 
   3.9508501484264126`*^9}, {3.9532672366439056`*^9, 
   3.9532672722612705`*^9}, {3.9532673772711926`*^9, 3.953267380083502*^9}, {
   3.9532674367418327`*^9, 3.9532674858860283`*^9}, {3.9532842560892544`*^9, 
   3.9532842709130077`*^9}, {3.953284330577244*^9, 3.953284339360752*^9}, {
   3.9532843753774967`*^9, 3.953284376911871*^9}, {3.953286449128214*^9, 
   3.9532864500258865`*^9}, {3.953286516399828*^9, 3.9532865498454075`*^9}, {
   3.953286605672579*^9, 3.953286617950371*^9}, {3.9532882947352066`*^9, 
   3.953288298970392*^9}, {3.9533517855185146`*^9, 3.9533518368282585`*^9}, {
   3.953352007348276*^9, 3.953352172548767*^9}, {3.9533526244154205`*^9, 
   3.9533526368851795`*^9}, {3.953354119506359*^9, 3.9533541290865707`*^9}, 
   3.9533635075737896`*^9, {3.953363538279623*^9, 3.95336356805801*^9}, {
   3.9533637229057617`*^9, 3.9533637387253113`*^9}, {3.9533638491586113`*^9, 
   3.953363875853821*^9}, 3.9533647388565426`*^9, {3.953365075020033*^9, 
   3.9533650815715656`*^9}, 3.953618239573593*^9, {3.953618322944618*^9, 
   3.953618360664665*^9}, {3.9579518294632683`*^9, 3.9579518450967865`*^9}, {
   3.9579518892788887`*^9, 3.9579519030616646`*^9}, {3.962164531301515*^9, 
   3.9621645441376047`*^9}, {3.962164574605097*^9, 3.962164598397588*^9}, 
   3.962164675327585*^9, 3.9621650227548637`*^9, 3.962165381276523*^9, {
   3.962188667757352*^9, 3.962188688770115*^9}, {3.962269778858014*^9, 
   3.9622697850049677`*^9}, {3.963227245089336*^9, 3.9632272962592993`*^9}, 
   3.963227367913888*^9, {3.963227399602709*^9, 3.963227451872365*^9}, {
   3.963227500512333*^9, 3.96322756927528*^9}, {3.9653033254220953`*^9, 
   3.965303330739697*^9}},
 CellLabel->
  "In[707]:=",ExpressionUUID->"84193b5c-423f-4a0d-b0fe-712ee5e9a2e0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inm", "=", 
   RowBox[{"BaikovStandard", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov79", "=", 
   RowBox[{
    RowBox[{"BaikovCombine", "[", "inm", "]"}], "/.", "numreplace"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.950784500860589*^9, 3.950784514921688*^9}, 
   3.950784881790061*^9, 3.950846446892754*^9, {3.957949489894909*^9, 
   3.9579494933937225`*^9}, {3.957951868022913*^9, 3.9579518682800083`*^9}, 
   3.9602727726519947`*^9, {3.962163328696316*^9, 3.962163330034418*^9}, 
   3.962164536637796*^9, 3.96216460219796*^9, 3.962165030783939*^9, {
   3.96216538949888*^9, 3.962165389668009*^9}, {3.9622697875964212`*^9, 
   3.962269788874411*^9}, {3.963227308912237*^9, 3.963227334279503*^9}, {
   3.9632274359617577`*^9, 3.9632274626263103`*^9}, {3.963227552997739*^9, 
   3.963227598516509*^9}, {3.965387372267727*^9, 3.965387372362129*^9}},
 CellLabel->
  "In[717]:=",ExpressionUUID->"c1327321-f0d3-4e58-a311-270b9fa258b6"]
}, Closed]],

Cell[CellGroupData[{

Cell["Exporting the results", "Section",
 CellChangeTimes->{{3.9574188335011673`*^9, 3.9574188424995975`*^9}, {
  3.9621620266075974`*^9, 
  3.962162027603942*^9}},ExpressionUUID->"a81ad14e-376b-0b45-8984-\
95b8c875859e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BaikovResults", "=", 
   RowBox[{"{", 
    RowBox[{
    "Baikov1", ",", "Baikov2", ",", "Baikov3", ",", "Baikov4", ",", "Baikov5",
      ",", "Baikov6", ",", "Baikov7", ",", "Baikov8", ",", "Baikov9", ",", 
     "Baikov10", ",", "Baikov11", ",", "Baikov12", ",", "Baikov13", ",", 
     "Baikov14", ",", "Baikov15", ",", "Baikov16", ",", "Baikov17", ",", 
     "Baikov18", ",", "Baikov19", ",", "Baikov20", ",", "Baikov21", ",", 
     "Baikov22", ",", "Baikov23", ",", "Baikov24", ",", "Baikov25", ",", 
     "Baikov26", ",", "Baikov27", ",", "Baikov28", ",", "Baikov29", ",", 
     "Baikov30", ",", "Baikov31", ",", "Baikov32", ",", "Baikov33", ",", 
     "Baikov34", ",", "Baikov35", ",", "Baikov36", ",", "Baikov37", ",", 
     "Baikov38", ",", "Baikov39", ",", "Baikov40", ",", "Baikov41", ",", 
     "Baikov42", ",", "Baikov43", ",", "Baikov44", ",", "Baikov45", ",", 
     "Baikov46", ",", "Baikov47", ",", "Baikov48", ",", "Baikov49", ",", 
     "Baikov50", ",", "Baikov51", ",", "Baikov52", ",", "Baikov53", ",", 
     "Baikov54", ",", "Baikov55", ",", "Baikov56", ",", "Baikov57", ",", 
     "Baikov58", ",", "Baikov59", ",", "Baikov60", ",", "Baikov61", ",", 
     "Baikov62", ",", "Baikov63", ",", "Baikov64", ",", "Baikov65", ",", 
     "Baikov66", ",", "Baikov67", ",", "Baikov68", ",", "Baikov69", ",", 
     "Baikov70", ",", "Baikov71", ",", "Baikov72", ",", "Baikov73", ",", 
     "Baikov74", ",", "Baikov75", ",", "Baikov76", ",", "Baikov77", ",", 
     "Baikov78", ",", "Baikov79"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8569413185583887`*^9, 3.856941326561681*^9}, {
   3.8569413683131256`*^9, 3.856941429970358*^9}, {3.856941648681174*^9, 
   3.856941686191259*^9}, {3.8569417903798904`*^9, 3.856941795091684*^9}, {
   3.856943360451739*^9, 3.856943386850233*^9}, {3.857116634806342*^9, 
   3.857116639833654*^9}, {3.86591116358313*^9, 3.865911199671483*^9}, {
   3.865911272403571*^9, 3.865911285071439*^9}, {3.870751816564336*^9, 
   3.8707518186108913`*^9}, {3.9542504587150955`*^9, 
   3.9542506213779984`*^9}, {3.957421307482752*^9, 3.9574213260819626`*^9}, {
   3.957422262471863*^9, 3.9574222808773956`*^9}, {3.957949012107031*^9, 
   3.9579490724384365`*^9}, {3.9579504736086845`*^9, 3.957950539172514*^9}, 
   3.957951946209572*^9, {3.957951984007307*^9, 3.9579519891757717`*^9}, {
   3.9602666695857677`*^9, 3.960266677501505*^9}, {3.9621629253209763`*^9, 
   3.9621629272127666`*^9}, {3.9621631124865427`*^9, 
   3.9621631148398123`*^9}, {3.962163882255777*^9, 3.962163894890697*^9}, {
   3.962183698132094*^9, 3.962183718488276*^9}, 3.965387377771047*^9},
 CellLabel->
  "In[719]:=",ExpressionUUID->"3d128a1c-d179-0443-a6af-d25e71b5e434"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<BaikovResults.dat.m\>\"", ",", 
    RowBox[{"Compress", "[", "BaikovResults", "]"}], ",", "\"\<String\>\""}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.865911511749194*^9, 3.8659115214977436`*^9}, {
   3.8707520415697165`*^9, 3.870752043665986*^9}, {3.954250464904278*^9, 
   3.9542504689047527`*^9}, 
   3.9731597535723515`*^9},ExpressionUUID->"d2c6005f-3c0b-8a46-8f57-\
89142a913ec7"]
}, Open  ]]
},
WindowSize->{949, 521},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>0.75 Inherited,
FrontEndVersion->"14.2 for Microsoft Windows (64-bit) (March 14, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"680ab950-3203-42fa-8a0f-b9c071c361cb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 3857, 89, 235, "Input",ExpressionUUID->"c2f4b3d4-190a-4e5f-9ab4-dfc74c7110e7"],
Cell[4418, 111, 1428, 34, 92, "Input",ExpressionUUID->"52483dd2-3b58-4d31-bcc0-cbcea9035978"],
Cell[CellGroupData[{
Cell[5871, 149, 826, 17, 50, "Section",ExpressionUUID->"cad5243f-6320-f443-a232-e5796523ce41"],
Cell[6700, 168, 2096, 50, 83, "Input",ExpressionUUID->"5fbb3c62-9ff8-f348-9cb4-08d097457e3a"],
Cell[8799, 220, 489, 10, 37, "Input",ExpressionUUID->"974775ef-3468-044e-8c41-6a2773d5de12"]
}, Closed]],
Cell[CellGroupData[{
Cell[9325, 235, 560, 13, 40, "Section",ExpressionUUID->"1fdc99b5-a129-a94a-95ba-6083ac271361"],
Cell[9888, 250, 1871, 53, 115, "Input",ExpressionUUID->"a57a4d87-59ca-4b47-8837-7982f827f645"],
Cell[11762, 305, 391, 9, 37, "Input",ExpressionUUID->"847e06a0-bfb7-1e45-b6fe-4f7d8c15f36c"]
}, Closed]],
Cell[CellGroupData[{
Cell[12190, 319, 959, 19, 40, "Section",ExpressionUUID->"3e158e88-3a3d-3948-aefd-b83f9bb8a9f7"],
Cell[13152, 340, 2568, 60, 83, "Input",ExpressionUUID->"ca481f22-6c07-4a4a-baa5-9c15c00fddd1"],
Cell[15723, 402, 487, 10, 37, "Input",ExpressionUUID->"5b503e80-d1c2-584c-bac2-d5697014505f"]
}, Closed]],
Cell[CellGroupData[{
Cell[16247, 417, 518, 12, 40, "Section",ExpressionUUID->"0c371094-7227-8842-8d20-b58da2b218cc"],
Cell[16768, 431, 2584, 74, 100, "Input",ExpressionUUID->"b8bcdce4-1c84-6a46-aa20-9371a1cdff1c"],
Cell[19355, 507, 417, 9, 37, "Input",ExpressionUUID->"70c858be-3dc5-0e45-8292-9c2b6d521ae7"]
}, Closed]],
Cell[CellGroupData[{
Cell[19809, 521, 540, 13, 40, "Section",ExpressionUUID->"7b4cd093-e78c-594f-badd-7f175feb4cf7"],
Cell[20352, 536, 2522, 72, 113, "Input",ExpressionUUID->"85f3b1ad-5edd-0445-ace0-78cc3761f0e2"],
Cell[22877, 610, 391, 9, 37, "Input",ExpressionUUID->"5464152b-04d7-9c4b-a3b2-6142ab20cd82"]
}, Closed]],
Cell[CellGroupData[{
Cell[23305, 624, 669, 15, 40, "Section",ExpressionUUID->"097b7e9b-ef96-fd4e-83a8-e3dd44deecf3"],
Cell[23977, 641, 2979, 87, 98, "Input",ExpressionUUID->"dfb3b1a2-fe54-a745-8d72-17aa4db8b394"],
Cell[26959, 730, 395, 9, 37, "Input",ExpressionUUID->"083d258f-364b-7647-8c53-649b2840505a"]
}, Closed]],
Cell[CellGroupData[{
Cell[27391, 744, 826, 18, 40, "Section",ExpressionUUID->"e341aa46-9d0f-1741-a908-f56bd7c1933a"],
Cell[28220, 764, 2617, 63, 83, "Input",ExpressionUUID->"58a0306f-a941-ad45-a523-a1918c674f18"],
Cell[30840, 829, 485, 10, 37, "Input",ExpressionUUID->"d8a24bc2-c6c2-8a4d-a04d-63197c9649c4"]
}, Closed]],
Cell[CellGroupData[{
Cell[31362, 844, 543, 13, 40, "Section",ExpressionUUID->"e3afa016-eba2-9946-952c-e6f2e8f79c38"],
Cell[31908, 859, 2612, 75, 115, "Input",ExpressionUUID->"4584f631-18d9-bb45-b3e6-00c95f6f34eb"],
Cell[34523, 936, 395, 9, 37, "Input",ExpressionUUID->"5c91c673-fe78-814a-b58b-ddd545595888"]
}, Closed]],
Cell[CellGroupData[{
Cell[34955, 950, 619, 14, 40, "Section",ExpressionUUID->"d67b65b6-51c9-7b42-93d5-c748c0fb4802"],
Cell[35577, 966, 3498, 98, 98, "Input",ExpressionUUID->"d6ade511-3753-c547-977c-ce6e0716e6dd"],
Cell[39078, 1066, 390, 9, 37, "Input",ExpressionUUID->"90d0f7e5-dfae-f648-bf40-04f2b1881dcd"]
}, Closed]],
Cell[CellGroupData[{
Cell[39505, 1080, 541, 13, 40, "Section",ExpressionUUID->"022bb66e-d3b0-c04f-86dc-02ad9634df5e"],
Cell[40049, 1095, 3245, 92, 98, "Input",ExpressionUUID->"3ae10cbf-92f3-7147-b0b0-3d3d80fda384"],
Cell[43297, 1189, 394, 9, 37, "Input",ExpressionUUID->"0d71115d-834b-6549-b798-a2d8f119e324"]
}, Closed]],
Cell[CellGroupData[{
Cell[43728, 1203, 611, 14, 40, "Section",ExpressionUUID->"4c922b52-a90f-42b1-a0bc-cc214dafafd0"],
Cell[44342, 1219, 4654, 125, 113, "Input",ExpressionUUID->"c22aade2-cbc1-4cc1-a814-3f445523dc48"],
Cell[48999, 1346, 574, 11, 37, "Input",ExpressionUUID->"543a1075-7124-4e20-9454-15944e0c894f"]
}, Closed]],
Cell[CellGroupData[{
Cell[49610, 1362, 755, 17, 40, "Section",ExpressionUUID->"91259d48-d92d-064e-b015-ae0064e34d3a"],
Cell[50368, 1381, 2999, 77, 83, "Input",ExpressionUUID->"ea26d788-438c-2e47-a830-ce0bf9d39d6b"],
Cell[53370, 1460, 490, 10, 37, "Input",ExpressionUUID->"c7d1147e-3fb9-dd41-b3d7-a48913e66104"]
}, Closed]],
Cell[CellGroupData[{
Cell[53897, 1475, 691, 15, 40, "Section",ExpressionUUID->"cdf51da7-3380-1049-abce-26168369c88c"],
Cell[54591, 1492, 3284, 94, 100, "Input",ExpressionUUID->"9dd6054b-c592-6f44-8d3b-f8890e673ac1"],
Cell[57878, 1588, 392, 9, 37, "Input",ExpressionUUID->"e020d1bf-36c8-fd47-9825-722f8d292c8c"]
}, Closed]],
Cell[CellGroupData[{
Cell[58307, 1602, 564, 13, 40, "Section",ExpressionUUID->"3593db18-24e2-4c72-8d83-46ad0d7bb99b"],
Cell[58874, 1617, 4319, 123, 113, "Input",ExpressionUUID->"b90ce72b-ba53-477c-ac7d-7ae932c4fc98"],
Cell[63196, 1742, 513, 11, 37, "Input",ExpressionUUID->"0b690a21-e877-44fb-8d7a-6f468ad32915"]
}, Closed]],
Cell[CellGroupData[{
Cell[63746, 1758, 726, 16, 40, "Section",ExpressionUUID->"e03e66fa-fd0f-ed43-aadd-3da341b18e6f"],
Cell[64475, 1776, 2947, 78, 83, "Input",ExpressionUUID->"492ce975-8c02-5a48-b39f-d0a75a51f5e4"],
Cell[67425, 1856, 492, 11, 37, "Input",ExpressionUUID->"9114fe85-b07d-a14b-a6fe-4451160cea56"]
}, Closed]],
Cell[CellGroupData[{
Cell[67954, 1872, 694, 15, 40, "Section",ExpressionUUID->"139357db-5081-3e45-b3f2-0900ebc52fe7"],
Cell[68651, 1889, 3362, 99, 100, "Input",ExpressionUUID->"1c19b275-708c-184d-8b2e-0bc9dc0dcd2f"],
Cell[72016, 1990, 421, 10, 37, "Input",ExpressionUUID->"a70c5b1e-9f41-1b4e-bcc1-8336660d3861"]
}, Closed]],
Cell[CellGroupData[{
Cell[72474, 2005, 623, 14, 40, "Section",ExpressionUUID->"60727d2e-700e-4ef9-8c37-3297c21f8678"],
Cell[73100, 2021, 4655, 129, 113, "Input",ExpressionUUID->"50e3efd4-ecb7-4ac3-9fc8-2b9e9be1147d"],
Cell[77758, 2152, 543, 12, 37, "Input",ExpressionUUID->"99a7691c-94b4-46e1-940e-92e31e6693bf"]
}, Closed]],
Cell[CellGroupData[{
Cell[78338, 2169, 493, 13, 40, "Section",ExpressionUUID->"4928c3ea-6740-d247-95a7-a6835d58df94"],
Cell[78834, 2184, 3899, 116, 113, "Input",ExpressionUUID->"a5007b69-ca3d-694a-b5da-ffee338c5936"],
Cell[82736, 2302, 420, 10, 37, "Input",ExpressionUUID->"c3c6dcc0-e0a7-0d4c-884c-51f5ee92684a"]
}, Closed]],
Cell[CellGroupData[{
Cell[83193, 2317, 512, 12, 40, "Section",ExpressionUUID->"558265a1-886f-5d43-a2d2-d2f1a5557225"],
Cell[83708, 2331, 5061, 146, 144, "Input",ExpressionUUID->"7da76580-0bf9-a843-ad76-89cba6cd5bca"],
Cell[88772, 2479, 420, 10, 37, "Input",ExpressionUUID->"bc90ac4a-b3ed-a54f-8647-659b6639e40f"]
}, Closed]],
Cell[CellGroupData[{
Cell[89229, 2494, 495, 13, 40, "Section",ExpressionUUID->"6463e394-b439-c340-bfac-05cb9d44d02c"],
Cell[89727, 2509, 3472, 98, 98, "Input",ExpressionUUID->"4c5b9ea2-bc6b-f84d-9812-ed8ab14d46f8"],
Cell[93202, 2609, 402, 10, 37, "Input",ExpressionUUID->"f35b16ad-3e3b-704a-ae9f-00674bae55b9"]
}, Closed]],
Cell[CellGroupData[{
Cell[93641, 2624, 493, 13, 40, "Section",ExpressionUUID->"3cd476f4-8af2-0048-9b0e-412e30a6131b"],
Cell[94137, 2639, 3987, 119, 113, "Input",ExpressionUUID->"aeb09e0d-140b-6b42-b45a-c7176586eeaf"],
Cell[98127, 2760, 398, 10, 37, "Input",ExpressionUUID->"fdc4db5f-e2a7-2b49-a6c2-4fcb67132db8"]
}, Closed]],
Cell[CellGroupData[{
Cell[98562, 2775, 513, 12, 40, "Section",ExpressionUUID->"5eadb7f0-2a59-de44-9be4-64ab68cf060f"],
Cell[99078, 2789, 5247, 150, 144, "Input",ExpressionUUID->"3dbc9ed0-5025-294b-ab03-f2cbd7f8d74f"],
Cell[104328, 2941, 398, 10, 37, "Input",ExpressionUUID->"637a03be-2ffb-f14c-bd90-4762810c08e6"]
}, Closed]],
Cell[CellGroupData[{
Cell[104763, 2956, 569, 14, 40, "Section",ExpressionUUID->"adfd2393-1133-5d46-9d15-691538a1022b"],
Cell[105335, 2972, 3530, 101, 100, "Input",ExpressionUUID->"17270573-5962-934f-b453-5bdcc5e206aa"],
Cell[108868, 3075, 400, 10, 37, "Input",ExpressionUUID->"2fc92eb9-5e4e-1443-8efc-a97e4b2b40bc"]
}, Closed]],
Cell[CellGroupData[{
Cell[109305, 3090, 466, 12, 40, "Section",ExpressionUUID->"38d3bfd7-cdf5-c547-b2b9-16462faeeb8c"],
Cell[109774, 3104, 4512, 129, 113, "Input",ExpressionUUID->"5529917a-798b-0040-aeab-9ee0a41d359a"],
Cell[114289, 3235, 398, 10, 37, "Input",ExpressionUUID->"135e72a2-f411-3b4e-848c-e1f18b675a4e"]
}, Closed]],
Cell[CellGroupData[{
Cell[114724, 3250, 587, 13, 40, "Section",ExpressionUUID->"6df06df4-1271-5a4b-9f77-8a19d81d3906"],
Cell[115314, 3265, 5067, 150, 144, "Input",ExpressionUUID->"53ad4897-c538-a945-8f74-6dc32b2c5544"],
Cell[120384, 3417, 421, 10, 37, "Input",ExpressionUUID->"5511dc01-e8c3-d34a-8eae-35c613e7cfe6"]
}, Closed]],
Cell[CellGroupData[{
Cell[120842, 3432, 573, 14, 40, "Section",ExpressionUUID->"1d14f322-6de3-4944-9bee-c46a68d7d8d8"],
Cell[121418, 3448, 3480, 101, 100, "Input",ExpressionUUID->"5d7568c1-78d2-cb4b-ab98-fe386cfc3607"],
Cell[124901, 3551, 423, 10, 37, "Input",ExpressionUUID->"3db213f2-e90f-1d4f-b6f2-852262f3c463"]
}, Closed]],
Cell[CellGroupData[{
Cell[125361, 3566, 567, 14, 40, "Section",ExpressionUUID->"8f8de89c-10c1-c844-beaa-de5bdd278ee8"],
Cell[125931, 3582, 4410, 128, 113, "Input",ExpressionUUID->"9cd02686-8e98-ba43-b4e8-5ca2e27f721a"],
Cell[130344, 3712, 423, 10, 37, "Input",ExpressionUUID->"887141bd-78e8-354e-a806-d92b2e609d85"]
}, Closed]],
Cell[CellGroupData[{
Cell[130804, 3727, 593, 13, 40, "Section",ExpressionUUID->"f72a6f78-2883-d74e-b016-6f015d864eb8"],
Cell[131400, 3742, 5203, 151, 144, "Input",ExpressionUUID->"43375230-3f38-bf49-b469-4c5f3c7e1c0e"],
Cell[136606, 3895, 421, 10, 37, "Input",ExpressionUUID->"9dde1a8b-8ca7-4e47-8dfb-18299cb63e1a"]
}, Closed]],
Cell[CellGroupData[{
Cell[137064, 3910, 493, 13, 40, "Section",ExpressionUUID->"d8a9bb5f-861e-0144-ba5b-4100633fc387"],
Cell[137560, 3925, 4376, 125, 113, "Input",ExpressionUUID->"6758e71a-d138-4542-978c-386a359ad243"],
Cell[141939, 4052, 418, 10, 37, "Input",ExpressionUUID->"d3de9e0f-cdf7-7f4a-9e0a-47020b757880"]
}, Closed]],
Cell[CellGroupData[{
Cell[142394, 4067, 491, 13, 40, "Section",ExpressionUUID->"e29f179b-df36-514b-b789-17a41b159b3d"],
Cell[142888, 4082, 5748, 157, 144, "Input",ExpressionUUID->"861541e1-38e0-9e4d-8812-72ea2592d97a"],
Cell[148639, 4241, 418, 10, 37, "Input",ExpressionUUID->"f6bd45aa-562c-8940-8ecc-d40f9c5cfc4f"]
}, Closed]],
Cell[CellGroupData[{
Cell[149094, 4256, 591, 13, 40, "Section",ExpressionUUID->"23b1aa28-f172-3448-8356-5290e21e98da"],
Cell[149688, 4271, 6774, 185, 159, "Input",ExpressionUUID->"549bdc86-b25a-8f49-bf24-7b251076b4cf"],
Cell[156465, 4458, 568, 12, 37, "Input",ExpressionUUID->"08795a3f-e678-2948-aeaf-f10fae727f38"]
}, Closed]],
Cell[CellGroupData[{
Cell[157070, 4475, 649, 15, 40, "Section",ExpressionUUID->"659813fb-835f-2b43-8634-df836b03817b"],
Cell[157722, 4492, 4229, 126, 113, "Input",ExpressionUUID->"1a63a163-e700-ee46-b9f0-0165cf030806"],
Cell[161954, 4620, 400, 10, 37, "Input",ExpressionUUID->"66045bea-e03f-fc41-adb4-64f2e34ab483"]
}, Closed]],
Cell[CellGroupData[{
Cell[162391, 4635, 670, 15, 40, "Section",ExpressionUUID->"0e4b94b4-4b99-2148-9016-f6f0dba91198"],
Cell[163064, 4652, 5393, 155, 144, "Input",ExpressionUUID->"158a7f17-42c7-234c-88ca-3297528c5060"],
Cell[168460, 4809, 418, 10, 37, "Input",ExpressionUUID->"38a93228-2df6-c440-9c1d-6632ec9bc1cb"]
}, Closed]],
Cell[CellGroupData[{
Cell[168915, 4824, 694, 15, 40, "Section",ExpressionUUID->"2031fda7-63cf-4d40-adc1-2063722b9d26"],
Cell[169612, 4841, 6348, 181, 159, "Input",ExpressionUUID->"4661dac0-7199-be40-b4f2-8742404a2f59"],
Cell[175963, 5024, 470, 11, 37, "Input",ExpressionUUID->"e547504d-32ef-1f47-8e8d-4e6369ed063e"]
}, Closed]],
Cell[CellGroupData[{
Cell[176470, 5040, 519, 13, 40, "Section",ExpressionUUID->"65066352-4fb6-a748-a665-5009fcf5a58e"],
Cell[176992, 5055, 4176, 125, 113, "Input",ExpressionUUID->"4afdf3da-ccc8-4e49-85b7-151ab0ea7763"],
Cell[181171, 5182, 423, 10, 37, "Input",ExpressionUUID->"4ed29205-a9b8-2645-b369-bf7218c84f29"]
}, Closed]],
Cell[CellGroupData[{
Cell[181631, 5197, 668, 15, 40, "Section",ExpressionUUID->"73e24607-5d4c-df4b-8798-9c1f62617875"],
Cell[182302, 5214, 5258, 153, 144, "Input",ExpressionUUID->"727f71de-f288-9f43-9262-8a01ae3200ec"],
Cell[187563, 5369, 511, 12, 52, "Input",ExpressionUUID->"3b978266-87bf-ff49-98ef-c7d3a9f1712c"]
}, Closed]],
Cell[CellGroupData[{
Cell[188111, 5386, 642, 14, 40, "Section",ExpressionUUID->"7f7c4123-f2b0-ba4a-8a79-01c58a52bff1"],
Cell[188756, 5402, 6219, 179, 159, "Input",ExpressionUUID->"9e35e2e8-4442-bf4a-b171-76475462f9ae"],
Cell[194978, 5583, 546, 12, 37, "Input",ExpressionUUID->"8de3ce32-49b1-bd47-b169-80845b3e16dd"]
}, Closed]],
Cell[CellGroupData[{
Cell[195561, 5600, 785, 17, 40, "Section",ExpressionUUID->"9b963b91-7811-574e-8231-0a4ef6c785dc"],
Cell[196349, 5619, 4419, 131, 113, "Input",ExpressionUUID->"e3404feb-b82d-914a-9320-21bcbe6b3908"],
Cell[200771, 5752, 443, 10, 37, "Input",ExpressionUUID->"54018516-ee56-7a4a-a196-c66984caeb15"]
}, Closed]],
Cell[CellGroupData[{
Cell[201251, 5767, 668, 15, 40, "Section",ExpressionUUID->"d6a96a5c-b883-d442-a36b-187c4bd3ec4f"],
Cell[201922, 5784, 5604, 161, 144, "Input",ExpressionUUID->"44f5c628-52e1-384e-8205-454c6bc54ee2"],
Cell[207529, 5947, 420, 10, 37, "Input",ExpressionUUID->"e2c0e3fa-95f9-db40-8ad3-aed303fca677"]
}, Closed]],
Cell[CellGroupData[{
Cell[207986, 5962, 665, 14, 40, "Section",ExpressionUUID->"ae948468-286a-1f4d-9760-5aef2b2f0cbe"],
Cell[208654, 5978, 6509, 186, 159, "Input",ExpressionUUID->"51841fc2-a6a8-7541-bb12-f727a9187001"],
Cell[215166, 6166, 450, 10, 37, "Input",ExpressionUUID->"192920bc-f1fb-444f-9c9b-8cb8d3cd0667"]
}, Closed]],
Cell[CellGroupData[{
Cell[215653, 6181, 515, 13, 40, "Section",ExpressionUUID->"b6f802fb-0515-ca48-a392-03a4d9fe834a"],
Cell[216171, 6196, 5758, 160, 144, "Input",ExpressionUUID->"c7bbd001-4c9c-c44e-85f2-88c2a1f75d8b"],
Cell[221932, 6358, 400, 10, 37, "Input",ExpressionUUID->"b3bcaa90-4367-7844-a611-1dfe3f5facec"]
}, Closed]],
Cell[CellGroupData[{
Cell[222369, 6373, 565, 14, 40, "Section",ExpressionUUID->"308c5704-5783-f141-ad7d-3016e00fc90f"],
Cell[222937, 6389, 6759, 188, 159, "Input",ExpressionUUID->"cdabc7e8-4441-7149-bcdc-48ac0d5a077f"],
Cell[229699, 6579, 444, 10, 37, "Input",ExpressionUUID->"3bfc77af-30ed-bd4e-a84f-f3aa9f05c778"]
}, Closed]],
Cell[CellGroupData[{
Cell[230180, 6594, 537, 13, 40, "Section",ExpressionUUID->"32f8660a-b492-1e4c-84e3-f9eeb5bb2ca3"],
Cell[230720, 6609, 7633, 212, 175, "Input",ExpressionUUID->"4ae66532-e65a-744f-ad6e-58b8447425a1"],
Cell[238356, 6823, 518, 11, 37, "Input",ExpressionUUID->"2fcb5084-b8c2-054d-bdbf-0567c6720b6d"]
}, Closed]],
Cell[CellGroupData[{
Cell[238911, 6839, 696, 15, 40, "Section",ExpressionUUID->"d8af519a-cedb-7547-85fc-ac15d7db19af"],
Cell[239610, 6856, 5563, 159, 144, "Input",ExpressionUUID->"6b5f3129-b6fb-604b-807e-805d6ff7fa8d"],
Cell[245176, 7017, 400, 10, 37, "Input",ExpressionUUID->"3627be4c-ee15-8446-bf1a-089b21154073"]
}, Closed]],
Cell[CellGroupData[{
Cell[245613, 7032, 691, 15, 40, "Section",ExpressionUUID->"83fb732e-2572-af4e-8cea-59be557e10da"],
Cell[246307, 7049, 6534, 185, 159, "Input",ExpressionUUID->"5f598b2a-5f50-2e42-b78e-867b7bdbfb33"],
Cell[252844, 7236, 476, 11, 37, "Input",ExpressionUUID->"3cca566b-7ba7-3845-8e37-5ef282fbc176"]
}, Closed]],
Cell[CellGroupData[{
Cell[253357, 7252, 670, 14, 40, "Section",ExpressionUUID->"1d138c8d-4edd-7241-b4a4-002e53727c06"],
Cell[254030, 7268, 7406, 209, 175, "Input",ExpressionUUID->"d09a05b0-b5b7-b149-8745-767ffbc2a6c5"],
Cell[261439, 7479, 470, 11, 37, "Input",ExpressionUUID->"21911aad-eadf-d14b-8b95-25867b336e02"]
}, Closed]],
Cell[CellGroupData[{
Cell[261946, 7495, 619, 14, 40, "Section",ExpressionUUID->"c1732ad2-0d0b-324d-8691-246113d59af9"],
Cell[262568, 7511, 5730, 159, 144, "Input",ExpressionUUID->"66359251-b91d-ab46-bbb7-0363e166a532"],
Cell[268301, 7672, 520, 11, 37, "Input",ExpressionUUID->"f32e72e3-c5d2-6e42-88c8-549a4939bb2f"]
}, Closed]],
Cell[CellGroupData[{
Cell[268858, 7688, 666, 15, 40, "Section",ExpressionUUID->"98d7e9e2-7265-ed49-b9ee-6b92cd157b15"],
Cell[269527, 7705, 6743, 187, 159, "Input",ExpressionUUID->"32eb1677-26e4-2e40-9864-4da852a3d764"],
Cell[276273, 7894, 570, 12, 37, "Input",ExpressionUUID->"cf0058d6-241f-594d-8a4e-40cfa3f1ccc3"]
}, Closed]],
Cell[CellGroupData[{
Cell[276880, 7911, 639, 14, 40, "Section",ExpressionUUID->"377fb262-87aa-8f46-bad5-ceb86668eea7"],
Cell[277522, 7927, 7672, 212, 175, "Input",ExpressionUUID->"e3ed0216-6a73-2d43-9600-42da530c87e6"],
Cell[285197, 8141, 569, 12, 37, "Input",ExpressionUUID->"db510c1b-b91d-0740-82ff-2f3e83dcfae2"]
}, Closed]],
Cell[CellGroupData[{
Cell[285803, 8158, 573, 14, 40, "Section",ExpressionUUID->"b5666a13-8c0f-a346-8074-7917afc60f84"],
Cell[286379, 8174, 5514, 158, 144, "Input",ExpressionUUID->"073ac449-5761-f846-a1fa-9a5759ab158d"],
Cell[291896, 8334, 429, 11, 37, "Input",ExpressionUUID->"1aa1bf37-d679-414c-b18d-514737b976a0"]
}, Closed]],
Cell[CellGroupData[{
Cell[292362, 8350, 617, 14, 40, "Section",ExpressionUUID->"9b6ee2d4-a544-264a-8442-561dd1ac1e87"],
Cell[292982, 8366, 6548, 187, 159, "Input",ExpressionUUID->"3876d622-badf-664c-a1a3-73de16851a87"],
Cell[299533, 8555, 475, 11, 37, "Input",ExpressionUUID->"16744032-a31b-3e4e-b1de-c0d5b9796470"]
}, Closed]],
Cell[CellGroupData[{
Cell[300045, 8571, 588, 13, 40, "Section",ExpressionUUID->"927e823a-ce35-8249-85be-79bec0515d84"],
Cell[300636, 8586, 7462, 211, 175, "Input",ExpressionUUID->"b892fcec-a0c7-8841-a359-989962d3ecb9"],
Cell[308101, 8799, 475, 11, 37, "Input",ExpressionUUID->"d5ecc74f-ddc0-ed4b-984d-7114fd5b4fcb"]
}, Closed]],
Cell[CellGroupData[{
Cell[308613, 8815, 641, 15, 40, "Section",ExpressionUUID->"0f882df3-84d0-934d-86e6-4802511f16a2"],
Cell[309257, 8832, 5730, 165, 144, "Input",ExpressionUUID->"f10b6e1b-d357-034f-8724-dc7601f22775"],
Cell[314990, 8999, 546, 12, 37, "Input",ExpressionUUID->"5bbd963e-13b7-7545-bee8-2ab7f0422c93"]
}, Closed]],
Cell[CellGroupData[{
Cell[315573, 9016, 686, 15, 40, "Section",ExpressionUUID->"1bb3365b-19d0-d844-a559-aa74e366146c"],
Cell[316262, 9033, 6813, 194, 159, "Input",ExpressionUUID->"af81d26b-1a94-b249-a919-c7f9d3675a36"],
Cell[323078, 9229, 552, 12, 37, "Input",ExpressionUUID->"2d20f280-d3a7-424f-a7d6-02ac3ac48da6"]
}, Closed]],
Cell[CellGroupData[{
Cell[323667, 9246, 659, 14, 40, "Section",ExpressionUUID->"9aad58d8-e78a-5e4b-b602-a62be919890a"],
Cell[324329, 9262, 7619, 217, 175, "Input",ExpressionUUID->"e904ed76-b195-ef4b-ad91-c20ae8ed7cce"],
Cell[331951, 9481, 595, 12, 37, "Input",ExpressionUUID->"c57564e7-63e1-9a48-9fb5-e4db6b77d99d"]
}, Closed]],
Cell[CellGroupData[{
Cell[332583, 9498, 809, 17, 40, "Section",ExpressionUUID->"9a296ea9-3d51-43bb-bd46-5cef49bfbde6"],
Cell[333395, 9517, 6700, 187, 159, "Input",ExpressionUUID->"c22b60b8-f867-482a-8c02-e839bb657c7a"],
Cell[340098, 9706, 620, 13, 37, "Input",ExpressionUUID->"5d279d24-84f7-4b74-8d9c-b9e786e5a3a5"]
}, Closed]],
Cell[CellGroupData[{
Cell[340755, 9724, 1436, 26, 40, "Section",ExpressionUUID->"ea6f6d44-c5bc-4b1c-86ff-6ea2f69a51a7"],
Cell[342194, 9752, 9048, 233, 175, "Input",ExpressionUUID->"d39ae7b1-6d7f-4be1-9abf-7fb431704839"],
Cell[351245, 9987, 696, 14, 37, "Input",ExpressionUUID->"ee1d39ab-4e6d-44c4-a8ee-245744599456"]
}, Closed]],
Cell[CellGroupData[{
Cell[351978, 10006, 1443, 25, 40, "Section",ExpressionUUID->"b0cf1752-6ba0-4169-b007-fb55fe96c325"],
Cell[CellGroupData[{
Cell[353446, 10035, 1336, 32, 52, "Input",ExpressionUUID->"e1459f48-2f1c-465b-8173-8a0363a5fcca"],
Cell[354785, 10069, 1863, 43, 51, "Output",ExpressionUUID->"a2d2e12f-d3aa-4905-968f-23f34f4e9545"]
}, Open  ]],
Cell[356663, 10115, 10130, 260, 236, "Input",ExpressionUUID->"ba073e60-6278-4ee1-b154-4c0721763285"],
Cell[366796, 10377, 680, 15, 37, "Input",ExpressionUUID->"f316db19-8cde-4356-91db-e48679df5544"]
}, Closed]],
Cell[CellGroupData[{
Cell[367513, 10397, 811, 17, 40, "Section",ExpressionUUID->"ade538bf-3433-4be6-92ed-b5b41b1c9ac6"],
Cell[368327, 10416, 6717, 187, 159, "Input",ExpressionUUID->"34f895da-8c71-4ed3-8e73-f92291a57924"],
Cell[375047, 10605, 648, 13, 37, "Input",ExpressionUUID->"658d8af3-6226-4af2-a6dc-9fcd900d2181"]
}, Closed]],
Cell[CellGroupData[{
Cell[375732, 10623, 1476, 26, 40, "Section",ExpressionUUID->"72860cd6-4bcc-4561-a0ba-cad089073b18"],
Cell[377211, 10651, 9008, 232, 175, "Input",ExpressionUUID->"7bd92175-55e4-476e-9bf9-d13925531c63"],
Cell[386222, 10885, 591, 12, 37, "Input",ExpressionUUID->"e72aadb4-86a7-404d-b6aa-1ca00944b37d"]
}, Closed]],
Cell[CellGroupData[{
Cell[386850, 10902, 1449, 25, 40, "Section",ExpressionUUID->"d63b4ff0-72ea-4c90-9c7a-f7f090b7ddc3"],
Cell[CellGroupData[{
Cell[388324, 10931, 1338, 32, 52, "Input",ExpressionUUID->"8d9b1fdb-a496-4785-833b-d06ff6b83075"],
Cell[389665, 10965, 1837, 42, 51, "Output",ExpressionUUID->"1f6674c3-0b35-4699-86fb-5d2b2048f014"]
}, Open  ]],
Cell[391517, 11010, 10188, 260, 236, "Input",ExpressionUUID->"c7b7291b-4465-4f2f-a147-37e71e2f5b13"],
Cell[401708, 11272, 680, 15, 37, "Input",ExpressionUUID->"6b9f959b-46fb-4dc8-8161-60ae30a02c5f"]
}, Closed]],
Cell[CellGroupData[{
Cell[402425, 11292, 1381, 25, 40, "Section",ExpressionUUID->"62cc2da8-d3f1-b849-946c-6e3bad122e39"],
Cell[403809, 11319, 8010, 209, 159, "Input",ExpressionUUID->"39aac46a-caa2-7345-9895-d1e71b31e100"],
Cell[411822, 11530, 494, 11, 37, "Input",ExpressionUUID->"54432ed3-26b1-2649-89c4-d893fa8709a2"]
}, Closed]],
Cell[CellGroupData[{
Cell[412353, 11546, 1431, 26, 40, "Section",ExpressionUUID->"52e3520d-ee2b-0547-9b98-82b6f7f99ab6"],
Cell[413787, 11574, 9060, 237, 175, "Input",ExpressionUUID->"ec5ab9d6-e7e9-054f-b1c0-bf194f8f3a6b"],
Cell[422850, 11813, 545, 12, 37, "Input",ExpressionUUID->"f49f9e71-3f01-8e4e-94bb-d152932d8d24"]
}, Closed]],
Cell[CellGroupData[{
Cell[423432, 11830, 1402, 25, 40, "Section",ExpressionUUID->"3fa135e2-e739-e448-8346-e8ed06864492"],
Cell[CellGroupData[{
Cell[424859, 11859, 1336, 32, 52, "Input",ExpressionUUID->"d50b1ee5-8993-418a-afe0-744449855d4a"],
Cell[426198, 11893, 1839, 42, 51, "Output",ExpressionUUID->"1e6c810b-b8ba-4069-bd9e-ef118528ea5e"]
}, Open  ]],
Cell[428052, 11938, 10201, 264, 221, "Input",ExpressionUUID->"064a143c-49c6-744a-8216-597245aa3235"],
Cell[438256, 12204, 684, 15, 37, "Input",ExpressionUUID->"d6d4e60b-ca0c-a741-b58f-ecce526323b3"]
}, Closed]],
Cell[CellGroupData[{
Cell[438977, 12224, 1388, 25, 40, "Section",ExpressionUUID->"5768522d-9bdd-cd49-ae5c-63b1633815b8"],
Cell[440368, 12251, 7963, 209, 159, "Input",ExpressionUUID->"4d7aaefb-350a-6f47-b158-00acfb75a541"],
Cell[448334, 12462, 516, 11, 37, "Input",ExpressionUUID->"1682a31a-3cf8-bb40-a29f-560912fd7fa6"]
}, Closed]],
Cell[CellGroupData[{
Cell[448887, 12478, 1441, 26, 40, "Section",ExpressionUUID->"8a22542d-2666-4f46-a099-a3883a954e85"],
Cell[450331, 12506, 9017, 236, 175, "Input",ExpressionUUID->"4e12d8d2-5e2d-8b4f-960b-8f8268689021"],
Cell[459351, 12744, 570, 12, 37, "Input",ExpressionUUID->"e84693b2-f58d-6440-932c-5428316e7808"]
}, Closed]],
Cell[CellGroupData[{
Cell[459958, 12761, 1411, 25, 40, "Section",ExpressionUUID->"fc80807b-10dd-3e4d-a6e8-a628aea9e3b8"],
Cell[CellGroupData[{
Cell[461394, 12790, 1338, 32, 52, "Input",ExpressionUUID->"d5f3192e-903c-4d0a-8ef4-486c47b37bd4"],
Cell[462735, 12824, 1842, 42, 51, "Output",ExpressionUUID->"24530419-06b2-438c-bcbf-7944dc472883"]
}, Open  ]],
Cell[464592, 12869, 10109, 263, 221, "Input",ExpressionUUID->"fe5fdbee-243f-214c-b778-b8572ce13186"],
Cell[474704, 13134, 732, 16, 37, "Input",ExpressionUUID->"fadce14b-e592-2e47-8499-7fb140a169c5"]
}, Closed]],
Cell[CellGroupData[{
Cell[475473, 13155, 1533, 27, 40, "Section",ExpressionUUID->"d2beb02d-d46f-43c3-b45e-2a0671c73c36"],
Cell[477009, 13184, 9162, 236, 175, "Input",ExpressionUUID->"4b1066e7-420b-41ed-b7db-a4d255b6aca8"],
Cell[486174, 13422, 665, 13, 37, "Input",ExpressionUUID->"42d11100-7cae-4900-8dfd-01d13ec353c6"]
}, Closed]],
Cell[CellGroupData[{
Cell[486876, 13440, 1435, 26, 40, "Section",ExpressionUUID->"17433cb4-5933-46e2-8e65-b368025676a8"],
Cell[CellGroupData[{
Cell[488336, 13470, 1402, 33, 52, "Input",ExpressionUUID->"6c2a2a54-5e05-42cb-a94c-34aabec45ee3"],
Cell[489741, 13505, 1886, 43, 40, "Output",ExpressionUUID->"4ab7fce4-4fda-40c0-a41e-ba8fb8ad41ec"]
}, Open  ]],
Cell[491642, 13551, 10229, 264, 236, "Input",ExpressionUUID->"e44619c0-3c36-4721-974d-5d9a3fc1105b"],
Cell[501874, 13817, 757, 16, 37, "Input",ExpressionUUID->"bb798bf2-9ffa-4050-8e6b-688a19a1051c"]
}, Closed]],
Cell[CellGroupData[{
Cell[502668, 13838, 1458, 25, 40, "Section",ExpressionUUID->"625145be-f7eb-410c-bf71-994e422b4ac3"],
Cell[CellGroupData[{
Cell[504151, 13867, 1446, 33, 67, "Input",ExpressionUUID->"783ad755-da73-4c3f-b728-8642f1438ffc"],
Cell[505600, 13902, 2058, 47, 67, "Output",ExpressionUUID->"191f49ea-b3a0-4c09-a523-8ca1b7d77796"]
}, Open  ]],
Cell[507673, 13952, 11215, 290, 251, "Input",ExpressionUUID->"8ca7ec74-dec9-4910-80ec-9d7ae63b09d9"],
Cell[518891, 14244, 751, 16, 37, "Input",ExpressionUUID->"6ec34a45-262f-46b2-8d01-b0f2f06f97bc"]
}, Closed]],
Cell[CellGroupData[{
Cell[519679, 14265, 1587, 28, 40, "Section",ExpressionUUID->"c66758d5-95c1-45b7-9d9a-a8ed0e16153e"],
Cell[521269, 14295, 9156, 236, 175, "Input",ExpressionUUID->"82258852-04a9-4baa-9a2c-3e23a4a7b51f"],
Cell[530428, 14533, 664, 13, 37, "Input",ExpressionUUID->"6a278ea4-f865-47f6-9d60-6f16850bc131"]
}, Closed]],
Cell[CellGroupData[{
Cell[531129, 14551, 1485, 26, 40, "Section",ExpressionUUID->"cc244318-f169-45a8-9cc1-4035d974e0ab"],
Cell[CellGroupData[{
Cell[532639, 14581, 1424, 33, 52, "Input",ExpressionUUID->"2ed26d61-7235-4441-88c4-7f6622c3a464"],
Cell[534066, 14616, 1883, 43, 51, "Output",ExpressionUUID->"0ce21917-3e92-4329-883f-83e37ba200d2"]
}, Open  ]],
Cell[535964, 14662, 10226, 263, 236, "Input",ExpressionUUID->"bd856f99-746a-43fb-b209-309448f3901c"],
Cell[546193, 14927, 747, 16, 37, "Input",ExpressionUUID->"3c8a1212-974a-469e-ae5c-bb6402813960"]
}, Closed]],
Cell[CellGroupData[{
Cell[546977, 14948, 1504, 26, 40, "Section",ExpressionUUID->"e74766f8-5de5-41aa-9510-0a2ae5b92cfe"],
Cell[CellGroupData[{
Cell[548506, 14978, 1446, 33, 67, "Input",ExpressionUUID->"c788e3ae-4788-4691-b141-3110fbc41638"],
Cell[549955, 15013, 2050, 47, 67, "Output",ExpressionUUID->"f65d4ad8-5caa-4e99-9143-4bf6d81c9626"]
}, Open  ]],
Cell[552020, 15063, 11236, 290, 251, "Input",ExpressionUUID->"8c8cb21c-3db4-41ce-af5a-1ab217cd1e92"],
Cell[563259, 15355, 773, 16, 37, "Input",ExpressionUUID->"7bf6c876-a275-45f1-a548-98b62bf648e7"]
}, Closed]],
Cell[CellGroupData[{
Cell[564069, 15376, 1630, 28, 40, "Section",ExpressionUUID->"bcd1aa3c-6315-4316-b31e-77a4ebd1281f"],
Cell[565702, 15406, 9180, 236, 175, "Input",ExpressionUUID->"221c1949-9acc-4c1c-b7ba-b9f588df6a81"],
Cell[574885, 15644, 717, 14, 37, "Input",ExpressionUUID->"41bce386-4200-4992-9e5b-7a1a69291f59"]
}, Closed]],
Cell[CellGroupData[{
Cell[575639, 15663, 1537, 27, 40, "Section",ExpressionUUID->"74fa5320-3f19-4d3e-91c4-0e00b09d5536"],
Cell[CellGroupData[{
Cell[577201, 15694, 1424, 33, 52, "Input",ExpressionUUID->"fc590689-4b68-4e5c-8e2c-44c6c634bd56"],
Cell[578628, 15729, 1883, 43, 51, "Output",ExpressionUUID->"ab75bee6-229e-459c-9df1-186d9b86d9f9"]
}, Open  ]],
Cell[580526, 15775, 10249, 263, 236, "Input",ExpressionUUID->"a89d6c23-5e1c-4080-bf06-dfcdde57f7d2"],
Cell[590778, 16040, 832, 17, 37, "Input",ExpressionUUID->"58ea2efb-c96f-4040-b239-15314eca7f07"]
}, Closed]],
Cell[CellGroupData[{
Cell[591647, 16062, 1556, 27, 40, "Section",ExpressionUUID->"7259799a-2b32-481a-8dcf-bcbbdfade9db"],
Cell[CellGroupData[{
Cell[593228, 16093, 1446, 33, 67, "Input",ExpressionUUID->"408fc044-108e-40ca-8920-dcb818ebc2df"],
Cell[594677, 16128, 2055, 47, 67, "Output",ExpressionUUID->"00ae4cfe-a6cc-46c3-8c60-fd75689530a7"]
}, Open  ]],
Cell[596747, 16178, 11207, 289, 251, "Input",ExpressionUUID->"995dbf41-7663-4530-82f6-54d945354f47"],
Cell[607957, 16469, 846, 17, 37, "Input",ExpressionUUID->"62bcdd6a-978c-4d63-b7e9-dbc0028a0d2b"]
}, Closed]],
Cell[CellGroupData[{
Cell[608840, 16491, 1681, 29, 40, "Section",ExpressionUUID->"6af442f1-920e-4103-8c28-976c50e1ad61"],
Cell[610524, 16522, 909, 21, 37, "Input",ExpressionUUID->"d75cc4d5-0860-4cbc-9089-62fb9a7a129e"],
Cell[CellGroupData[{
Cell[611458, 16547, 1324, 31, 52, "Input",ExpressionUUID->"d49896c7-2753-4d13-857b-ed0b7cfd2969"],
Cell[612785, 16580, 1671, 39, 51, "Output",ExpressionUUID->"d2bf0411-1e03-4256-9fec-b0166487d2da"]
}, Open  ]],
Cell[614471, 16622, 9442, 240, 190, "Input",ExpressionUUID->"0c8df32c-1e59-43a4-bc6b-9b45405f1b68"],
Cell[623916, 16864, 901, 18, 37, "Input",ExpressionUUID->"44ead588-c42c-4506-ab29-8115731b59a2"]
}, Closed]],
Cell[CellGroupData[{
Cell[624854, 16887, 1706, 29, 40, "Section",ExpressionUUID->"1fca1bd3-d431-45ed-a29c-7a162c2015d6"],
Cell[626563, 16918, 909, 21, 37, "Input",ExpressionUUID->"2396ebfa-1af8-4aa1-a676-838d657f35e6"],
Cell[CellGroupData[{
Cell[627497, 16943, 1399, 33, 52, "Input",ExpressionUUID->"03404a64-a0ee-4879-b515-dc33627028cf"],
Cell[628899, 16978, 1909, 44, 51, "Output",ExpressionUUID->"71dd497e-f894-4184-abba-9454ccf8af36"]
}, Open  ]],
Cell[630823, 17025, 10433, 266, 236, "Input",ExpressionUUID->"4ad427bd-e3ae-413c-8679-939b915d8ac7"],
Cell[641259, 17293, 954, 19, 37, "Input",ExpressionUUID->"c19cac96-48fd-4407-8866-601dde16dd52"]
}, Closed]],
Cell[CellGroupData[{
Cell[642250, 17317, 1701, 29, 40, "Section",ExpressionUUID->"d669dc12-ae3e-4573-86f6-aee4d106845f"],
Cell[643954, 17348, 909, 21, 37, "Input",ExpressionUUID->"37b8de5a-2809-4018-807e-6e5d37a7ed30"],
Cell[CellGroupData[{
Cell[644888, 17373, 1446, 33, 67, "Input",ExpressionUUID->"84d4e177-d6e3-4bf1-8d76-89d2b07deef0"],
Cell[646337, 17408, 2101, 48, 67, "Output",ExpressionUUID->"e8c39761-cb36-4da7-9710-60ff5fd76f10"]
}, Open  ]],
Cell[648453, 17459, 11348, 291, 251, "Input",ExpressionUUID->"84193b5c-423f-4a0d-b0fe-712ee5e9a2e0"],
Cell[659804, 17752, 1001, 19, 37, "Input",ExpressionUUID->"c1327321-f0d3-4e58-a311-270b9fa258b6"]
}, Closed]],
Cell[CellGroupData[{
Cell[660842, 17776, 221, 4, 40, "Section",ExpressionUUID->"a81ad14e-376b-0b45-8984-95b8c875859e"],
Cell[661066, 17782, 2715, 41, 92, "Input",ExpressionUUID->"3d128a1c-d179-0443-a6af-d25e71b5e434"],
Cell[663784, 17825, 586, 13, 35, "Input",ExpressionUUID->"d2c6005f-3c0b-8a46-8f57-89142a913ec7"]
}, Open  ]]
}
]
*)



==> anc/LeadingSings_38_79.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    878746,      19681]
NotebookOptionsPosition[    825256,      18808]
NotebookOutlinePosition[    825684,      18825]
CellTagsIndexPosition[    825641,      18822]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**"}], "**************)"}], "\n", 
  RowBox[{
  "(*", "                                                                     \
    ", "*)"}], "\n", 
  RowBox[{"(*", "   ", 
   RowBox[{
   "Ancillary", " ", "file", " ", "to", 
    " ", "\"\<The spectrum of Feynman-integral geometries        \>"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "   ", 
   RowBox[{
   "at", " ", "two", " ", 
    "loops", "\"\<, by Piotr Bargiela, Hjalte Frellesvig,                  \
\>"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "   ", 
   RowBox[{
    RowBox[{"Robin", " ", "Marzucca"}], ",", " ", 
    RowBox[{"Roger", " ", "Morales"}], ",", " ", 
    RowBox[{"Florian", " ", "Seefeld"}], ",", " ", 
    RowBox[{"Matthias", " ", "Wilhelm"}]}], "      ", "*)"}], "\n", 
  RowBox[{"(*", "   ", 
   RowBox[{
    RowBox[{
     RowBox[{"and", " ", "Tong"}], "-", 
     RowBox[{"Zhi", " ", "Yang"}]}], ",", " ", 
    RowBox[{"arXiv", ":", 
     RowBox[{"2512.13794", "."}]}]}], "                                  ", 
   "*)"}], "           ", "\n", 
  RowBox[{
  "(*", "                                                                     \
    ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "   ", 
   RowBox[{
   "This", " ", "file", " ", "uses", " ", "the", " ", "results", " ", "for", " ",
     "the", " ", "Baikov", " ", "parametrization", " ", "provided"}], "    ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "   ", 
   RowBox[{
    RowBox[{"in", " ", "the", " ", "file", " ", 
     RowBox[{"\"\<BaikovResults.dat.m\>\"", ".", " ", "Then"}]}], ",", " ", 
    RowBox[{"we", " ", "calculate", " ", "the"}]}], "             ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "   ", 
   RowBox[{
    RowBox[{
    "leading", " ", "singularity", " ", "for", " ", "the", " ", "integrals", " ",
      "38"}], "-", "79."}], "                          ", "*)"}], "     ", 
  "\[IndentingNewLine]", 
  RowBox[{
  "(*", "                                                                     \
    ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "   ", 
   RowBox[{
    RowBox[{
    "The", " ", "code", " ", "uses", " ", "the", " ", "DlogBasis", " ", 
     "package"}], ",", " ", 
    RowBox[{"which", " ", "can", " ", "be", " ", "found", " ", "in"}]}], 
   "            ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "   ", 
   RowBox[{"ArXiv", ":", 
    RowBox[{"2002.09492", "."}]}], 
   "                                                     ", "*)"}], 
  "                    ", "\[IndentingNewLine]", 
  RowBox[{
  "(*", "                                                                     \
    ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**"}], "**********)"}]}]], "Input",
 CellChangeTimes->{{3.954244274472951*^9, 3.954244383768078*^9}, 
   3.954244487937072*^9, {3.954244678572506*^9, 3.9542446991207867`*^9}, {
   3.9542448068034945`*^9, 3.954244845350168*^9}, {3.9542534355597267`*^9, 
   3.954253475754015*^9}, {3.9542535083517036`*^9, 3.9542537097322054`*^9}, {
   3.965389436727644*^9, 3.965389583629396*^9}, {3.9653896847102127`*^9, 
   3.9653897507790747`*^9}, {3.9653897901380243`*^9, 3.965389794078209*^9}, {
   3.96539720525346*^9, 3.96539720851861*^9}, {3.9745448020828896`*^9, 
   3.974544809105625*^9}, 
   3.981111913172449*^9},ExpressionUUID->"6e70ceb3-26c2-46b5-a389-\
b5290eb990d8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<DlogBasis.wl\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.959296216883747*^9, 3.9592962180515156`*^9}, 
   3.965389781960965*^9},
 CellLabel->
  "In[137]:=",ExpressionUUID->"1f4c228a-07c1-634b-a1db-f6b0f063afd2"],

Cell[BoxData["\<\"DlogBasis: Package for automated calculation of leading \
singularities and dlog integrands.\\nPascal Wasser, Johannes Gutenberg \
University Mainz (2020).\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJwdzltI02EAhvGJhyEtQmmwDphu2UhE6t9Brdz4Rm2pZR46WUFLqhVFTVwm
KyjdpgOXChpobTpvsuWBmbTmTbiKmtpWhC3qQsQGxtznmA00K+r9unj43T4Z
VdfLL8TxeDwlmpmv3PDyDiUCh8ohuUvJothTYIN6nUrB/PrDeKMHWt5PGXqh
fXiuux9mTtaI3kJD6FjUCzel71oeh3srpCsT8Kkr0fuJGdyuDDDtylAEvq66
lbMEs795jvyEQa5k3QrURF/ZfkF/TdGlP5CvTt6SWE9JR3zxmyRo931U8aF6
lotJ4eyApSQLyj6Pu8UN+LdK/Qoo7pd4iqCyL/U7k0t4nFIM+95dHLoPWzRN
2b2QHi3PDcMnYT8nNFBSmVw9lWfCX+Oi8Ro0uurkWth2/kBhNYznTue1wu7p
WidzYqR0bRvMids8uqqJkqxCry4Fzjxf7yFwmyAWazdTss8f6CpopqRh6PAH
GTweyRSegzZdUM/UHlxuPdFCycmtZXPPOik5EzDJXNAsyM99ARNGf6uZluHb
+jHovmyuCHVRIpq0dKx+QEmYL5Glwqvysnmme2FJuwNqfXWnkh5SsnP6imY3
7LypEe6BG/e3l5qgffDLX6b1Ue2aRuiMpg38tzmSNggP5YsUTph+z7dQb6Vk
bESecdZByT8AsSc1
  "],
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"cd788a0e-dcac-3b45-8f3a-5fa307405d25"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"BaikovResults", "=", " ", 
    RowBox[{"Uncompress", "@", 
     RowBox[{"Import", "[", 
      RowBox[{"\"\<BaikovResults.dat.m\>\"", ",", "\"\<String\>\""}], 
      "]"}]}]}], ";"}], "\n", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "define", " ", "some", " ", "functions", " ", "to",
     " ", "deal", " ", "with", " ", "perfect", " ", "squares", " ", "inside", 
    " ", "of", " ", "square", " ", "roots"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"facpow", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1_", "^", "x2_"}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{"Factor", "[", "x1", "]"}], "^", 
      RowBox[{"Factor", "[", "x2", "]"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Sqrtpow", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"a_", "^", "N_"}], "]"}], ":>", 
       RowBox[{
        RowBox[{"a", "^", 
         RowBox[{"(", 
          RowBox[{"N", "/", "2"}], ")"}]}], "/;", 
        RowBox[{
         RowBox[{"EvenQ", "[", "N", "]"}], "===", "True"}]}]}], ",", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        FractionBox["1", 
         RowBox[{"a_", "^", "N_"}]], "]"}], ":>", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"a", "^", 
          RowBox[{"(", 
           RowBox[{"N", "/", "2"}], ")"}]}]], "/;", 
        RowBox[{
         RowBox[{"EvenQ", "[", "N", "]"}], "===", "True"}]}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"a_", "^", "N_"}], "]"}]], ":>", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"a", "^", 
          RowBox[{"(", 
           RowBox[{"N", "/", "2"}], ")"}]}]], "/;", 
        RowBox[{
         RowBox[{"EvenQ", "[", "N", "]"}], "===", "True"}]}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"Sqrt", "[", 
         FractionBox["1", 
          RowBox[{"a_", "^", "N_"}]], "]"}]], ":>", 
       RowBox[{
        RowBox[{"a", "^", 
         RowBox[{"(", 
          RowBox[{"N", "/", "2"}], ")"}]}], "/;", 
        RowBox[{
         RowBox[{"EvenQ", "[", "N", "]"}], "===", "True"}]}]}], ",", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"a_", "*", 
         RowBox[{"b_", "^", "N_"}]}], "]"}], ":>", 
       RowBox[{
        RowBox[{
         RowBox[{"b", "^", 
          RowBox[{"(", 
           RowBox[{"N", "/", "2"}], ")"}]}], " ", 
         RowBox[{"Sqrt", "[", "a", "]"}]}], "/;", 
        RowBox[{
         RowBox[{"EvenQ", "[", "N", "]"}], "===", "True"}]}]}], ",", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        FractionBox["a_", 
         RowBox[{"b_", "^", "N_"}]], "]"}], ":>", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"b", "^", 
           RowBox[{"(", 
            RowBox[{"N", "/", "2"}], ")"}]}]], 
         RowBox[{"Sqrt", "[", "a", "]"}]}], "/;", 
        RowBox[{
         RowBox[{"EvenQ", "[", "N", "]"}], "===", "True"}]}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"a_", "*", 
          RowBox[{"b_", "^", "N_"}]}], "]"}]], ":>", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"b", "^", 
           RowBox[{"(", 
            RowBox[{"N", "/", "2"}], ")"}]}], " ", 
          RowBox[{"Sqrt", "[", "a", "]"}]}]], "/;", 
        RowBox[{
         RowBox[{"EvenQ", "[", "N", "]"}], "===", "True"}]}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"Sqrt", "[", 
         FractionBox["a_", 
          RowBox[{"b_", "^", "N_"}]], "]"}]], ":>", 
       RowBox[{
        FractionBox[
         RowBox[{"b", "^", 
          RowBox[{"(", 
           RowBox[{"N", "/", "2"}], ")"}]}], 
         RowBox[{"Sqrt", "[", "a", "]"}]], "/;", 
        RowBox[{
         RowBox[{"EvenQ", "[", "N", "]"}], "===", "True"}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a_", "^", "N_"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}]}], ":>", 
       RowBox[{
        RowBox[{"a", "^", 
         RowBox[{"(", 
          RowBox[{"3", 
           RowBox[{"N", "/", "2"}]}], ")"}]}], "/;", 
        RowBox[{
         RowBox[{"EvenQ", "[", "N", "]"}], "===", "True"}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         FractionBox["1", 
          RowBox[{"a_", "^", "N_"}]], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}]}], ":>", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"a", "^", 
          RowBox[{"(", 
           RowBox[{"3", 
            RowBox[{"N", "/", "2"}]}], ")"}]}]], "/;", 
        RowBox[{
         RowBox[{"EvenQ", "[", "N", "]"}], "===", "True"}]}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a_", "^", "N_"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"3", "/", "2"}], ")"}]}]], ":>", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"a", "^", 
          RowBox[{"(", 
           RowBox[{"3", 
            RowBox[{"N", "/", "2"}]}], ")"}]}]], "/;", 
        RowBox[{
         RowBox[{"EvenQ", "[", "N", "]"}], "===", "True"}]}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          FractionBox["1", 
           RowBox[{"a_", "^", "N_"}]], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"3", "/", "2"}], ")"}]}]], ":>", 
       RowBox[{
        RowBox[{"a", "^", 
         RowBox[{"(", 
          RowBox[{"3", 
           RowBox[{"N", "/", "2"}]}], ")"}]}], "/;", 
        RowBox[{
         RowBox[{"EvenQ", "[", "N", "]"}], "===", "True"}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a_", "*", 
          RowBox[{"b_", "^", "N_"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}]}], ":>", 
       RowBox[{
        RowBox[{
         RowBox[{"b", "^", 
          RowBox[{"(", 
           RowBox[{"3", 
            RowBox[{"N", "/", "2"}]}], ")"}]}], " ", 
         RowBox[{
          RowBox[{"(", "a", ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"3", "/", "2"}], ")"}]}]}], "/;", 
        RowBox[{
         RowBox[{"EvenQ", "[", "N", "]"}], "===", "True"}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         FractionBox["a_", 
          RowBox[{"b_", "^", "N_"}]], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}]}], ":>", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"b", "^", 
           RowBox[{"(", 
            RowBox[{"3", 
             RowBox[{"N", "/", "2"}]}], ")"}]}]], 
         RowBox[{
          RowBox[{"(", "a", ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"3", "/", "2"}], ")"}]}]}], "/;", 
        RowBox[{
         RowBox[{"EvenQ", "[", "N", "]"}], "===", "True"}]}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a_", "*", 
           RowBox[{"b_", "^", "N_"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"3", "/", "2"}], ")"}]}]], ":>", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"b", "^", 
           RowBox[{"(", 
            RowBox[{"3", 
             RowBox[{"N", "/", "2"}]}], ")"}]}], " ", 
          RowBox[{
           RowBox[{"(", "a", ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}]}]}]], "/;", 
        RowBox[{
         RowBox[{"EvenQ", "[", "N", "]"}], "===", "True"}]}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          FractionBox["a_", 
           RowBox[{"b_", "^", "N_"}]], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"3", "/", "2"}], ")"}]}]], ":>", 
       RowBox[{
        FractionBox[
         RowBox[{"b", "^", 
          RowBox[{"(", 
           RowBox[{"3", 
            RowBox[{"N", "/", "2"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", "a", ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"3", "/", "2"}], ")"}]}]], "/;", 
        RowBox[{
         RowBox[{"EvenQ", "[", "N", "]"}], "===", "True"}]}]}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "With", " ", "this", " ", "function", " ", "we", " ", "can", " ", 
    "perform", " ", "the", " ", "maximal", " ", "cut"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MaxCut", "[", 
    RowBox[{"expr_", ",", "extraTop_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"expr", "/.", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Array", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"x", "[", "#", "]"}], "->", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"PropagatorsExtra", "//", "Length"}], ")"}], ">", 
                 "1"}], ",", 
                RowBox[{"ToExpression", "[", 
                 RowBox[{"\"\<z\>\"", "<>", 
                  RowBox[{"ToString", "[", 
                   RowBox[{"#", "-", 
                    RowBox[{"(", 
                    RowBox[{"Propagators", "//", "Length"}], ")"}]}], "]"}]}],
                  "]"}], ",", "z"}], "]"}]}], "&"}], ",", 
            RowBox[{"(", 
             RowBox[{"PropagatorsExtra", "//", "Length"}], ")"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Propagators", "//", "Length"}], ")"}], "+", "1"}]}], 
           "]"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"extraTop", "//", "Length"}], ")"}], "===", "0"}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"MapThread", "[", 
             RowBox[{"Rule", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"x", "/@", "extraTop"}], ",", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"PropagatorsExtra", "//", "Length"}], ")"}], "+", 
                    RowBox[{"(", 
                    RowBox[{"extraTop", "//", "Length"}], ")"}]}], ">", "1"}],
                   ",", 
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{"\"\<z\>\"", "<>", 
                    RowBox[{"ToString", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"PropagatorsExtra", "//", "Length"}], ")"}], "+", 
                    "k"}], "]"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"k", ",", "1", ",", 
                    RowBox[{"extraTop", "//", "Length"}]}], "}"}]}], "]"}], ",", 
                  RowBox[{"{", "z", "}"}]}], "]"}]}], "}"}], ",", "1"}], 
             "]"}]}], "]"}]}], "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "[", "__", "]"}], "->", "0"}], "}"}]}], ")"}], "/.", 
     "facpow"}], "//.", "Sqrtpow"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ChangeVars1", "[", 
    RowBox[{"expr_", ",", "sqrt_", ",", "z_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "roots", "}"}], ",", 
     RowBox[{
      RowBox[{"roots", "=", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"0", "==", "sqrt"}], ",", "z"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"z", "->", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"(", 
                    RowBox[{"f2", "-", "f1"}], ")"}]}], "/", "4"}], " ", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", "t"}], ")"}], "^", "2"}], "/", "t"}]}], 
                "+", "f1"}], "/.", " ", 
               RowBox[{"f1", "->", 
                RowBox[{"roots", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}]}], "/.", 
              "\[NonBreakingSpace]", 
              RowBox[{"f2", "->", 
               RowBox[{"roots", "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}]}], ")"}]}],
            "/.", " ", "facpow"}], "//.", "Sqrtpow"}], "//", "Factor"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"expr", "*", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"f2", "-", "f1"}], ")"}]}], "/", "4"}], " ", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "t"}], ")"}], "^", "2"}], "/", "t"}]}], 
                  "+", "f1"}], "/.", " ", 
                 RowBox[{"f1", "->", 
                  RowBox[{"roots", "[", 
                   RowBox[{"[", 
                    RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}]}], "/.",
                 "\[NonBreakingSpace]", 
                RowBox[{"f2", "->", 
                 RowBox[{"roots", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}]}], ",", 
               "t"}], "]"}]}], "/.", "\[NonBreakingSpace]", 
            RowBox[{"z", "->", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"f2", "-", "f1"}], ")"}]}], "/", "4"}], " ", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "t"}], ")"}], "^", "2"}], "/", "t"}]}], 
                 "+", "f1"}], "/.", "\[NonBreakingSpace]", 
                RowBox[{"f1", "->", 
                 RowBox[{"roots", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}]}], "/.", 
               " ", 
               RowBox[{"f2", "->", 
                RowBox[{"roots", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}]}], 
              ")"}]}]}], "/.", "\[NonBreakingSpace]", "facpow"}], "//.", 
          "Sqrtpow"}], "//", "Factor"}]}], "}"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ChangeVars2", "[", 
    RowBox[{"expr_", ",", "sqrt_", ",", "z_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "root", "}"}], ",", 
     RowBox[{
      RowBox[{"root", "=", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"0", "==", "sqrt"}], ",", "z"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"z", "->", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "x", "*", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"-", "c"}], "]"}]}]}], ")"}], "/", 
               RowBox[{"x", "^", "2"}]}], "/.", " ", 
              RowBox[{"c", "->", 
               RowBox[{"root", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}]}], ")"}]}],
            "/.", " ", "facpow"}], "//.", "Sqrtpow"}], "//", "Factor"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"expr", "*", 
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "x", "*", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"-", "c"}], "]"}]}]}], ")"}], "/", 
                    RowBox[{"x", "^", "2"}]}], "/.", " ", 
                    RowBox[{"c", "->", 
                    RowBox[{"root", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}]}], ",", 
                   "x"}], "]"}]}], "/.", " ", 
                RowBox[{"z", "->", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "x", "*", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"-", "c"}], "]"}]}]}], ")"}], "/", 
                    RowBox[{"x", "^", "2"}]}], "/.", " ", 
                   RowBox[{"c", "->", 
                    RowBox[{"root", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}]}], 
                  ")"}]}]}], "/.", " ", "facpow"}], "//.", "Sqrtpow"}], "//", 
             "Factor"}], ")"}], "/.", " ", "facpow"}], "//.", "Sqrtpow"}], "//",
          "Factor"}]}], "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "define", " ", "a", " ", "function", " ", "to", " ",
     "check", " ", "the", " ", "CY", " ", "condition", " ", "as", " ", "a", " ",
     "complete", " ", "intersection", " ", "of", " ", "hypersurfaces"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ToCalabiYau", "[", 
    RowBox[{"expr_", ",", "vars_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "VarsNOT", ",", "FactorsSqrt", ",", "FactorsPoly", ",", "HomogSqrt", ",",
        "HomogPoly", ",", "HomogVar", ",", "DegreeSqrt", ",", "DegreePoly", ",",
        "OddSqrt", ",", "DegreeSqrtOddNew", ",", "DimM", ",", "CYCondition"}],
       "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"The", " ", "kinematic", " ", "variables"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"VarsNOT", "=", 
       RowBox[{"DeleteCases", "[", 
        RowBox[{
         RowBox[{"Union", "[", 
          RowBox[{
           RowBox[{"Variables", "[", 
            RowBox[{"expr", "//", "Numerator"}], "]"}], ",", 
           RowBox[{"Variables", "[", 
            RowBox[{"expr", "//", "Denominator"}], "]"}]}], "]"}], ",", 
         RowBox[{"Alternatives", "@@", "vars"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Select", " ", "all", " ", "square", " ", "roots", " ", "in", " ", 
        "the", " ", "denominator", " ", "which", " ", "depend", " ", "on", " ",
         "vars"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"FactorsSqrt", "=", 
       RowBox[{"Select", "[", 
        RowBox[{
         RowBox[{"Cases", "[", 
          RowBox[{
           RowBox[{"expr", "//", "Denominator"}], ",", 
           RowBox[{"Sqrt", "[", "__", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "\[Infinity]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"NumericQ", "[", 
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "/.", 
             RowBox[{"MapThread", "[", 
              RowBox[{"Rule", ",", 
               RowBox[{"{", 
                RowBox[{"VarsNOT", ",", 
                 RowBox[{"RandomReal", "[", 
                  RowBox[{"100", ",", 
                   RowBox[{"VarsNOT", "//", "Length"}]}], "]"}]}], "}"}], ",",
                "1"}], "]"}]}], "]"}], "===", "False"}], "&"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Select", " ", "all", " ", "polynomials", " ", "in", " ", "the", " ", 
        "denominator", " ", "which", " ", "depend", " ", "on", " ", "vars"}], 
       " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"FactorsPoly", "=", 
       RowBox[{"Select", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"expr", "//", "Denominator"}], ")"}], "/.", 
               RowBox[{
                RowBox[{"Sqrt", "[", "__", "]"}], "->", "1"}]}], ")"}], "]"}],
             "===", "Times"}], ",", 
           RowBox[{"Level", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"expr", "//", "Denominator"}], ")"}], "/.", 
               RowBox[{
                RowBox[{"Sqrt", "[", "__", "]"}], "->", "1"}]}], ")"}], ",", 
             RowBox[{"{", "1", "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"expr", "//", "Denominator"}], ")"}], "/.", 
              RowBox[{
               RowBox[{"Sqrt", "[", "__", "]"}], "->", "1"}]}], ")"}], 
            "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"NumericQ", "[", 
            RowBox[{"#", "/.", 
             RowBox[{"MapThread", "[", 
              RowBox[{"Rule", ",", 
               RowBox[{"{", 
                RowBox[{"VarsNOT", ",", 
                 RowBox[{"RandomReal", "[", 
                  RowBox[{"100", ",", 
                   RowBox[{"VarsNOT", "//", "Length"}]}], "]"}]}], "}"}], ",",
                "1"}], "]"}]}], "]"}], "===", "False"}], "&"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Here", " ", "we", " ", "check", " ", "if", " ", "the", " ", "sqrt", " ",
         "are", " ", "homogeneous", " ", "in", " ", "vars"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"HomogSqrt", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"FactorsSqrt", "===", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"{", "True", "}"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Union", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Length", "[", 
                  RowBox[{"Union", "[", 
                   RowBox[{"Plus", "@@@", 
                    RowBox[{
                    RowBox[{"CoefficientRules", "[", 
                    RowBox[{"#", ",", "vars"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"All", ",", "1"}], "]"}], "]"}]}], "]"}], "]"}], "===",
                  "1"}], ")"}], "&"}], "/@", 
              RowBox[{"FactorsSqrt", "[", 
               RowBox[{"[", 
                RowBox[{"All", ",", "1"}], "]"}], "]"}]}], "]"}], "===", 
            RowBox[{"{", "True", "}"}]}], ",", 
           RowBox[{"{", "True", "}"}], ",", 
           RowBox[{"{", "False", "}"}]}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Here", " ", "we", " ", "check", " ", "if", " ", "the", " ", 
        "polynomials", " ", "are", " ", "homogeneous", " ", "in", " ", 
        "vars"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"HomogPoly", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"FactorsPoly", "===", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"{", "True", "}"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Union", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Length", "[", 
                  RowBox[{"Union", "[", 
                   RowBox[{"Plus", "@@@", 
                    RowBox[{
                    RowBox[{"CoefficientRules", "[", 
                    RowBox[{"#", ",", "vars"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"All", ",", "1"}], "]"}], "]"}]}], "]"}], "]"}], "===",
                  "1"}], ")"}], "&"}], "/@", "FactorsPoly"}], "]"}], "===", 
            RowBox[{"{", "True", "}"}]}], ",", 
           RowBox[{"{", "True", "}"}], ",", 
           RowBox[{"{", "False", "}"}]}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"HomogVar", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Union", "[", 
           RowBox[{"HomogSqrt", ",", "HomogPoly"}], "]"}], "===", 
          RowBox[{"{", "True", "}"}]}], ",", "0", ",", "1"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Compute", " ", "the", " ", "degree", " ", "of", " ", "each", " ", 
        "sqrt"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"DegreeSqrt", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Max", "[", 
           RowBox[{"Plus", "@@@", 
            RowBox[{
             RowBox[{"CoefficientRules", "[", 
              RowBox[{"#", ",", "vars"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", "1"}], "]"}], "]"}]}], "]"}], ")"}], "&"}], 
        "/@", 
        RowBox[{"FactorsSqrt", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"OddSqrt", "=", 
       RowBox[{"OddQ", "[", "DegreeSqrt", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Fix", " ", "the", " ", "cases", " ", "with", " ", "odd", " ", 
        "degree"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"DegreeSqrtOddNew", "=", 
       RowBox[{"DegreeSqrt", "+", 
        RowBox[{"(", 
         RowBox[{"OddSqrt", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"True", "->", "1"}], ",", 
            RowBox[{"False", "->", "0"}]}], "}"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Compute", " ", "the", " ", "degree", " ", "of", " ", "each", " ", 
        "poly"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"DegreePoly", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"FactorsPoly", "===", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Max", "[", 
              RowBox[{"Plus", "@@@", 
               RowBox[{
                RowBox[{"CoefficientRules", "[", 
                 RowBox[{"#", ",", "vars"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"All", ",", "1"}], "]"}], "]"}]}], "]"}], ")"}], 
            "&"}], "/@", "FactorsPoly"}], ")"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "Here", " ", "we", " ", "compute", " ", "the", " ", "dimension", " ", 
         "of", " ", "the", " ", "Manifold"}], ",", " ", 
        RowBox[{
        "given", " ", "by", " ", "a", " ", "complete", " ", "intersection", " ",
          "of", " ", "hypersurfaces"}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"DimM", "=", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"ConstantArray", "[", 
            RowBox[{"1", ",", 
             RowBox[{
              RowBox[{"Length", "[", "vars", "]"}], "+", "HomogVar"}]}], 
            "]"}], ",", "DegreeSqrtOddNew"}], "]"}], "]"}], "-", "1", "-", 
        RowBox[{"Length", "[", "FactorsPoly", "]"}], "-", 
        RowBox[{"Length", "[", "FactorsSqrt", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Here", " ", "we", " ", "check", " ", "the", " ", "CY", " ", 
        RowBox[{"condition", ":", " ", 
         RowBox[{
         "If", " ", "the", " ", "sum", " ", "of", " ", "weights", " ", 
          "equals", " ", "the", " ", "sum", " ", "of", " ", "degrees"}]}]}], 
       " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"CYCondition", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Total", "[", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"ConstantArray", "[", 
             RowBox[{"1", ",", 
              RowBox[{
               RowBox[{"Length", "[", "vars", "]"}], "+", "HomogVar"}]}], 
             "]"}], ",", 
            RowBox[{
             FractionBox["1", "2"], "DegreeSqrtOddNew"}]}], "]"}], "]"}], ",", 
         RowBox[{"Total", "[", 
          RowBox[{"Join", "[", 
           RowBox[{"DegreePoly", ",", "DegreeSqrtOddNew"}], "]"}], "]"}]}], 
        "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"CYCondition", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "==", 
         RowBox[{"CYCondition", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ConfMat", "[", 
             RowBox[{
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"ConstantArray", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{
                   RowBox[{"Length", "[", "vars", "]"}], "+", "HomogVar"}]}], 
                 "]"}], ",", 
                RowBox[{
                 FractionBox["1", "2"], "DegreeSqrtOddNew"}]}], "]"}], "|", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"FactorsPoly", "===", 
                 RowBox[{"{", "}"}]}], ",", "DegreeSqrtOddNew", ",", 
                RowBox[{"Join", "[", 
                 RowBox[{"DegreePoly", ",", "DegreeSqrtOddNew"}], "]"}]}], 
               "]"}]}], "]"}], ",", 
            RowBox[{"CY", "->", "\"\<True\>\""}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"DimM", "<=", "0"}], ",", "\"\<But algebraic LS\>\"", ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"DimM", "==", "1"}], ",", "\"\<Elliptic Curve\>\"", ",", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"DimM", "==", "2"}], ",", "\"\<K3 Surface\>\"", ",", 
                  RowBox[{"\"\<Calabi-Yau \>\"", "<>", 
                   RowBox[{"ToString", "[", "DimM", "]"}], 
                   "<>", "\"\<-fold\>\""}]}], "]"}]}], "]"}]}], "]"}]}], 
           "}"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Union", "[", "OddSqrt", "]"}], "===", 
             RowBox[{"{", "False", "}"}]}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Union", "[", "OddSqrt", "]"}], "===", 
               RowBox[{"{", "}"}]}], ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"\"\<Odd square roots\>\"", "->", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Position", "[", 
                   RowBox[{"OddSqrt", ",", "True"}], "]"}], "//", "Flatten"}],
                  ")"}]}], "}"}]}], "]"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"CYCondition", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ">", 
           RowBox[{"CYCondition", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ",", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"ConfMat", "[", 
               RowBox[{
                RowBox[{"Join", "[", 
                 RowBox[{
                  RowBox[{"ConstantArray", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"Length", "[", "vars", "]"}], "+", "HomogVar"}]}],
                    "]"}], ",", 
                  RowBox[{
                   FractionBox["1", "2"], "DegreeSqrtOddNew"}]}], "]"}], "|", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"FactorsPoly", "===", 
                   RowBox[{"{", "}"}]}], ",", "DegreeSqrtOddNew", ",", 
                  RowBox[{"Join", "[", 
                   RowBox[{"DegreePoly", ",", "DegreeSqrtOddNew"}], "]"}]}], 
                 "]"}]}], "]"}], ",", 
              RowBox[{
              "CY", "->", "\"\<False, the degree is too small for a \
CY\>\""}]}], "}"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Union", "[", "OddSqrt", "]"}], "===", 
               RowBox[{"{", "False", "}"}]}], ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Union", "[", "OddSqrt", "]"}], "===", 
                 RowBox[{"{", "}"}]}], ",", 
                RowBox[{"{", "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\"\<Odd square roots\>\"", "->", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Position", "[", 
                    RowBox[{"OddSqrt", ",", "True"}], "]"}], "//", 
                    "Flatten"}], ")"}]}], "}"}]}], "]"}]}], "]"}]}], "]"}], ",", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"ConfMat", "[", 
               RowBox[{
                RowBox[{"Join", "[", 
                 RowBox[{
                  RowBox[{"ConstantArray", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"Length", "[", "vars", "]"}], "+", "HomogVar"}]}],
                    "]"}], ",", 
                  RowBox[{
                   FractionBox["1", "2"], "DegreeSqrtOddNew"}]}], "]"}], "|", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"FactorsPoly", "===", 
                   RowBox[{"{", "}"}]}], ",", "DegreeSqrtOddNew", ",", 
                  RowBox[{"Join", "[", 
                   RowBox[{"DegreePoly", ",", "DegreeSqrtOddNew"}], "]"}]}], 
                 "]"}]}], "]"}], ",", 
              RowBox[{
              "CY", "->", "\"\<False, the degree is too large for a \
CY\>\""}]}], "}"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Union", "[", "OddSqrt", "]"}], "===", 
               RowBox[{"{", "False", "}"}]}], ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Union", "[", "OddSqrt", "]"}], "===", 
                 RowBox[{"{", "}"}]}], ",", 
                RowBox[{"{", "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\"\<Odd square roots\>\"", "->", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Position", "[", 
                    RowBox[{"OddSqrt", ",", "True"}], "]"}], "//", 
                    "Flatten"}], ")"}]}], "}"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "]"}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"This", " ", "function", " ", "computes", " ", "the", " ", "j"}], 
    "-", 
    RowBox[{
    "invariant", " ", "of", " ", "the", " ", "quartic", " ", "elliptic", " ", 
     "curves"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jinv", "[", 
   RowBox[{"expr_", ",", "var_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"repl", ",", "g1", ",", "g0"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"repl", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"c0", "->", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"expr", ",", "var", ",", "0"}], "]"}]}], ",", 
        RowBox[{"c1", "->", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"expr", ",", "var", ",", "1"}], "]"}]}], ",", 
        RowBox[{"c2", "->", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"expr", ",", "var", ",", "2"}], "]"}]}], ",", 
        RowBox[{"c3", "->", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"expr", ",", "var", ",", "3"}], "]"}]}], ",", 
        RowBox[{"c4", "->", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"expr", ",", "var", ",", "4"}], "]"}]}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"g1", "=", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], "*", "c0", "*", "c4"}], "+", 
        RowBox[{"3", "*", "c1", "*", "c3"}], "-", 
        SuperscriptBox["c2", "2"]}], "12"]}], ";", "\[IndentingNewLine]", 
     RowBox[{"g0", "=", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "72"}], "*", "c0", "*", "c2", "*", "c4"}], "+", 
        RowBox[{"27", "*", "c0", "*", 
         SuperscriptBox["c3", "2"]}], "+", 
        RowBox[{"27", "*", 
         SuperscriptBox["c1", "2"], "*", "c4"}], "-", 
        RowBox[{"9", "c1", "*", "c2", "*", "c3"}], "+", 
        RowBox[{"2", 
         SuperscriptBox["c2", "3"]}]}], "432"]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"1728", 
       FractionBox[
        SuperscriptBox["g1", "3"], 
        RowBox[{
         SuperscriptBox["g1", "3"], "+", 
         RowBox[{"27", 
          SuperscriptBox["g0", "2"]}]}]]}], "/.", "repl"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.9574224623920765`*^9, 3.9574224677021313`*^9}, {
   3.9592962033149815`*^9, 3.9592962080142937`*^9}, {3.959296305954468*^9, 
   3.95929630932893*^9}, {3.9597450216556587`*^9, 3.959745024981545*^9}, {
   3.972397107182049*^9, 3.9723971079092884`*^9}, {3.9730932190131607`*^9, 
   3.973093237899004*^9}, 3.973159809294079*^9, {3.9811119029823895`*^9, 
   3.9811119031903934`*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"5d768de1-7557-4d45-8977-2109a403d30b"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 38 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"3", ",", "2", ",", "3"}]], "**"], TraditionalForm]],
  ExpressionUUID->"d1046945-0aba-0b41-ad2c-f03bc8ba2f71"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.9579487471222153`*^9, 
   3.9579487473820324`*^9}, {3.9579521251299973`*^9, 3.957952132564081*^9}, {
   3.95795230526091*^9, 3.957952326632162*^9}, {3.957952672760208*^9, 
   3.957952685140873*^9}, {3.9579528069855595`*^9, 3.957952809801964*^9}, {
   3.957952891380213*^9, 3.9579529091868763`*^9}, {3.958212841689043*^9, 
   3.9582128433722706`*^9}, {3.958212914419197*^9, 3.958213006401369*^9}, 
   3.960031096298437*^9, {3.962277191441235*^9, 3.962277191608729*^9}, {
   3.9653858320352383`*^9, 3.965385835887734*^9}, 3.965397213959511*^9, {
   3.9723791258128986`*^9, 3.97237912606962*^9}, {3.973010079908455*^9, 
   3.973010080065132*^9}},ExpressionUUID->"c2989eb5-9d78-f34e-b8e8-\
71ab9a3f8e3f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "8", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "38", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9579521511789227`*^9, 3.9579521514541683`*^9}, {3.957952192561556*^9, 
   3.9579521951033173`*^9}, {3.957952363680504*^9, 3.9579523679752903`*^9}, {
   3.957952700214781*^9, 3.9579527006198616`*^9}, {3.957952822701584*^9, 
   3.9579528230343304`*^9}, {3.9579529151946716`*^9, 3.957952915364584*^9}, 
   3.9582128690546703`*^9, 3.958212919395668*^9, {3.95821301844763*^9, 
   3.958213020447256*^9}, {3.965385844123519*^9, 3.9653858453280363`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"4c755680-bab8-2642-af30-b3c125546cb8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"MaxCut", "[", 
        RowBox[{"Baikov", ",", 
         RowBox[{"{", "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"d", "->", 
         RowBox[{"6", "-", 
          RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
    "Normal"}], ")"}]}]], "Input",
 CellChangeTimes->{
  3.957432773736912*^9, 3.957432899087244*^9, {3.957585198718279*^9, 
   3.957585199088087*^9}, 3.9575854521892815`*^9, 3.95758866157308*^9, 
   3.9575889225714436`*^9, 3.957589008601158*^9, {3.957589103333763*^9, 
   3.9575891035327797`*^9}, 3.9575898537533894`*^9, 3.957593472859606*^9, {
   3.9582130669723625`*^9, 3.95821306737578*^9}, {3.9582131792815037`*^9, 
   3.9582131795635357`*^9}, {3.958213496725275*^9, 3.9582135001447735`*^9}, {
   3.960542730688401*^9, 3.9605427601005583`*^9}, {3.960543031830627*^9, 
   3.960543034869858*^9}, 3.960543726799282*^9, {3.9606246639356327`*^9, 
   3.9606246649600058`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"3a12ac4d-4f3f-4fb2-947a-5f4b71433657"],

Cell[BoxData[
 RowBox[{"1", "/", 
  RowBox[{"(", 
   RowBox[{"16", " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["pp1", "2"], " ", 
        SuperscriptBox["pp3", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["pp1", "2"], " ", "pp3", " ", "pp4"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp3", " ", "pp4"}], "+", 
       RowBox[{
        SuperscriptBox["pp1", "2"], " ", 
        SuperscriptBox["pp4", "2"]}], "-", 
       RowBox[{"2", " ", "pp1", " ", "pp2", " ", 
        SuperscriptBox["pp4", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["pp2", "2"], " ", 
        SuperscriptBox["pp4", "2"]}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp3", " ", "pp5"}], "-", 
       RowBox[{"2", " ", "pp1", " ", 
        SuperscriptBox["pp3", "2"], " ", "pp5"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp4", " ", "pp5"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["pp2", "2"], " ", "pp4", " ", "pp5"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "pp4", " ", "pp5"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp3", " ", "pp4", " ", "pp5"}], "+", 
       RowBox[{
        SuperscriptBox["pp2", "2"], " ", 
        SuperscriptBox["pp5", "2"]}], "-", 
       RowBox[{"2", " ", "pp2", " ", "pp3", " ", 
        SuperscriptBox["pp5", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["pp3", "2"], " ", 
        SuperscriptBox["pp5", "2"]}], "-", 
       RowBox[{"4", " ", "pp1", " ", "pp2", " ", "pp4", " ", "s12"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "pp4", " ", "s12"}], "-", 
       RowBox[{"2", " ", "pp1", " ", 
        SuperscriptBox["pp4", "2"], " ", "s12"}], "-", 
       RowBox[{"2", " ", "pp2", " ", 
        SuperscriptBox["pp4", "2"], " ", "s12"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp4", " ", "pp5", " ", "s12"}], "-", 
       RowBox[{"2", " ", "pp3", " ", "pp4", " ", "pp5", " ", "s12"}], "+", 
       RowBox[{
        SuperscriptBox["pp4", "2"], " ", 
        SuperscriptBox["s12", "2"]}], "-", 
       RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp3", " ", "s123"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp4", " ", "s123"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["pp2", "2"], " ", "pp4", " ", "s123"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["pp2", "2"], " ", "pp5", " ", "s123"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp3", " ", "pp5", " ", "s123"}], "-", 
       RowBox[{"4", " ", "pp2", " ", "pp4", " ", "pp5", " ", "s123"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s12", " ", "s123"}], "+", 
       RowBox[{
        SuperscriptBox["pp2", "2"], " ", 
        SuperscriptBox["s123", "2"]}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "pp5", " ", "s23"}], "-", 
       RowBox[{"4", " ", "pp2", " ", "pp3", " ", "pp5", " ", "s23"}], "-", 
       RowBox[{"2", " ", "pp1", " ", "pp4", " ", "pp5", " ", "s23"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp4", " ", "pp5", " ", "s23"}], "-", 
       RowBox[{"2", " ", "pp2", " ", 
        SuperscriptBox["pp5", "2"], " ", "s23"}], "-", 
       RowBox[{"2", " ", "pp3", " ", 
        SuperscriptBox["pp5", "2"], " ", "s23"}], "-", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s12", " ", "s23"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s12", " ", "s23"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s12", " ", "s23"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp5", " ", "s12", " ", "s23"}], "+", 
       RowBox[{"2", " ", "pp3", " ", "pp5", " ", "s12", " ", "s23"}], "+", 
       RowBox[{"2", " ", "pp4", " ", "pp5", " ", "s12", " ", "s23"}], "-", 
       RowBox[{"2", " ", "pp4", " ", 
        SuperscriptBox["s12", "2"], " ", "s23"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp5", " ", "s123", " ", "s23"}], "-", 
       RowBox[{"2", " ", "pp2", " ", "s12", " ", "s123", " ", "s23"}], "+", 
       RowBox[{
        SuperscriptBox["pp5", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "-", 
       RowBox[{"2", " ", "pp5", " ", "s12", " ", 
        SuperscriptBox["s23", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s12", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "-", 
       RowBox[{"2", " ", "pp1", " ", 
        SuperscriptBox["pp3", "2"], " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "pp4", " ", "s234"}], "-", 
       RowBox[{"2", " ", "pp2", " ", "pp3", " ", "pp4", " ", "s234"}], "-", 
       RowBox[{"4", " ", "pp1", " ", "pp3", " ", "pp5", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp3", " ", "pp5", " ", "s234"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["pp3", "2"], " ", "pp5", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s12", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s12", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s12", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp3", " ", "pp4", " ", "s12", " ", "s234"}], "-", 
       RowBox[{"2", " ", "pp2", " ", "pp5", " ", "s12", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp3", " ", "pp5", " ", "s12", " ", "s234"}], "-", 
       RowBox[{"2", " ", "pp4", " ", 
        SuperscriptBox["s12", "2"], " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s123", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp3", " ", "s123", " ", "s234"}], "-", 
       RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s123", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s123", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp5", " ", "s123", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp3", " ", "pp5", " ", "s123", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "s12", " ", "s123", " ", "s234"}], "-", 
       RowBox[{"4", " ", "pp3", " ", "s12", " ", "s123", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp4", " ", "s12", " ", "s123", " ", "s234"}], "-", 
       RowBox[{"2", " ", "pp2", " ", 
        SuperscriptBox["s123", "2"], " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp3", " ", "pp5", " ", "s23", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp3", " ", "s12", " ", "s23", " ", "s234"}], "-", 
       RowBox[{"4", " ", "pp4", " ", "s12", " ", "s23", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp5", " ", "s12", " ", "s23", " ", "s234"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["s12", "2"], " ", "s23", " ", "s234"}], "-", 
       RowBox[{"2", " ", "pp5", " ", "s123", " ", "s23", " ", "s234"}], "+", 
       RowBox[{"2", " ", "s12", " ", "s123", " ", "s23", " ", "s234"}], "+", 
       RowBox[{
        SuperscriptBox["pp3", "2"], " ", 
        SuperscriptBox["s234", "2"]}], "-", 
       RowBox[{"2", " ", "pp3", " ", "s12", " ", 
        SuperscriptBox["s234", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s12", "2"], " ", 
        SuperscriptBox["s234", "2"]}], "-", 
       RowBox[{"2", " ", "pp3", " ", "s123", " ", 
        SuperscriptBox["s234", "2"]}], "-", 
       RowBox[{"2", " ", "s12", " ", "s123", " ", 
        SuperscriptBox["s234", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s123", "2"], " ", 
        SuperscriptBox["s234", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["pp1", "2"], " ", "pp3", " ", "s34"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["pp1", "2"], " ", "pp4", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp4", " ", "s34"}], "-", 
       RowBox[{"4", " ", "pp1", " ", "pp3", " ", "pp4", " ", "s34"}], "-", 
       RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp5", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "pp5", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s12", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp2", " ", "s123", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s123", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s123", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s123", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp5", " ", "s123", " ", "s34"}], "-", 
       RowBox[{"2", " ", "pp3", " ", "pp5", " ", "s123", " ", "s34"}], "-", 
       RowBox[{"2", " ", "pp4", " ", "s12", " ", "s123", " ", "s34"}], "-", 
       RowBox[{"2", " ", "pp2", " ", 
        SuperscriptBox["s123", "2"], " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s23", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s23", " ", "s34"}], "-", 
       RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s23", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp5", " ", "s23", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp5", " ", "s23", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp3", " ", "pp5", " ", "s23", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "s12", " ", "s23", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp4", " ", "s12", " ", "s23", " ", "s34"}], "-", 
       RowBox[{"4", " ", "pp5", " ", "s12", " ", "s23", " ", "s34"}], "-", 
       RowBox[{"4", " ", "pp1", " ", "s123", " ", "s23", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "s123", " ", "s23", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp5", " ", "s123", " ", "s23", " ", "s34"}], "+", 
       RowBox[{"2", " ", "s12", " ", "s123", " ", "s23", " ", "s34"}], "-", 
       RowBox[{"2", " ", "pp5", " ", 
        SuperscriptBox["s23", "2"], " ", "s34"}], "-", 
       RowBox[{"2", " ", "s12", " ", 
        SuperscriptBox["s23", "2"], " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s234", " ", "s34"}], "-", 
       RowBox[{"2", " ", "pp1", " ", "s12", " ", "s234", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "s123", " ", "s234", " ", "s34"}], "-", 
       RowBox[{"4", " ", "pp2", " ", "s123", " ", "s234", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp3", " ", "s123", " ", "s234", " ", "s34"}], "+", 
       RowBox[{"2", " ", "s12", " ", "s123", " ", "s234", " ", "s34"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["s123", "2"], " ", "s234", " ", "s34"}], "-", 
       RowBox[{"2", " ", "pp3", " ", "s23", " ", "s234", " ", "s34"}], "+", 
       RowBox[{"2", " ", "s12", " ", "s23", " ", "s234", " ", "s34"}], "+", 
       RowBox[{"2", " ", "s123", " ", "s23", " ", "s234", " ", "s34"}], "+", 
       RowBox[{
        SuperscriptBox["pp1", "2"], " ", 
        SuperscriptBox["s34", "2"]}], "-", 
       RowBox[{"2", " ", "pp1", " ", "s123", " ", 
        SuperscriptBox["s34", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s123", "2"], " ", 
        SuperscriptBox["s34", "2"]}], "-", 
       RowBox[{"2", " ", "pp1", " ", "s23", " ", 
        SuperscriptBox["s34", "2"]}], "-", 
       RowBox[{"2", " ", "s123", " ", "s23", " ", 
        SuperscriptBox["s34", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s23", "2"], " ", 
        SuperscriptBox["s34", "2"]}]}], ")"}]}], " ", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["mm4", "2"], " ", 
        SuperscriptBox["pp1", "2"]}], "+", 
       RowBox[{"2", " ", "mm3", " ", "mm4", " ", "pp1", " ", "pp2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["mm4", "2"], " ", "pp1", " ", "pp2"}], "+", 
       RowBox[{
        SuperscriptBox["mm3", "2"], " ", 
        SuperscriptBox["pp2", "2"]}], "-", 
       RowBox[{"2", " ", "mm3", " ", "mm4", " ", 
        SuperscriptBox["pp2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["mm4", "2"], " ", 
        SuperscriptBox["pp2", "2"]}], "+", 
       RowBox[{"2", " ", "mm3", " ", "mm4", " ", "pp1", " ", "pp3"}], "-", 
       RowBox[{"2", " ", "mm4", " ", 
        SuperscriptBox["pp1", "2"], " ", "pp3"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["mm3", "2"], " ", "pp2", " ", "pp3"}], "+", 
       RowBox[{"2", " ", "mm3", " ", "mm4", " ", "pp2", " ", "pp3"}], "+", 
       RowBox[{"2", " ", "mm3", " ", "pp1", " ", "pp2", " ", "pp3"}], "+", 
       RowBox[{"2", " ", "mm4", " ", "pp1", " ", "pp2", " ", "pp3"}], "+", 
       RowBox[{
        SuperscriptBox["mm3", "2"], " ", 
        SuperscriptBox["pp3", "2"]}], "-", 
       RowBox[{"2", " ", "mm3", " ", "pp1", " ", 
        SuperscriptBox["pp3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["pp1", "2"], " ", 
        SuperscriptBox["pp3", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["mm4", "2"], " ", "pp1", " ", "s12"}], "+", 
       RowBox[{"2", " ", "mm3", " ", "mm4", " ", "pp2", " ", "s12"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["mm4", "2"], " ", "pp2", " ", "s12"}], "-", 
       RowBox[{"4", " ", "mm4", " ", "pp1", " ", "pp2", " ", "s12"}], "-", 
       RowBox[{"2", " ", "mm3", " ", "mm4", " ", "pp3", " ", "s12"}], "+", 
       RowBox[{"2", " ", "mm4", " ", "pp1", " ", "pp3", " ", "s12"}], "+", 
       RowBox[{
        SuperscriptBox["mm4", "2"], " ", 
        SuperscriptBox["s12", "2"]}], "-", 
       RowBox[{"4", " ", "mm3", " ", "mm4", " ", "pp2", " ", "s123"}], "+", 
       RowBox[{"2", " ", "mm4", " ", "pp1", " ", "pp2", " ", "s123"}], "-", 
       RowBox[{"2", " ", "mm3", " ", 
        SuperscriptBox["pp2", "2"], " ", "s123"}], "-", 
       RowBox[{"2", " ", "mm4", " ", 
        SuperscriptBox["pp2", "2"], " ", "s123"}], "+", 
       RowBox[{"2", " ", "mm3", " ", "pp2", " ", "pp3", " ", "s123"}], "-", 
       RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp3", " ", "s123"}], "+", 
       RowBox[{"2", " ", "mm4", " ", "pp2", " ", "s12", " ", "s123"}], "+", 
       RowBox[{
        SuperscriptBox["pp2", "2"], " ", 
        SuperscriptBox["s123", "2"]}], "-", 
       RowBox[{"2", " ", "mm3", " ", "mm4", " ", "pp1", " ", "s23"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["mm3", "2"], " ", "pp2", " ", "s23"}], "+", 
       RowBox[{"2", " ", "mm3", " ", "mm4", " ", "pp2", " ", "s23"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["mm3", "2"], " ", "pp3", " ", "s23"}], "+", 
       RowBox[{"2", " ", "mm3", " ", "pp1", " ", "pp3", " ", "s23"}], "-", 
       RowBox[{"4", " ", "mm3", " ", "pp2", " ", "pp3", " ", "s23"}], "+", 
       RowBox[{"2", " ", "mm3", " ", "mm4", " ", "s12", " ", "s23"}], "+", 
       RowBox[{"2", " ", "mm4", " ", "pp1", " ", "s12", " ", "s23"}], "+", 
       RowBox[{"2", " ", "mm3", " ", "pp2", " ", "s12", " ", "s23"}], "+", 
       RowBox[{"2", " ", "mm4", " ", "pp2", " ", "s12", " ", "s23"}], "+", 
       RowBox[{"2", " ", "mm3", " ", "pp3", " ", "s12", " ", "s23"}], "-", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s12", " ", "s23"}], "-", 
       RowBox[{"2", " ", "mm4", " ", 
        SuperscriptBox["s12", "2"], " ", "s23"}], "+", 
       RowBox[{"2", " ", "mm3", " ", "pp2", " ", "s123", " ", "s23"}], "-", 
       RowBox[{"2", " ", "pp2", " ", "s12", " ", "s123", " ", "s23"}], "+", 
       RowBox[{
        SuperscriptBox["mm3", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "-", 
       RowBox[{"2", " ", "mm3", " ", "s12", " ", 
        SuperscriptBox["s23", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s12", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "-", 
       RowBox[{"4", " ", "mm3", " ", "pp1", " ", "pp3", " ", "z1"}], "+", 
       RowBox[{"2", " ", "mm4", " ", "pp1", " ", "pp3", " ", "z1"}], "+", 
       RowBox[{"2", " ", "mm3", " ", "pp2", " ", "pp3", " ", "z1"}], "-", 
       RowBox[{"2", " ", "mm4", " ", "pp2", " ", "pp3", " ", "z1"}], "-", 
       RowBox[{"2", " ", "mm3", " ", 
        SuperscriptBox["pp3", "2"], " ", "z1"}], "-", 
       RowBox[{"2", " ", "pp1", " ", 
        SuperscriptBox["pp3", "2"], " ", "z1"}], "+", 
       RowBox[{"2", " ", "mm4", " ", "pp1", " ", "s12", " ", "z1"}], "-", 
       RowBox[{"2", " ", "mm3", " ", "pp2", " ", "s12", " ", "z1"}], "+", 
       RowBox[{"2", " ", "mm4", " ", "pp2", " ", "s12", " ", "z1"}], "+", 
       RowBox[{"2", " ", "mm3", " ", "pp3", " ", "s12", " ", "z1"}], "+", 
       RowBox[{"2", " ", "mm4", " ", "pp3", " ", "s12", " ", "z1"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s12", " ", "z1"}], "-", 
       RowBox[{"2", " ", "mm4", " ", 
        SuperscriptBox["s12", "2"], " ", "z1"}], "-", 
       RowBox[{"2", " ", "mm4", " ", "pp1", " ", "s123", " ", "z1"}], "+", 
       RowBox[{"2", " ", "mm3", " ", "pp2", " ", "s123", " ", "z1"}], "+", 
       RowBox[{"2", " ", "mm4", " ", "pp2", " ", "s123", " ", "z1"}], "+", 
       RowBox[{"2", " ", "mm3", " ", "pp3", " ", "s123", " ", "z1"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s123", " ", "z1"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp3", " ", "s123", " ", "z1"}], "+", 
       RowBox[{"2", " ", "mm4", " ", "s12", " ", "s123", " ", "z1"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "s12", " ", "s123", " ", "z1"}], "-", 
       RowBox[{"4", " ", "pp3", " ", "s12", " ", "s123", " ", "z1"}], "-", 
       RowBox[{"2", " ", "pp2", " ", 
        SuperscriptBox["s123", "2"], " ", "z1"}], "+", 
       RowBox[{"2", " ", "mm3", " ", "pp3", " ", "s23", " ", "z1"}], "+", 
       RowBox[{"2", " ", "mm3", " ", "s12", " ", "s23", " ", "z1"}], "-", 
       RowBox[{"4", " ", "mm4", " ", "s12", " ", "s23", " ", "z1"}], "+", 
       RowBox[{"2", " ", "pp3", " ", "s12", " ", "s23", " ", "z1"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["s12", "2"], " ", "s23", " ", "z1"}], "-", 
       RowBox[{"2", " ", "mm3", " ", "s123", " ", "s23", " ", "z1"}], "+", 
       RowBox[{"2", " ", "s12", " ", "s123", " ", "s23", " ", "z1"}], "+", 
       RowBox[{
        SuperscriptBox["pp3", "2"], " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       RowBox[{"2", " ", "pp3", " ", "s12", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s12", "2"], " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       RowBox[{"2", " ", "pp3", " ", "s123", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       RowBox[{"2", " ", "s12", " ", "s123", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s123", "2"], " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       RowBox[{"2", " ", "mm4", " ", 
        SuperscriptBox["pp1", "2"], " ", "z2"}], "-", 
       RowBox[{"2", " ", "mm3", " ", "pp1", " ", "pp2", " ", "z2"}], "+", 
       RowBox[{"2", " ", "mm4", " ", "pp1", " ", "pp2", " ", "z2"}], "+", 
       RowBox[{"2", " ", "mm3", " ", "pp1", " ", "pp3", " ", "z2"}], "-", 
       RowBox[{"4", " ", "mm4", " ", "pp1", " ", "pp3", " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["pp1", "2"], " ", "pp3", " ", "z2"}], "+", 
       RowBox[{"2", " ", "mm4", " ", "pp1", " ", "s12", " ", "z2"}], "+", 
       RowBox[{"2", " ", "mm4", " ", "pp1", " ", "s123", " ", "z2"}], "+", 
       RowBox[{"2", " ", "mm3", " ", "pp2", " ", "s123", " ", "z2"}], "+", 
       RowBox[{"2", " ", "mm4", " ", "pp2", " ", "s123", " ", "z2"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp2", " ", "s123", " ", "z2"}], "-", 
       RowBox[{"2", " ", "mm3", " ", "pp3", " ", "s123", " ", "z2"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s123", " ", "z2"}], "-", 
       RowBox[{"2", " ", "mm4", " ", "s12", " ", "s123", " ", "z2"}], "-", 
       RowBox[{"2", " ", "pp2", " ", 
        SuperscriptBox["s123", "2"], " ", "z2"}], "+", 
       RowBox[{"2", " ", "mm3", " ", "pp1", " ", "s23", " ", "z2"}], "+", 
       RowBox[{"2", " ", "mm4", " ", "pp1", " ", "s23", " ", "z2"}], "+", 
       RowBox[{"2", " ", "mm3", " ", "pp2", " ", "s23", " ", "z2"}], "-", 
       RowBox[{"2", " ", "mm4", " ", "pp2", " ", "s23", " ", "z2"}], "+", 
       RowBox[{"2", " ", "mm3", " ", "pp3", " ", "s23", " ", "z2"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s23", " ", "z2"}], "-", 
       RowBox[{"4", " ", "mm3", " ", "s12", " ", "s23", " ", "z2"}], "+", 
       RowBox[{"2", " ", "mm4", " ", "s12", " ", "s23", " ", "z2"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "s12", " ", "s23", " ", "z2"}], "+", 
       RowBox[{"2", " ", "mm3", " ", "s123", " ", "s23", " ", "z2"}], "-", 
       RowBox[{"4", " ", "pp1", " ", "s123", " ", "s23", " ", "z2"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "s123", " ", "s23", " ", "z2"}], "+", 
       RowBox[{"2", " ", "s12", " ", "s123", " ", "s23", " ", "z2"}], "-", 
       RowBox[{"2", " ", "mm3", " ", 
        SuperscriptBox["s23", "2"], " ", "z2"}], "-", 
       RowBox[{"2", " ", "s12", " ", 
        SuperscriptBox["s23", "2"], " ", "z2"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"2", " ", "pp1", " ", "s12", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "s123", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"4", " ", "pp2", " ", "s123", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"2", " ", "pp3", " ", "s123", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"2", " ", "s12", " ", "s123", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["s123", "2"], " ", "z1", " ", "z2"}], "-", 
       RowBox[{"2", " ", "pp3", " ", "s23", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"2", " ", "s12", " ", "s23", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"2", " ", "s123", " ", "s23", " ", "z1", " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["pp1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"2", " ", "pp1", " ", "s123", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s123", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"2", " ", "pp1", " ", "s23", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"2", " ", "s123", " ", "s23", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s23", "2"], " ", 
        SuperscriptBox["z2", "2"]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.960542761193364*^9, 3.960542841222958*^9, 
  3.960543035955986*^9, 3.96054318588201*^9, 3.960543732865996*^9, 
  3.9606084090867653`*^9, 3.960624675671954*^9, 3.9606249869715242`*^9, 
  3.960625317700995*^9, 3.963920329699692*^9, 3.965316621050564*^9, 
  3.96531881752765*^9, 3.965389005652454*^9, 3.9669423505226097`*^9, 
  3.9723784557325974`*^9, 3.9723791397832794`*^9, 3.9723954726796093`*^9, 
  3.9723958534833717`*^9, 3.972400096813175*^9, 3.9730100897660103`*^9, 
  3.973082290097477*^9, 3.973093267715044*^9, 3.97315983407148*^9, 
  3.973584243055649*^9, 3.9735917241067104`*^9, 3.9735918520810585`*^9, 
  3.9736901826569176`*^9, 3.9736924052110615`*^9, 3.973693907595766*^9, 
  3.9738532048333817`*^9, 3.97385331892235*^9, 3.9739335352679195`*^9, 
  3.973939750461231*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"48d89806-b927-184e-aaa8-566f0f4b9cce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"vars", "=", 
   RowBox[{"{", 
    RowBox[{
    "mm1", ",", "mm2", ",", "mm3", ",", "mm4", ",", "mm5", ",", "mm6", ",", 
     "mm7", ",", "mm8", ",", "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", 
     "pp5", ",", "s12", ",", "s123", ",", "s23", ",", "s234", ",", "s34"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"numreplace", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"Rule", ",", 
    RowBox[{"{", 
     RowBox[{"vars", ",", 
      RowBox[{"RandomPrime", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "1000"}], "}"}], ",", 
        RowBox[{"vars", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{3.9723781791964664`*^9, 3.9723787236911526`*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"a0f374ea-acd5-514f-bd92-546dbf71b503"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"mm1", "\[Rule]", "461"}], ",", 
   RowBox[{"mm2", "\[Rule]", "11"}], ",", 
   RowBox[{"mm3", "\[Rule]", "227"}], ",", 
   RowBox[{"mm4", "\[Rule]", "43"}], ",", 
   RowBox[{"mm5", "\[Rule]", "457"}], ",", 
   RowBox[{"mm6", "\[Rule]", "173"}], ",", 
   RowBox[{"mm7", "\[Rule]", "967"}], ",", 
   RowBox[{"mm8", "\[Rule]", "269"}], ",", 
   RowBox[{"pp1", "\[Rule]", "967"}], ",", 
   RowBox[{"pp2", "\[Rule]", "263"}], ",", 
   RowBox[{"pp3", "\[Rule]", "193"}], ",", 
   RowBox[{"pp4", "\[Rule]", "59"}], ",", 
   RowBox[{"pp5", "\[Rule]", "353"}], ",", 
   RowBox[{"s12", "\[Rule]", "613"}], ",", 
   RowBox[{"s123", "\[Rule]", "521"}], ",", 
   RowBox[{"s23", "\[Rule]", "739"}], ",", 
   RowBox[{"s234", "\[Rule]", "859"}], ",", 
   RowBox[{"s34", "\[Rule]", "809"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9723787260622635`*^9, 3.9723791425395737`*^9, 
  3.9723954751328583`*^9, 3.9723958542075806`*^9, 3.972400096895588*^9, 
  3.973010089858221*^9, 3.9730822901622086`*^9, 3.973093269195509*^9, 
  3.9731598367680035`*^9, 3.973584245632576*^9, 3.9735916893976517`*^9, 
  3.9735918590428543`*^9, 3.973592150969303*^9, 3.973690185012928*^9, 
  3.9736924057524242`*^9, 3.9736939092819767`*^9, 3.9738532067935677`*^9, 
  3.973853318991316*^9, 3.9739335919301624`*^9, 3.973939752285595*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"297d34a6-71ad-ac40-a3da-e5574e0259bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "the", " ", "CY", " ", "condition", " ", "for", " ", 
    "different", " ", "configurations", " ", "of", " ", "Baikov", " ", 
    "polynomials"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{
         RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "/.", "numreplace"}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Baikov", "[", 
            RowBox[{"[", 
             RowBox[{"6", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Baikov", "[", 
            RowBox[{"[", 
             RowBox[{"7", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]]}], "}"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<=", 
      RowBox[{"Length", "[", 
       RowBox[{"Times", "@@@", 
        RowBox[{"Subsets", "[", 
         RowBox[{"%", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{"ToCalabiYau", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Times", "@@@", 
           RowBox[{"Subsets", "[", 
            RowBox[{"%", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"z1", ",", "z2"}], "}"}]}], "]"}], "]"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9723972732464275`*^9, 3.9723973818399677`*^9}, {
   3.9723974377505627`*^9, 3.9723974747849464`*^9}, {3.972397512103071*^9, 
   3.9723975148693447`*^9}, {3.9723975725411015`*^9, 3.972397574739973*^9}, {
   3.9723976725746536`*^9, 3.9723976950124435`*^9}, {3.9723977711888294`*^9, 
   3.972397782704132*^9}, 3.972397812812168*^9, {3.972398138480465*^9, 
   3.97239815390242*^9}, {3.972398203500942*^9, 3.9723982073030777`*^9}, {
   3.972398268670866*^9, 3.9723982883210697`*^9}, 3.972398404565647*^9, {
   3.9723984355446663`*^9, 3.9723984378778267`*^9}, {3.972398707289852*^9, 
   3.972398771004627*^9}, {3.972398816873871*^9, 3.9723988433350163`*^9}, 
   3.972398885473295*^9, 3.972398938423952*^9, {3.9723989783427773`*^9, 
   3.9723990118703537`*^9}, {3.972399043972166*^9, 3.972399077889015*^9}, {
   3.972399451220316*^9, 3.972399520844734*^9}, {3.972399567589777*^9, 
   3.972399588003151*^9}, 3.9723996560054855`*^9, {3.9723996965678387`*^9, 
   3.9723997293772774`*^9}, {3.9723997729908314`*^9, 3.972399776692133*^9}, {
   3.9723998844296246`*^9, 3.972399904927685*^9}, {3.972400042407137*^9, 
   3.972400042564333*^9}, {3.9724000951829567`*^9, 3.9724000991127815`*^9}, {
   3.9724001307248135`*^9, 3.972400159483206*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"8b6f8854-0259-e249-9d2e-1f979a11746b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too small for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.9724001047290287`*^9, {3.972400138783308*^9, 3.972400159767519*^9}, 
   3.97301008992478*^9, 3.9730822902365475`*^9, 3.973093271092333*^9, 
   3.973159838270485*^9, 3.973690185536585*^9, 3.973692406364624*^9, 
   3.9736939097845287`*^9, 3.97385331903529*^9, 3.9739335928668823`*^9, 
   3.973939753456623*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"e8ba9017-d7ae-dc4d-bf66-f50448770ec1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too small for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.9724001047290287`*^9, {3.972400138783308*^9, 3.972400159767519*^9}, 
   3.97301008992478*^9, 3.9730822902365475`*^9, 3.973093271092333*^9, 
   3.973159838270485*^9, 3.973690185536585*^9, 3.973692406364624*^9, 
   3.9736939097845287`*^9, 3.97385331903529*^9, 3.9739335928668823`*^9, 
   3.97393975345862*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"4a369911-eb9f-a74e-820c-adcc31d4f467"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "4", "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.9724001047290287`*^9, {3.972400138783308*^9, 3.972400159767519*^9}, 
   3.97301008992478*^9, 3.9730822902365475`*^9, 3.973093271092333*^9, 
   3.973159838270485*^9, 3.973690185536585*^9, 3.973692406364624*^9, 
   3.9736939097845287`*^9, 3.97385331903529*^9, 3.9739335928668823`*^9, 
   3.97393975346422*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"e2cedf75-ed0d-c64d-88cb-ef83e4ac5bd9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{"CY", "\[Rule]", "\<\"True\"\>"}], ",", "\<\"Elliptic Curve\"\>"}],
   "}"}]], "Print",
 CellChangeTimes->{
  3.9724001047290287`*^9, {3.972400138783308*^9, 3.972400159767519*^9}, 
   3.97301008992478*^9, 3.9730822902365475`*^9, 3.973093271092333*^9, 
   3.973159838270485*^9, 3.973690185536585*^9, 3.973692406364624*^9, 
   3.9736939097845287`*^9, 3.97385331903529*^9, 3.9739335928668823`*^9, 
   3.9739397534652195`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"00542dd2-7258-a74e-80ac-12873de52e36"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"4", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.9724001047290287`*^9, {3.972400138783308*^9, 3.972400159767519*^9}, 
   3.97301008992478*^9, 3.9730822902365475`*^9, 3.973093271092333*^9, 
   3.973159838270485*^9, 3.973690185536585*^9, 3.973692406364624*^9, 
   3.9736939097845287`*^9, 3.97385331903529*^9, 3.9739335928668823`*^9, 
   3.9739397534672184`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"96467db4-c8f5-2348-8836-80b4fbde6143"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.9724001047290287`*^9, {3.972400138783308*^9, 3.972400159767519*^9}, 
   3.97301008992478*^9, 3.9730822902365475`*^9, 3.973093271092333*^9, 
   3.973159838270485*^9, 3.973690185536585*^9, 3.973692406364624*^9, 
   3.9736939097845287`*^9, 3.97385331903529*^9, 3.9739335928668823`*^9, 
   3.973939753468767*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"c27c7ef2-8a37-da49-ac98-8308756d6c8c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.9724001047290287`*^9, {3.972400138783308*^9, 3.972400159767519*^9}, 
   3.97301008992478*^9, 3.9730822902365475`*^9, 3.973093271092333*^9, 
   3.973159838270485*^9, 3.973690185536585*^9, 3.973692406364624*^9, 
   3.9736939097845287`*^9, 3.97385331903529*^9, 3.9739335928668823`*^9, 
   3.97393975346978*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"cd8f3f60-3e36-2d44-abbe-a1afa673772e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Rationalization of the scalar integral in strict four dimensions\
\>", "Subsection",
 CellChangeTimes->{{3.9730766114256153`*^9, 
  3.9730766204501457`*^9}},ExpressionUUID->"09dcffa4-b9ea-1c42-b948-\
be9242f88b38"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"LeadingSingularities", "[", 
     RowBox[{"LS1", ",", 
      RowBox[{"{", "z2", "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9669428563899918`*^9, 3.966942884359871*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"a23a571f-c2a2-b14a-abcb-a4fb9f74d88e"],

Cell[BoxData[
 RowBox[{"1", "/", 
  RowBox[{"(", 
   RowBox[{"16", " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["pp1", "2"], "-", 
      RowBox[{"2", " ", "pp1", " ", "s123"}], "+", 
      SuperscriptBox["s123", "2"], "-", 
      RowBox[{"2", " ", "pp1", " ", "s23"}], "-", 
      RowBox[{"2", " ", "s123", " ", "s23"}], "+", 
      SuperscriptBox["s23", "2"]}]], " ", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["pp1", "2"], " ", 
        SuperscriptBox["pp3", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["pp1", "2"], " ", "pp3", " ", "pp4"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp3", " ", "pp4"}], "+", 
       RowBox[{
        SuperscriptBox["pp1", "2"], " ", 
        SuperscriptBox["pp4", "2"]}], "-", 
       RowBox[{"2", " ", "pp1", " ", "pp2", " ", 
        SuperscriptBox["pp4", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["pp2", "2"], " ", 
        SuperscriptBox["pp4", "2"]}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp3", " ", "pp5"}], "-", 
       RowBox[{"2", " ", "pp1", " ", 
        SuperscriptBox["pp3", "2"], " ", "pp5"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp4", " ", "pp5"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["pp2", "2"], " ", "pp4", " ", "pp5"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "pp4", " ", "pp5"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp3", " ", "pp4", " ", "pp5"}], "+", 
       RowBox[{
        SuperscriptBox["pp2", "2"], " ", 
        SuperscriptBox["pp5", "2"]}], "-", 
       RowBox[{"2", " ", "pp2", " ", "pp3", " ", 
        SuperscriptBox["pp5", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["pp3", "2"], " ", 
        SuperscriptBox["pp5", "2"]}], "-", 
       RowBox[{"4", " ", "pp1", " ", "pp2", " ", "pp4", " ", "s12"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "pp4", " ", "s12"}], "-", 
       RowBox[{"2", " ", "pp1", " ", 
        SuperscriptBox["pp4", "2"], " ", "s12"}], "-", 
       RowBox[{"2", " ", "pp2", " ", 
        SuperscriptBox["pp4", "2"], " ", "s12"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp4", " ", "pp5", " ", "s12"}], "-", 
       RowBox[{"2", " ", "pp3", " ", "pp4", " ", "pp5", " ", "s12"}], "+", 
       RowBox[{
        SuperscriptBox["pp4", "2"], " ", 
        SuperscriptBox["s12", "2"]}], "-", 
       RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp3", " ", "s123"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp4", " ", "s123"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["pp2", "2"], " ", "pp4", " ", "s123"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["pp2", "2"], " ", "pp5", " ", "s123"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp3", " ", "pp5", " ", "s123"}], "-", 
       RowBox[{"4", " ", "pp2", " ", "pp4", " ", "pp5", " ", "s123"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s12", " ", "s123"}], "+", 
       RowBox[{
        SuperscriptBox["pp2", "2"], " ", 
        SuperscriptBox["s123", "2"]}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "pp5", " ", "s23"}], "-", 
       RowBox[{"4", " ", "pp2", " ", "pp3", " ", "pp5", " ", "s23"}], "-", 
       RowBox[{"2", " ", "pp1", " ", "pp4", " ", "pp5", " ", "s23"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp4", " ", "pp5", " ", "s23"}], "-", 
       RowBox[{"2", " ", "pp2", " ", 
        SuperscriptBox["pp5", "2"], " ", "s23"}], "-", 
       RowBox[{"2", " ", "pp3", " ", 
        SuperscriptBox["pp5", "2"], " ", "s23"}], "-", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s12", " ", "s23"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s12", " ", "s23"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s12", " ", "s23"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp5", " ", "s12", " ", "s23"}], "+", 
       RowBox[{"2", " ", "pp3", " ", "pp5", " ", "s12", " ", "s23"}], "+", 
       RowBox[{"2", " ", "pp4", " ", "pp5", " ", "s12", " ", "s23"}], "-", 
       RowBox[{"2", " ", "pp4", " ", 
        SuperscriptBox["s12", "2"], " ", "s23"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp5", " ", "s123", " ", "s23"}], "-", 
       RowBox[{"2", " ", "pp2", " ", "s12", " ", "s123", " ", "s23"}], "+", 
       RowBox[{
        SuperscriptBox["pp5", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "-", 
       RowBox[{"2", " ", "pp5", " ", "s12", " ", 
        SuperscriptBox["s23", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s12", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "-", 
       RowBox[{"2", " ", "pp1", " ", 
        SuperscriptBox["pp3", "2"], " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "pp4", " ", "s234"}], "-", 
       RowBox[{"2", " ", "pp2", " ", "pp3", " ", "pp4", " ", "s234"}], "-", 
       RowBox[{"4", " ", "pp1", " ", "pp3", " ", "pp5", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp3", " ", "pp5", " ", "s234"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["pp3", "2"], " ", "pp5", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s12", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s12", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s12", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp3", " ", "pp4", " ", "s12", " ", "s234"}], "-", 
       RowBox[{"2", " ", "pp2", " ", "pp5", " ", "s12", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp3", " ", "pp5", " ", "s12", " ", "s234"}], "-", 
       RowBox[{"2", " ", "pp4", " ", 
        SuperscriptBox["s12", "2"], " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s123", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp3", " ", "s123", " ", "s234"}], "-", 
       RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s123", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s123", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp5", " ", "s123", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp3", " ", "pp5", " ", "s123", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "s12", " ", "s123", " ", "s234"}], "-", 
       RowBox[{"4", " ", "pp3", " ", "s12", " ", "s123", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp4", " ", "s12", " ", "s123", " ", "s234"}], "-", 
       RowBox[{"2", " ", "pp2", " ", 
        SuperscriptBox["s123", "2"], " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp3", " ", "pp5", " ", "s23", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp3", " ", "s12", " ", "s23", " ", "s234"}], "-", 
       RowBox[{"4", " ", "pp4", " ", "s12", " ", "s23", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp5", " ", "s12", " ", "s23", " ", "s234"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["s12", "2"], " ", "s23", " ", "s234"}], "-", 
       RowBox[{"2", " ", "pp5", " ", "s123", " ", "s23", " ", "s234"}], "+", 
       RowBox[{"2", " ", "s12", " ", "s123", " ", "s23", " ", "s234"}], "+", 
       RowBox[{
        SuperscriptBox["pp3", "2"], " ", 
        SuperscriptBox["s234", "2"]}], "-", 
       RowBox[{"2", " ", "pp3", " ", "s12", " ", 
        SuperscriptBox["s234", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s12", "2"], " ", 
        SuperscriptBox["s234", "2"]}], "-", 
       RowBox[{"2", " ", "pp3", " ", "s123", " ", 
        SuperscriptBox["s234", "2"]}], "-", 
       RowBox[{"2", " ", "s12", " ", "s123", " ", 
        SuperscriptBox["s234", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s123", "2"], " ", 
        SuperscriptBox["s234", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["pp1", "2"], " ", "pp3", " ", "s34"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["pp1", "2"], " ", "pp4", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp4", " ", "s34"}], "-", 
       RowBox[{"4", " ", "pp1", " ", "pp3", " ", "pp4", " ", "s34"}], "-", 
       RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp5", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "pp5", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s12", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp2", " ", "s123", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s123", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s123", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s123", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp5", " ", "s123", " ", "s34"}], "-", 
       RowBox[{"2", " ", "pp3", " ", "pp5", " ", "s123", " ", "s34"}], "-", 
       RowBox[{"2", " ", "pp4", " ", "s12", " ", "s123", " ", "s34"}], "-", 
       RowBox[{"2", " ", "pp2", " ", 
        SuperscriptBox["s123", "2"], " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s23", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s23", " ", "s34"}], "-", 
       RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s23", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp5", " ", "s23", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp5", " ", "s23", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp3", " ", "pp5", " ", "s23", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "s12", " ", "s23", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp4", " ", "s12", " ", "s23", " ", "s34"}], "-", 
       RowBox[{"4", " ", "pp5", " ", "s12", " ", "s23", " ", "s34"}], "-", 
       RowBox[{"4", " ", "pp1", " ", "s123", " ", "s23", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "s123", " ", "s23", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp5", " ", "s123", " ", "s23", " ", "s34"}], "+", 
       RowBox[{"2", " ", "s12", " ", "s123", " ", "s23", " ", "s34"}], "-", 
       RowBox[{"2", " ", "pp5", " ", 
        SuperscriptBox["s23", "2"], " ", "s34"}], "-", 
       RowBox[{"2", " ", "s12", " ", 
        SuperscriptBox["s23", "2"], " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s234", " ", "s34"}], "-", 
       RowBox[{"2", " ", "pp1", " ", "s12", " ", "s234", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "s123", " ", "s234", " ", "s34"}], "-", 
       RowBox[{"4", " ", "pp2", " ", "s123", " ", "s234", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp3", " ", "s123", " ", "s234", " ", "s34"}], "+", 
       RowBox[{"2", " ", "s12", " ", "s123", " ", "s234", " ", "s34"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["s123", "2"], " ", "s234", " ", "s34"}], "-", 
       RowBox[{"2", " ", "pp3", " ", "s23", " ", "s234", " ", "s34"}], "+", 
       RowBox[{"2", " ", "s12", " ", "s23", " ", "s234", " ", "s34"}], "+", 
       RowBox[{"2", " ", "s123", " ", "s23", " ", "s234", " ", "s34"}], "+", 
       RowBox[{
        SuperscriptBox["pp1", "2"], " ", 
        SuperscriptBox["s34", "2"]}], "-", 
       RowBox[{"2", " ", "pp1", " ", "s123", " ", 
        SuperscriptBox["s34", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s123", "2"], " ", 
        SuperscriptBox["s34", "2"]}], "-", 
       RowBox[{"2", " ", "pp1", " ", "s23", " ", 
        SuperscriptBox["s34", "2"]}], "-", 
       RowBox[{"2", " ", "s123", " ", "s23", " ", 
        SuperscriptBox["s34", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s23", "2"], " ", 
        SuperscriptBox["s34", "2"]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9730823657477856`*^9, 3.9736909424612255`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"27910760-8fff-1040-aba1-48e8c683a120"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ChangeVars1nofact", "[", 
   RowBox[{"expr_", ",", "sqrt_", ",", "z_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "roots", "}"}], ",", 
    RowBox[{
     RowBox[{"roots", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"0", "==", "sqrt"}], ",", "z"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"z", "->", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"f2", "-", "f1"}], ")"}]}], "/", "4"}], " ", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "t"}], ")"}], "^", "2"}], "/", "t"}]}], "+",
             "f1"}], "/.", " ", 
           RowBox[{"f1", "->", 
            RowBox[{"roots", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}]}], "/.", 
          "\[NonBreakingSpace]", 
          RowBox[{"f2", "->", 
           RowBox[{"roots", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"expr", "*", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{"f2", "-", "f1"}], ")"}]}], "/", "4"}], " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "t"}], ")"}], "^", "2"}], "/", "t"}]}], "+",
               "f1"}], "/.", " ", 
             RowBox[{"f1", "->", 
              RowBox[{"roots", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}]}], "/.", 
            "\[NonBreakingSpace]", 
            RowBox[{"f2", "->", 
             RowBox[{"roots", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}]}], ",", 
           "t"}], "]"}]}], "/.", "\[NonBreakingSpace]", 
        RowBox[{"z", "->", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{"f2", "-", "f1"}], ")"}]}], "/", "4"}], " ", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "t"}], ")"}], "^", "2"}], "/", "t"}]}], "+",
              "f1"}], "/.", "\[NonBreakingSpace]", 
            RowBox[{"f1", "->", 
             RowBox[{"roots", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}]}], "/.", " ", 
           RowBox[{"f2", "->", 
            RowBox[{"roots", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}]}], 
          ")"}]}]}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.960624990118373*^9, 3.960625004826873*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"a68c2489-0c78-9249-8be5-ecd420a091e5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ChangeVars1nofact", "[", 
    RowBox[{"LS1", ",", 
     RowBox[{
      RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"4", ",", "1"}], "]"}], "]"}], ",", "z2", ",", "t2"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MaxCut", "[", 
    RowBox[{
     RowBox[{"Baikov", "[", 
      RowBox[{"[", 
       RowBox[{"5", ",", "1"}], "]"}], "]"}], ",", 
     RowBox[{"{", "}"}]}], "]"}], "/.", "%"}], "//", "Factor"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"0", "==", "%"}], ",", "z1"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"LS2", ",", 
    RowBox[{"{", 
     RowBox[{"z1", ",", 
      RowBox[{"%", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}], ",", 
      RowBox[{"%", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}], "}"}]}], "]"}], "//",
   "Factor"}]}], "Input",
 CellChangeTimes->{{3.9605432864378223`*^9, 3.96054336572381*^9}, {
   3.960543780493327*^9, 3.960543852717658*^9}, {3.960543884547749*^9, 
   3.960543890603311*^9}, {3.960544037968388*^9, 3.9605440427601013`*^9}, {
   3.960624695070929*^9, 3.960624697083829*^9}, 3.960624745233176*^9, {
   3.960625018393519*^9, 3.9606250885484467`*^9}, {3.960953253530849*^9, 
   3.960953264322755*^9}, {3.966942889056507*^9, 3.96694289255007*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"668ffb9e-eda3-ff44-9023-afe98da8b12c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["pp1", "2"], " ", "pp3"}], "-", 
      RowBox[{"pp1", " ", "pp2", " ", "pp3"}], "+", 
      RowBox[{"pp1", " ", 
       SuperscriptBox["pp3", "2"]}], "+", 
      RowBox[{"pp1", " ", "pp2", " ", "s12"}], "-", 
      RowBox[{"pp1", " ", "pp3", " ", "s12"}], "-", 
      RowBox[{"pp1", " ", "pp2", " ", "s123"}], "+", 
      RowBox[{
       SuperscriptBox["pp2", "2"], " ", "s123"}], "-", 
      RowBox[{"pp1", " ", "pp3", " ", "s123"}], "-", 
      RowBox[{"pp2", " ", "pp3", " ", "s123"}], "-", 
      RowBox[{"pp2", " ", "s12", " ", "s123"}], "+", 
      RowBox[{"pp3", " ", "s12", " ", "s123"}], "+", 
      RowBox[{"pp2", " ", 
       SuperscriptBox["s123", "2"]}], "-", 
      RowBox[{"pp1", " ", "pp3", " ", "s23"}], "+", 
      RowBox[{"pp2", " ", "pp3", " ", "s23"}], "-", 
      RowBox[{"pp1", " ", "s12", " ", "s23"}], "-", 
      RowBox[{"pp2", " ", "s12", " ", "s23"}], "-", 
      RowBox[{"pp3", " ", "s12", " ", "s23"}], "+", 
      RowBox[{
       SuperscriptBox["s12", "2"], " ", "s23"}], "+", 
      RowBox[{"pp1", " ", "s123", " ", "s23"}], "-", 
      RowBox[{"pp2", " ", "s123", " ", "s23"}], "-", 
      RowBox[{"s12", " ", "s123", " ", "s23"}], "+", 
      RowBox[{"s12", " ", 
       SuperscriptBox["s23", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t2"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "t2"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "mm3"}], " ", "mm4", " ", "pp1"}], "+", 
      RowBox[{
       SuperscriptBox["mm4", "2"], " ", "pp1"}], "+", 
      RowBox[{"mm4", " ", 
       SuperscriptBox["pp1", "2"]}], "+", 
      RowBox[{"mm3", " ", "mm4", " ", "s123"}], "-", 
      RowBox[{"mm4", " ", "pp1", " ", "s123"}], "+", 
      RowBox[{
       SuperscriptBox["mm3", "2"], " ", "s23"}], "-", 
      RowBox[{"mm3", " ", "mm4", " ", "s23"}], "-", 
      RowBox[{"mm3", " ", "pp1", " ", "s23"}], "-", 
      RowBox[{"mm4", " ", "pp1", " ", "s23"}], "-", 
      RowBox[{"mm3", " ", "s123", " ", "s23"}], "+", 
      RowBox[{"pp1", " ", "s123", " ", "s23"}], "+", 
      RowBox[{"mm3", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"mm3", " ", "pp1", " ", "z1"}], "-", 
      RowBox[{"mm4", " ", "pp1", " ", "z1"}], "-", 
      RowBox[{"mm3", " ", "s123", " ", "z1"}], "-", 
      RowBox[{"mm4", " ", "s123", " ", "z1"}], "-", 
      RowBox[{"pp1", " ", "s123", " ", "z1"}], "+", 
      RowBox[{
       SuperscriptBox["s123", "2"], " ", "z1"}], "-", 
      RowBox[{"mm3", " ", "s23", " ", "z1"}], "+", 
      RowBox[{"mm4", " ", "s23", " ", "z1"}], "-", 
      RowBox[{"s123", " ", "s23", " ", "z1"}], "+", 
      RowBox[{"s123", " ", 
       SuperscriptBox["z1", "2"]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"16", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["pp1", "2"], "-", 
      RowBox[{"2", " ", "pp1", " ", "s123"}], "+", 
      SuperscriptBox["s123", "2"], "-", 
      RowBox[{"2", " ", "pp1", " ", "s23"}], "-", 
      RowBox[{"2", " ", "s123", " ", "s23"}], "+", 
      SuperscriptBox["s23", "2"]}], ")"}], " ", 
    SuperscriptBox["t2", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9730823759158707`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"b82fd184-5220-4849-af1b-78d85448d055"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["mm3", "2"], "-", 
     RowBox[{"2", " ", "mm3", " ", "mm4"}], "+", 
     SuperscriptBox["mm4", "2"], "-", 
     RowBox[{"2", " ", "mm3", " ", "s123"}], "-", 
     RowBox[{"2", " ", "mm4", " ", "s123"}], "+", 
     SuperscriptBox["s123", "2"]}]], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"16", " ", 
    SuperscriptBox["\[Pi]", "4"], " ", "s123", " ", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["pp1", "2"], " ", 
        SuperscriptBox["pp3", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["pp1", "2"], " ", "pp3", " ", "pp4"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp3", " ", "pp4"}], "+", 
       RowBox[{
        SuperscriptBox["pp1", "2"], " ", 
        SuperscriptBox["pp4", "2"]}], "-", 
       RowBox[{"2", " ", "pp1", " ", "pp2", " ", 
        SuperscriptBox["pp4", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["pp2", "2"], " ", 
        SuperscriptBox["pp4", "2"]}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp3", " ", "pp5"}], "-", 
       RowBox[{"2", " ", "pp1", " ", 
        SuperscriptBox["pp3", "2"], " ", "pp5"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp4", " ", "pp5"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["pp2", "2"], " ", "pp4", " ", "pp5"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "pp4", " ", "pp5"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp3", " ", "pp4", " ", "pp5"}], "+", 
       RowBox[{
        SuperscriptBox["pp2", "2"], " ", 
        SuperscriptBox["pp5", "2"]}], "-", 
       RowBox[{"2", " ", "pp2", " ", "pp3", " ", 
        SuperscriptBox["pp5", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["pp3", "2"], " ", 
        SuperscriptBox["pp5", "2"]}], "-", 
       RowBox[{"4", " ", "pp1", " ", "pp2", " ", "pp4", " ", "s12"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "pp4", " ", "s12"}], "-", 
       RowBox[{"2", " ", "pp1", " ", 
        SuperscriptBox["pp4", "2"], " ", "s12"}], "-", 
       RowBox[{"2", " ", "pp2", " ", 
        SuperscriptBox["pp4", "2"], " ", "s12"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp4", " ", "pp5", " ", "s12"}], "-", 
       RowBox[{"2", " ", "pp3", " ", "pp4", " ", "pp5", " ", "s12"}], "+", 
       RowBox[{
        SuperscriptBox["pp4", "2"], " ", 
        SuperscriptBox["s12", "2"]}], "-", 
       RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp3", " ", "s123"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp4", " ", "s123"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["pp2", "2"], " ", "pp4", " ", "s123"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["pp2", "2"], " ", "pp5", " ", "s123"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp3", " ", "pp5", " ", "s123"}], "-", 
       RowBox[{"4", " ", "pp2", " ", "pp4", " ", "pp5", " ", "s123"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s12", " ", "s123"}], "+", 
       RowBox[{
        SuperscriptBox["pp2", "2"], " ", 
        SuperscriptBox["s123", "2"]}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "pp5", " ", "s23"}], "-", 
       RowBox[{"4", " ", "pp2", " ", "pp3", " ", "pp5", " ", "s23"}], "-", 
       RowBox[{"2", " ", "pp1", " ", "pp4", " ", "pp5", " ", "s23"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp4", " ", "pp5", " ", "s23"}], "-", 
       RowBox[{"2", " ", "pp2", " ", 
        SuperscriptBox["pp5", "2"], " ", "s23"}], "-", 
       RowBox[{"2", " ", "pp3", " ", 
        SuperscriptBox["pp5", "2"], " ", "s23"}], "-", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s12", " ", "s23"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s12", " ", "s23"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s12", " ", "s23"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp5", " ", "s12", " ", "s23"}], "+", 
       RowBox[{"2", " ", "pp3", " ", "pp5", " ", "s12", " ", "s23"}], "+", 
       RowBox[{"2", " ", "pp4", " ", "pp5", " ", "s12", " ", "s23"}], "-", 
       RowBox[{"2", " ", "pp4", " ", 
        SuperscriptBox["s12", "2"], " ", "s23"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp5", " ", "s123", " ", "s23"}], "-", 
       RowBox[{"2", " ", "pp2", " ", "s12", " ", "s123", " ", "s23"}], "+", 
       RowBox[{
        SuperscriptBox["pp5", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "-", 
       RowBox[{"2", " ", "pp5", " ", "s12", " ", 
        SuperscriptBox["s23", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s12", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "-", 
       RowBox[{"2", " ", "pp1", " ", 
        SuperscriptBox["pp3", "2"], " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "pp4", " ", "s234"}], "-", 
       RowBox[{"2", " ", "pp2", " ", "pp3", " ", "pp4", " ", "s234"}], "-", 
       RowBox[{"4", " ", "pp1", " ", "pp3", " ", "pp5", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp3", " ", "pp5", " ", "s234"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["pp3", "2"], " ", "pp5", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s12", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s12", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s12", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp3", " ", "pp4", " ", "s12", " ", "s234"}], "-", 
       RowBox[{"2", " ", "pp2", " ", "pp5", " ", "s12", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp3", " ", "pp5", " ", "s12", " ", "s234"}], "-", 
       RowBox[{"2", " ", "pp4", " ", 
        SuperscriptBox["s12", "2"], " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s123", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp3", " ", "s123", " ", "s234"}], "-", 
       RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s123", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s123", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp5", " ", "s123", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp3", " ", "pp5", " ", "s123", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "s12", " ", "s123", " ", "s234"}], "-", 
       RowBox[{"4", " ", "pp3", " ", "s12", " ", "s123", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp4", " ", "s12", " ", "s123", " ", "s234"}], "-", 
       RowBox[{"2", " ", "pp2", " ", 
        SuperscriptBox["s123", "2"], " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp3", " ", "pp5", " ", "s23", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp3", " ", "s12", " ", "s23", " ", "s234"}], "-", 
       RowBox[{"4", " ", "pp4", " ", "s12", " ", "s23", " ", "s234"}], "+", 
       RowBox[{"2", " ", "pp5", " ", "s12", " ", "s23", " ", "s234"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["s12", "2"], " ", "s23", " ", "s234"}], "-", 
       RowBox[{"2", " ", "pp5", " ", "s123", " ", "s23", " ", "s234"}], "+", 
       RowBox[{"2", " ", "s12", " ", "s123", " ", "s23", " ", "s234"}], "+", 
       RowBox[{
        SuperscriptBox["pp3", "2"], " ", 
        SuperscriptBox["s234", "2"]}], "-", 
       RowBox[{"2", " ", "pp3", " ", "s12", " ", 
        SuperscriptBox["s234", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s12", "2"], " ", 
        SuperscriptBox["s234", "2"]}], "-", 
       RowBox[{"2", " ", "pp3", " ", "s123", " ", 
        SuperscriptBox["s234", "2"]}], "-", 
       RowBox[{"2", " ", "s12", " ", "s123", " ", 
        SuperscriptBox["s234", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s123", "2"], " ", 
        SuperscriptBox["s234", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["pp1", "2"], " ", "pp3", " ", "s34"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["pp1", "2"], " ", "pp4", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp4", " ", "s34"}], "-", 
       RowBox[{"4", " ", "pp1", " ", "pp3", " ", "pp4", " ", "s34"}], "-", 
       RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp5", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "pp5", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s12", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp2", " ", "s123", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s123", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s123", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s123", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp5", " ", "s123", " ", "s34"}], "-", 
       RowBox[{"2", " ", "pp3", " ", "pp5", " ", "s123", " ", "s34"}], "-", 
       RowBox[{"2", " ", "pp4", " ", "s12", " ", "s123", " ", "s34"}], "-", 
       RowBox[{"2", " ", "pp2", " ", 
        SuperscriptBox["s123", "2"], " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s23", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s23", " ", "s34"}], "-", 
       RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s23", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp5", " ", "s23", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "pp5", " ", "s23", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp3", " ", "pp5", " ", "s23", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "s12", " ", "s23", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp4", " ", "s12", " ", "s23", " ", "s34"}], "-", 
       RowBox[{"4", " ", "pp5", " ", "s12", " ", "s23", " ", "s34"}], "-", 
       RowBox[{"4", " ", "pp1", " ", "s123", " ", "s23", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp2", " ", "s123", " ", "s23", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp5", " ", "s123", " ", "s23", " ", "s34"}], "+", 
       RowBox[{"2", " ", "s12", " ", "s123", " ", "s23", " ", "s34"}], "-", 
       RowBox[{"2", " ", "pp5", " ", 
        SuperscriptBox["s23", "2"], " ", "s34"}], "-", 
       RowBox[{"2", " ", "s12", " ", 
        SuperscriptBox["s23", "2"], " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s234", " ", "s34"}], "-", 
       RowBox[{"2", " ", "pp1", " ", "s12", " ", "s234", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp1", " ", "s123", " ", "s234", " ", "s34"}], "-", 
       RowBox[{"4", " ", "pp2", " ", "s123", " ", "s234", " ", "s34"}], "+", 
       RowBox[{"2", " ", "pp3", " ", "s123", " ", "s234", " ", "s34"}], "+", 
       RowBox[{"2", " ", "s12", " ", "s123", " ", "s234", " ", "s34"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["s123", "2"], " ", "s234", " ", "s34"}], "-", 
       RowBox[{"2", " ", "pp3", " ", "s23", " ", "s234", " ", "s34"}], "+", 
       RowBox[{"2", " ", "s12", " ", "s23", " ", "s234", " ", "s34"}], "+", 
       RowBox[{"2", " ", "s123", " ", "s23", " ", "s234", " ", "s34"}], "+", 
       RowBox[{
        SuperscriptBox["pp1", "2"], " ", 
        SuperscriptBox["s34", "2"]}], "-", 
       RowBox[{"2", " ", "pp1", " ", "s123", " ", 
        SuperscriptBox["s34", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s123", "2"], " ", 
        SuperscriptBox["s34", "2"]}], "-", 
       RowBox[{"2", " ", "pp1", " ", "s23", " ", 
        SuperscriptBox["s34", "2"]}], "-", 
       RowBox[{"2", " ", "s123", " ", "s23", " ", 
        SuperscriptBox["s34", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s23", "2"], " ", 
        SuperscriptBox["s34", "2"]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9730823760641575`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"b64e1510-ae44-8148-8c5f-96b36db3aa4b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Leading singularity with the polynomial with vanishing exponent\
\>", "Subsection",
 CellChangeTimes->{{3.9730766114256153`*^9, 3.9730766204501457`*^9}, 
   3.973690269546459*^9, 
   3.9738546039235706`*^9},ExpressionUUID->"5c26e63a-aa97-ee4e-bf58-\
d538b900416e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "look", " ", "at", " ", "the", " ", "Leading", " ",
     "Singularity", " ", "of", " ", "the", " ", "polynomial", " ", "with", " ",
     "vanishing", " ", "exponent"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"LeadingSingularities", "[", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"MaxCut", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Baikov", "[", 
               RowBox[{"[", 
                RowBox[{"7", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
             RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]], ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "/.", "facpow"}], "//.", "Sqrtpow"}], "//",
     "Factor"}], "\[IndentingNewLine]", 
   RowBox[{"Discriminant", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Denominator", "[", "%", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", "z1"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9735843113135624`*^9, 3.973584383529558*^9}, {
   3.973584438486086*^9, 3.973584439789154*^9}, 3.973690573514164*^9, {
   3.9736908437408752`*^9, 3.9736908450795555`*^9}, {3.973691707861912*^9, 
   3.9736917187410088`*^9}, {3.973692433848171*^9, 3.9736924893124866`*^9}, {
   3.973933625657217*^9, 3.973933673859684*^9}, {3.973933736327709*^9, 
   3.973933740964096*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"020811e6-fdb3-934b-8950-2a330ef0d45f"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", 
   RowBox[{"2", " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "75294168712467569207280"}], "+", 
      RowBox[{"692377047754179389472", " ", "z1"}], "-", 
      RowBox[{"2003825685089335688", " ", 
       SuperscriptBox["z1", "2"]}], "+", 
      RowBox[{"2576514438818592", " ", 
       SuperscriptBox["z1", "3"]}], "-", 
      RowBox[{"1391938400219", " ", 
       SuperscriptBox["z1", "4"]}], "+", 
      RowBox[{"297976602", " ", 
       SuperscriptBox["z1", "5"]}], "-", 
      RowBox[{"122947", " ", 
       SuperscriptBox["z1", "6"]}]}]]}]]}]], "Output",
 CellChangeTimes->{{3.9739336269196777`*^9, 3.973933674132263*^9}, 
   3.973939759340006*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"f78ad6f8-e648-a445-bc70-fa10ecfef75d"],

Cell[BoxData[\
"53355405127338823238008719670673599500498235233863692697397008701837402790692\
7178469649860524473766380067776616880396349289947948381690219823366144"], \
"Output",
 CellChangeTimes->{{3.9739336269196777`*^9, 3.973933674132263*^9}, 
   3.973939759344631*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"c282fbb4-5f27-9144-a842-7d94a1a960c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "look", " ", "at", " ", "the", " ", "Leading", " ",
     "Singularity", " ", "when", " ", "including", " ", "two", " ", "of", " ",
     "the", " ", "polynomials"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"LeadingSingularities", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{
            RowBox[{
             RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
             RowBox[{"[", "4", "]"}], "]"}], "/.", "numreplace"}]], "*", 
          FractionBox["1", 
           RowBox[{
            RowBox[{"MaxCut", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Baikov", "[", 
                RowBox[{"[", 
                 RowBox[{"6", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], 
              ",", 
              RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]]}], ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "/.", "facpow"}], "//.", "Sqrtpow"}], "//",
     "Factor"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ChangeVars1", "[", 
        RowBox[{"%", ",", 
         SqrtBox[
          RowBox[{"225968814892", "+", 
           RowBox[{"13275756", " ", "z1"}], "+", 
           RowBox[{"71427", " ", 
            SuperscriptBox["z1", "2"]}]}]], ",", "z1", ",", "t1"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], "/.", "facpow"}], "//.", "Sqrtpow"}], "//",
     "Factor"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Discriminant", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Denominator", "[", "%", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", "t1"}], "]"}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.9730079598416157`*^9, 3.9730079678393993`*^9}, {
   3.973008056394905*^9, 3.9730080767651634`*^9}, {3.9730101845061607`*^9, 
   3.9730101894682484`*^9}, 3.9730102244794216`*^9, {3.9730822962694473`*^9, 
   3.973082296864464*^9}, 3.9730823353905754`*^9, {3.9735842860915165`*^9, 
   3.9735842907910614`*^9}, {3.9735919639313984`*^9, 
   3.9735920038091507`*^9}, {3.9735920374428062`*^9, 3.9735920558036175`*^9}, 
   3.973592169812174*^9, {3.9735922279121094`*^9, 3.973592228361313*^9}, {
   3.973592470995205*^9, 3.973592492109087*^9}, {3.9735925475659447`*^9, 
   3.9735925819033833`*^9}, {3.973690280976761*^9, 3.9736903519789963`*^9}, {
   3.9736924154562683`*^9, 3.9736924230550327`*^9}, 3.9739398000005436`*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"a12ee792-384d-c04c-a292-fe3efabb2a79"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"41723650", " ", 
      SqrtBox[
       FractionBox["2", "388948474843"]]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{"225968814892", "+", 
        RowBox[{"13275756", " ", "z1"}], "+", 
        RowBox[{"71427", " ", 
         SuperscriptBox["z1", "2"]}]}]], " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "120409823457967290278561540012"}], "-", 
         RowBox[{"30817552929263971358906016", " ", "z1"}], "-", 
         RowBox[{"23846662011605441127047", " ", 
          SuperscriptBox["z1", "2"]}], "+", 
         RowBox[{"404846843019249582", " ", 
          SqrtBox["388948474843"], " ", 
          SqrtBox[
           RowBox[{"225968814892", "+", 
            RowBox[{"13275756", " ", "z1"}], "+", 
            RowBox[{"71427", " ", 
             SuperscriptBox["z1", "2"]}]}]]}], "+", 
         RowBox[{"98683377942313", " ", 
          SqrtBox["388948474843"], " ", "z1", " ", 
          SqrtBox[
           RowBox[{"225968814892", "+", 
            RowBox[{"13275756", " ", "z1"}], "+", 
            RowBox[{"71427", " ", 
             SuperscriptBox["z1", "2"]}]}]]}]}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.973010191477949*^9, 3.9730102278158436`*^9, {3.973082332238123*^9, 
   3.973082336425701*^9}, {3.9735919398961353`*^9, 3.9735919649690685`*^9}, {
   3.9735919965821304`*^9, 3.973592004614868*^9}, {3.973592044248543*^9, 
   3.973592056693634*^9}, {3.9735921559395046`*^9, 3.973592170744259*^9}, 
   3.9735922317770023`*^9, 3.973592494208021*^9, {3.973592550904297*^9, 
   3.9735925824782486`*^9}, {3.9736903021655693`*^9, 
   3.9736903526812973`*^9}, {3.973692411367836*^9, 3.9736924236885815`*^9}, {
   3.9739397973025436`*^9, 3.9739398006782494`*^9}},
 CellLabel->"Out[25]=",ExpressionUUID->"00dee0d9-113d-784d-ae9a-8954f47abe52"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   SqrtBox[
    FractionBox["99339838285", "388948474843"]], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"\[Sqrt]", 
    RowBox[{"(", 
     RowBox[{"38331672990680852992761269881", "-", 
      RowBox[{"158625931422166589399", " ", 
       SqrtBox["27781422712610961"]}], "+", 
      RowBox[{"7528195986361031363817", " ", "\[ImaginaryI]", " ", 
       SqrtBox["40240532792370"], " ", "t1"}], "-", 
      RowBox[{"338680187770329", " ", "\[ImaginaryI]", " ", 
       SqrtBox["124215472409501566051422129730"], " ", "t1"}], "-", 
      RowBox[{"163307745073406668088991557965", " ", 
       SuperscriptBox["t1", "2"]}], "+", 
      RowBox[{"7528195986361031363817", " ", "\[ImaginaryI]", " ", 
       SqrtBox["40240532792370"], " ", 
       SuperscriptBox["t1", "3"]}], "+", 
      RowBox[{"338680187770329", " ", "\[ImaginaryI]", " ", 
       SqrtBox["124215472409501566051422129730"], " ", 
       SuperscriptBox["t1", "3"]}], "+", 
      RowBox[{"38331672990680852992761269881", " ", 
       SuperscriptBox["t1", "4"]}], "+", 
      RowBox[{"158625931422166589399", " ", 
       SqrtBox["27781422712610961"], " ", 
       SuperscriptBox["t1", "4"]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.973010191477949*^9, 3.9730102278158436`*^9, {3.973082332238123*^9, 
   3.973082336425701*^9}, {3.9735919398961353`*^9, 3.9735919649690685`*^9}, {
   3.9735919965821304`*^9, 3.973592004614868*^9}, {3.973592044248543*^9, 
   3.973592056693634*^9}, {3.9735921559395046`*^9, 3.973592170744259*^9}, 
   3.9735922317770023`*^9, 3.973592494208021*^9, {3.973592550904297*^9, 
   3.9735925824782486`*^9}, {3.9736903021655693`*^9, 
   3.9736903526812973`*^9}, {3.973692411367836*^9, 3.9736924236885815`*^9}, {
   3.9739397973025436`*^9, 3.9739398007132473`*^9}},
 CellLabel->"Out[26]=",ExpressionUUID->"a74cccda-eb04-c544-8683-dc8ac33a6040"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.973010191477949*^9, 3.9730102278158436`*^9, {3.973082332238123*^9, 
   3.973082336425701*^9}, {3.9735919398961353`*^9, 3.9735919649690685`*^9}, {
   3.9735919965821304`*^9, 3.973592004614868*^9}, {3.973592044248543*^9, 
   3.973592056693634*^9}, {3.9735921559395046`*^9, 3.973592170744259*^9}, 
   3.9735922317770023`*^9, 3.973592494208021*^9, {3.973592550904297*^9, 
   3.9735925824782486`*^9}, {3.9736903021655693`*^9, 
   3.9736903526812973`*^9}, {3.973692411367836*^9, 3.9736924236885815`*^9}, {
   3.9739397973025436`*^9, 3.973939800733759*^9}},
 CellLabel->"Out[27]=",ExpressionUUID->"0d439236-e072-e946-8d24-667fb0827462"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "look", " ", "at", " ", "the", " ", "Leading", " ",
     "Singularity", " ", "when", " ", "including", " ", "other", " ", "two", " ",
     "of", " ", "the", " ", "polynomials"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"LeadingSingularities", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{
            RowBox[{
             RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
             RowBox[{"[", "4", "]"}], "]"}], "/.", "numreplace"}]], "*", 
          FractionBox["1", 
           RowBox[{
            RowBox[{"MaxCut", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Baikov", "[", 
                RowBox[{"[", 
                 RowBox[{"7", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], 
              ",", 
              RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]]}], ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "/.", "facpow"}], "//.", "Sqrtpow"}], "//",
     "Factor"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "We", " ", "observe", " ", "the", " ", "appearance", " ", "of", " ", 
     "the", " ", "hyperelliptic", " ", "curve", " ", "again"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"LS2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"ChangeVars1", "[", 
         RowBox[{"%", ",", 
          SqrtBox[
           RowBox[{"1113464361420", "-", 
            RowBox[{"27247308", " ", "z1"}], "+", 
            RowBox[{"122947", " ", 
             SuperscriptBox["z1", "2"]}]}]], ",", "z1", ",", "t1"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "/.", "facpow"}], "//.", "Sqrtpow"}], 
     "//", "Factor"}]}], "\[IndentingNewLine]", 
   RowBox[{"Discriminant", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Denominator", "[", "%", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "1"}], "]"}], "]"}], ",", "t1"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9735843113135624`*^9, 3.973584383529558*^9}, {
   3.973584438486086*^9, 3.973584439789154*^9}, 3.973690573514164*^9, {
   3.9736908437408752`*^9, 3.9736908450795555`*^9}, {3.973691707861912*^9, 
   3.9736917187410088`*^9}, {3.973692433848171*^9, 3.9736924893124866`*^9}, {
   3.9739340346285343`*^9, 3.973934038875*^9}, 3.9739398099189873`*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"d7ebeb65-20b9-614c-b96c-f7f15e677aa9"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{"99126318", "-", 
        RowBox[{"659881", " ", "z1"}], "+", 
        RowBox[{"739", " ", 
         SuperscriptBox["z1", "2"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{"1113464361420", "-", 
        RowBox[{"27247308", " ", "z1"}], "+", 
        RowBox[{"122947", " ", 
         SuperscriptBox["z1", "2"]}]}]], " ", 
      SqrtBox[
       RowBox[{"67621534484", "-", 
        RowBox[{"620167620", " ", "z1"}], "+", 
        RowBox[{"1776989", " ", 
         SuperscriptBox["z1", "2"]}], "-", 
        RowBox[{"2202", " ", 
         SuperscriptBox["z1", "3"]}], "+", 
        SuperscriptBox["z1", "4"]}]], " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{"50684949306621545689347888528", "-", 
         RowBox[{"448534841390043348531129744", " ", "z1"}], "+", 
         RowBox[{"1218582107200431958958048", " ", 
          SuperscriptBox["z1", "2"]}], "-", 
         RowBox[{"1482528582635983083316", " ", 
          SuperscriptBox["z1", "3"]}], "+", 
         RowBox[{"600176025985764723", " ", 
          SuperscriptBox["z1", "4"]}], "+", 
         RowBox[{"75616709315686", " ", 
          SuperscriptBox["z1", "5"]}], "-", 
         RowBox[{"4185171441", " ", 
          SuperscriptBox["z1", "6"]}], "+", 
         RowBox[{"96680584916395068", " ", "\[ImaginaryI]", " ", 
          SqrtBox[
           RowBox[{"1113464361420", "-", 
            RowBox[{"27247308", " ", "z1"}], "+", 
            RowBox[{"122947", " ", 
             SuperscriptBox["z1", "2"]}]}]], " ", 
          SqrtBox[
           RowBox[{"67621534484", "-", 
            RowBox[{"620167620", " ", "z1"}], "+", 
            RowBox[{"1776989", " ", 
             SuperscriptBox["z1", "2"]}], "-", 
            RowBox[{"2202", " ", 
             SuperscriptBox["z1", "3"]}], "+", 
            SuperscriptBox["z1", "4"]}]]}], "-", 
         RowBox[{"621065255640040", " ", "\[ImaginaryI]", " ", "z1", " ", 
          SqrtBox[
           RowBox[{"1113464361420", "-", 
            RowBox[{"27247308", " ", "z1"}], "+", 
            RowBox[{"122947", " ", 
             SuperscriptBox["z1", "2"]}]}]], " ", 
          SqrtBox[
           RowBox[{"67621534484", "-", 
            RowBox[{"620167620", " ", "z1"}], "+", 
            RowBox[{"1776989", " ", 
             SuperscriptBox["z1", "2"]}], "-", 
            RowBox[{"2202", " ", 
             SuperscriptBox["z1", "3"]}], "+", 
            SuperscriptBox["z1", "4"]}]]}], "+", 
         RowBox[{"346989040199", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["z1", "2"], " ", 
          SqrtBox[
           RowBox[{"1113464361420", "-", 
            RowBox[{"27247308", " ", "z1"}], "+", 
            RowBox[{"122947", " ", 
             SuperscriptBox["z1", "2"]}]}]], " ", 
          SqrtBox[
           RowBox[{"67621534484", "-", 
            RowBox[{"620167620", " ", "z1"}], "+", 
            RowBox[{"1776989", " ", 
             SuperscriptBox["z1", "2"]}], "-", 
            RowBox[{"2202", " ", 
             SuperscriptBox["z1", "3"]}], "+", 
            SuperscriptBox["z1", "4"]}]]}], "+", 
         RowBox[{"13694527", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["z1", "3"], " ", 
          SqrtBox[
           RowBox[{"1113464361420", "-", 
            RowBox[{"27247308", " ", "z1"}], "+", 
            RowBox[{"122947", " ", 
             SuperscriptBox["z1", "2"]}]}]], " ", 
          SqrtBox[
           RowBox[{"67621534484", "-", 
            RowBox[{"620167620", " ", "z1"}], "+", 
            RowBox[{"1776989", " ", 
             SuperscriptBox["z1", "2"]}], "-", 
            RowBox[{"2202", " ", 
             SuperscriptBox["z1", "3"]}], "+", 
            SuperscriptBox["z1", "4"]}]]}]}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.9735843121777115`*^9, 3.9735843847642155`*^9}, 
   3.9735844409332542`*^9, {3.9736905661037426`*^9, 3.9736905750551243`*^9}, 
   3.9736908460604763`*^9, 3.973691719262224*^9, {3.9736924302943764`*^9, 
   3.973692489717968*^9}, {3.973939806856249*^9, 3.9739398106317196`*^9}},
 CellLabel->"Out[31]=",ExpressionUUID->"636f0a6a-f0e4-4740-a4ea-a3eeccd3f115"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"124925329", " ", 
      SqrtBox[
       FractionBox["122947", "301746"]], " ", 
      SuperscriptBox["t1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"63781437931532604", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"5544966245", " ", 
         SqrtBox["26371816916511"], " ", "t1"}], "+", 
        RowBox[{"126223838237983810", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t1", "2"]}], "+", 
        RowBox[{"5544966245", " ", 
         SqrtBox["26371816916511"], " ", 
         SuperscriptBox["t1", "3"]}], "+", 
        RowBox[{"63781437931532604", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t1", "4"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{"603371446609322166249691832976", "-", 
         RowBox[{"137425569464098540099368", " ", "\[ImaginaryI]", " ", 
          SqrtBox["26371816916511"], " ", "t1"}], "+", 
         RowBox[{"2114966762732002294829717569305", " ", 
          SuperscriptBox["t1", "2"]}], "-", 
         RowBox[{"401839277471630263223946", " ", "\[ImaginaryI]", " ", 
          SqrtBox["26371816916511"], " ", 
          SuperscriptBox["t1", "3"]}], "+", 
         RowBox[{"3025300302843791152381214807078", " ", 
          SuperscriptBox["t1", "4"]}], "-", 
         RowBox[{"401839277471630263223946", " ", "\[ImaginaryI]", " ", 
          SqrtBox["26371816916511"], " ", 
          SuperscriptBox["t1", "5"]}], "+", 
         RowBox[{"2114966762732002294829717569305", " ", 
          SuperscriptBox["t1", "6"]}], "-", 
         RowBox[{"137425569464098540099368", " ", "\[ImaginaryI]", " ", 
          SqrtBox["26371816916511"], " ", 
          SuperscriptBox["t1", "7"]}], "+", 
         RowBox[{"603371446609322166249691832976", " ", 
          SuperscriptBox["t1", "8"]}]}], ")"}]}], " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{"3647885203686517620813670858989206143174857072", "-", 
         RowBox[{
         "8221262440164342579895452179966584524216", " ", "\[ImaginaryI]", " ", 
          SqrtBox["26371816916511"], " ", "t1"}], "+", 
         RowBox[{"269105366771738424654346944806789592952354912131", " ", 
          SuperscriptBox["t1", "2"]}], "-", 
         RowBox[{
         "101379322919123911349991774078845806712727", " ", "\[ImaginaryI]", " ", 
          SqrtBox["26371816916511"], " ", 
          SuperscriptBox["t1", "3"]}], "+", 
         RowBox[{"912142149214907397682899182145641674726086694778", " ", 
          SuperscriptBox["t1", "4"]}], "-", 
         RowBox[{
         "257958672282439027077496002977270119357961", " ", "\[ImaginaryI]", " ", 
          SqrtBox["26371816916511"], " ", 
          SuperscriptBox["t1", "5"]}], "+", 
         RowBox[{"1294426542335830050223344670442139581354983889238", " ", 
          SuperscriptBox["t1", "6"]}], "-", 
         RowBox[{
         "257958672282439027077496002977270119357961", " ", "\[ImaginaryI]", " ", 
          SqrtBox["26371816916511"], " ", 
          SuperscriptBox["t1", "7"]}], "+", 
         RowBox[{"912142149214907397682899182145641674726086694778", " ", 
          SuperscriptBox["t1", "8"]}], "-", 
         RowBox[{
         "101379322919123911349991774078845806712727", " ", "\[ImaginaryI]", " ", 
          SqrtBox["26371816916511"], " ", 
          SuperscriptBox["t1", "9"]}], "+", 
         RowBox[{"269105366771738424654346944806789592952354912131", " ", 
          SuperscriptBox["t1", "10"]}], "-", 
         RowBox[{
         "8221262440164342579895452179966584524216", " ", "\[ImaginaryI]", " ", 
          SqrtBox["26371816916511"], " ", 
          SuperscriptBox["t1", "11"]}], "+", 
         RowBox[{"3647885203686517620813670858989206143174857072", " ", 
          SuperscriptBox["t1", "12"]}], "+", 
         RowBox[{"15366769231394311774765465716", " ", "\[ImaginaryI]", " ", 
          SqrtBox["122947"], " ", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{"603371446609322166249691832976", "-", 
             RowBox[{"137425569464098540099368", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", "t1"}], "+", 
             RowBox[{"2114966762732002294829717569305", " ", 
              SuperscriptBox["t1", "2"]}], "-", 
             RowBox[{"401839277471630263223946", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", 
              SuperscriptBox["t1", "3"]}], "+", 
             RowBox[{"3025300302843791152381214807078", " ", 
              SuperscriptBox["t1", "4"]}], "-", 
             RowBox[{"401839277471630263223946", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", 
              SuperscriptBox["t1", "5"]}], "+", 
             RowBox[{"2114966762732002294829717569305", " ", 
              SuperscriptBox["t1", "6"]}], "-", 
             RowBox[{"137425569464098540099368", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", 
              SuperscriptBox["t1", "7"]}], "+", 
             RowBox[{"603371446609322166249691832976", " ", 
              SuperscriptBox["t1", "8"]}]}], ")"}]}]}], "-", 
         RowBox[{"561927355485924950626581", " ", 
          SqrtBox["26796163425076677"], " ", "t1", " ", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{"603371446609322166249691832976", "-", 
             RowBox[{"137425569464098540099368", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", "t1"}], "+", 
             RowBox[{"2114966762732002294829717569305", " ", 
              SuperscriptBox["t1", "2"]}], "-", 
             RowBox[{"401839277471630263223946", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", 
              SuperscriptBox["t1", "3"]}], "+", 
             RowBox[{"3025300302843791152381214807078", " ", 
              SuperscriptBox["t1", "4"]}], "-", 
             RowBox[{"401839277471630263223946", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", 
              SuperscriptBox["t1", "5"]}], "+", 
             RowBox[{"2114966762732002294829717569305", " ", 
              SuperscriptBox["t1", "6"]}], "-", 
             RowBox[{"137425569464098540099368", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", 
              SuperscriptBox["t1", "7"]}], "+", 
             RowBox[{"603371446609322166249691832976", " ", 
              SuperscriptBox["t1", "8"]}]}], ")"}]}]}], "+", 
         RowBox[{"300541692034177304661779975302", " ", "\[ImaginaryI]", " ", 
          SqrtBox["122947"], " ", 
          SuperscriptBox["t1", "2"], " ", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{"603371446609322166249691832976", "-", 
             RowBox[{"137425569464098540099368", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", "t1"}], "+", 
             RowBox[{"2114966762732002294829717569305", " ", 
              SuperscriptBox["t1", "2"]}], "-", 
             RowBox[{"401839277471630263223946", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", 
              SuperscriptBox["t1", "3"]}], "+", 
             RowBox[{"3025300302843791152381214807078", " ", 
              SuperscriptBox["t1", "4"]}], "-", 
             RowBox[{"401839277471630263223946", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", 
              SuperscriptBox["t1", "5"]}], "+", 
             RowBox[{"2114966762732002294829717569305", " ", 
              SuperscriptBox["t1", "6"]}], "-", 
             RowBox[{"137425569464098540099368", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", 
              SuperscriptBox["t1", "7"]}], "+", 
             RowBox[{"603371446609322166249691832976", " ", 
              SuperscriptBox["t1", "8"]}]}], ")"}]}]}], "-", 
         RowBox[{"539205639875170754104381", " ", 
          SqrtBox["26796163425076677"], " ", 
          SuperscriptBox["t1", "3"], " ", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{"603371446609322166249691832976", "-", 
             RowBox[{"137425569464098540099368", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", "t1"}], "+", 
             RowBox[{"2114966762732002294829717569305", " ", 
              SuperscriptBox["t1", "2"]}], "-", 
             RowBox[{"401839277471630263223946", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", 
              SuperscriptBox["t1", "3"]}], "+", 
             RowBox[{"3025300302843791152381214807078", " ", 
              SuperscriptBox["t1", "4"]}], "-", 
             RowBox[{"401839277471630263223946", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", 
              SuperscriptBox["t1", "5"]}], "+", 
             RowBox[{"2114966762732002294829717569305", " ", 
              SuperscriptBox["t1", "6"]}], "-", 
             RowBox[{"137425569464098540099368", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", 
              SuperscriptBox["t1", "7"]}], "+", 
             RowBox[{"603371446609322166249691832976", " ", 
              SuperscriptBox["t1", "8"]}]}], ")"}]}]}], "+", 
         RowBox[{"539205639875170754104381", " ", 
          SqrtBox["26796163425076677"], " ", 
          SuperscriptBox["t1", "5"], " ", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{"603371446609322166249691832976", "-", 
             RowBox[{"137425569464098540099368", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", "t1"}], "+", 
             RowBox[{"2114966762732002294829717569305", " ", 
              SuperscriptBox["t1", "2"]}], "-", 
             RowBox[{"401839277471630263223946", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", 
              SuperscriptBox["t1", "3"]}], "+", 
             RowBox[{"3025300302843791152381214807078", " ", 
              SuperscriptBox["t1", "4"]}], "-", 
             RowBox[{"401839277471630263223946", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", 
              SuperscriptBox["t1", "5"]}], "+", 
             RowBox[{"2114966762732002294829717569305", " ", 
              SuperscriptBox["t1", "6"]}], "-", 
             RowBox[{"137425569464098540099368", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", 
              SuperscriptBox["t1", "7"]}], "+", 
             RowBox[{"603371446609322166249691832976", " ", 
              SuperscriptBox["t1", "8"]}]}], ")"}]}]}], "-", 
         RowBox[{"300541692034177304661779975302", " ", "\[ImaginaryI]", " ", 
          SqrtBox["122947"], " ", 
          SuperscriptBox["t1", "6"], " ", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{"603371446609322166249691832976", "-", 
             RowBox[{"137425569464098540099368", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", "t1"}], "+", 
             RowBox[{"2114966762732002294829717569305", " ", 
              SuperscriptBox["t1", "2"]}], "-", 
             RowBox[{"401839277471630263223946", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", 
              SuperscriptBox["t1", "3"]}], "+", 
             RowBox[{"3025300302843791152381214807078", " ", 
              SuperscriptBox["t1", "4"]}], "-", 
             RowBox[{"401839277471630263223946", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", 
              SuperscriptBox["t1", "5"]}], "+", 
             RowBox[{"2114966762732002294829717569305", " ", 
              SuperscriptBox["t1", "6"]}], "-", 
             RowBox[{"137425569464098540099368", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", 
              SuperscriptBox["t1", "7"]}], "+", 
             RowBox[{"603371446609322166249691832976", " ", 
              SuperscriptBox["t1", "8"]}]}], ")"}]}]}], "+", 
         RowBox[{"561927355485924950626581", " ", 
          SqrtBox["26796163425076677"], " ", 
          SuperscriptBox["t1", "7"], " ", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{"603371446609322166249691832976", "-", 
             RowBox[{"137425569464098540099368", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", "t1"}], "+", 
             RowBox[{"2114966762732002294829717569305", " ", 
              SuperscriptBox["t1", "2"]}], "-", 
             RowBox[{"401839277471630263223946", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", 
              SuperscriptBox["t1", "3"]}], "+", 
             RowBox[{"3025300302843791152381214807078", " ", 
              SuperscriptBox["t1", "4"]}], "-", 
             RowBox[{"401839277471630263223946", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", 
              SuperscriptBox["t1", "5"]}], "+", 
             RowBox[{"2114966762732002294829717569305", " ", 
              SuperscriptBox["t1", "6"]}], "-", 
             RowBox[{"137425569464098540099368", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", 
              SuperscriptBox["t1", "7"]}], "+", 
             RowBox[{"603371446609322166249691832976", " ", 
              SuperscriptBox["t1", "8"]}]}], ")"}]}]}], "-", 
         RowBox[{"15366769231394311774765465716", " ", "\[ImaginaryI]", " ", 
          SqrtBox["122947"], " ", 
          SuperscriptBox["t1", "8"], " ", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{"603371446609322166249691832976", "-", 
             RowBox[{"137425569464098540099368", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", "t1"}], "+", 
             RowBox[{"2114966762732002294829717569305", " ", 
              SuperscriptBox["t1", "2"]}], "-", 
             RowBox[{"401839277471630263223946", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", 
              SuperscriptBox["t1", "3"]}], "+", 
             RowBox[{"3025300302843791152381214807078", " ", 
              SuperscriptBox["t1", "4"]}], "-", 
             RowBox[{"401839277471630263223946", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", 
              SuperscriptBox["t1", "5"]}], "+", 
             RowBox[{"2114966762732002294829717569305", " ", 
              SuperscriptBox["t1", "6"]}], "-", 
             RowBox[{"137425569464098540099368", " ", "\[ImaginaryI]", " ", 
              SqrtBox["26371816916511"], " ", 
              SuperscriptBox["t1", "7"]}], "+", 
             RowBox[{"603371446609322166249691832976", " ", 
              SuperscriptBox["t1", "8"]}]}], ")"}]}]}]}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.9735843121777115`*^9, 3.9735843847642155`*^9}, 
   3.9735844409332542`*^9, {3.9736905661037426`*^9, 3.9736905750551243`*^9}, 
   3.9736908460604763`*^9, 3.973691719262224*^9, {3.9736924302943764`*^9, 
   3.973692489717968*^9}, {3.973939806856249*^9, 3.9739398107782135`*^9}},
 CellLabel->"Out[32]=",ExpressionUUID->"b05ea3b9-ee08-5b4e-9e21-8129abe2caf4"],

Cell[BoxData[\
"16024603166379424935003967744973774083287083626235002848388233005673138323853\
246054261477988571641380472061340730175739108891322479667412580103889852223130\
622601508940934587452751938092614726052963653872110896614351812378946433983063\
780227450296992883341350663830194111067358610954915243019531591596672894571930\
704103380140784851384945735016089832906276823356454411716763448245063729233054\
25440087270483820544"], "Output",
 CellChangeTimes->{{3.9735843121777115`*^9, 3.9735843847642155`*^9}, 
   3.9735844409332542`*^9, {3.9736905661037426`*^9, 3.9736905750551243`*^9}, 
   3.9736908460604763`*^9, 3.973691719262224*^9, {3.9736924302943764`*^9, 
   3.973692489717968*^9}, {3.973939806856249*^9, 3.973939810809086*^9}},
 CellLabel->"Out[33]=",ExpressionUUID->"40aae91d-0cdd-9348-8e82-44f1e670e240"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 39 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"3", ",", "2", ",", "3"}]], "*"], TraditionalForm]],
  ExpressionUUID->"1df73ff6-e0d0-46e3-b8b1-c0ed8633fdd6"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.9579487471222153`*^9, 
   3.9579487473820324`*^9}, {3.9579521251299973`*^9, 3.957952132564081*^9}, {
   3.95795230526091*^9, 3.957952326632162*^9}, {3.957952672760208*^9, 
   3.957952685140873*^9}, {3.9579528069855595`*^9, 3.957952809801964*^9}, {
   3.957952891380213*^9, 3.9579529091868763`*^9}, {3.958212841689043*^9, 
   3.9582128433722706`*^9}, {3.958212914419197*^9, 3.958213006401369*^9}, 
   3.960031096298437*^9, {3.960625134763886*^9, 3.9606251359305487`*^9}, {
   3.9622771890212717`*^9, 3.962277189642137*^9}, {3.9653858751154547`*^9, 
   3.965385876073968*^9}, 3.9653972144355*^9, {3.972379395793474*^9, 
   3.9723793985739536`*^9}, {3.9730104191492996`*^9, 
   3.9730104193161488`*^9}},ExpressionUUID->"b7f6e0d5-acfd-4c0e-9007-\
36610490edc2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "8", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "39", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9579521511789227`*^9, 3.9579521514541683`*^9}, {3.957952192561556*^9, 
   3.9579521951033173`*^9}, {3.957952363680504*^9, 3.9579523679752903`*^9}, {
   3.957952700214781*^9, 3.9579527006198616`*^9}, {3.957952822701584*^9, 
   3.9579528230343304`*^9}, {3.9579529151946716`*^9, 3.957952915364584*^9}, 
   3.9582128690546703`*^9, 3.958212919395668*^9, {3.95821301844763*^9, 
   3.958213020447256*^9}, 3.960625152540009*^9, {3.9653858817685757`*^9, 
   3.965385881874043*^9}, {3.9730932751325264`*^9, 3.9730932763524075`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"a68cad04-d80b-49e7-b1e0-559c71f149f3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{"Baikov", ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"6", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{
  3.957432773736912*^9, 3.957432899087244*^9, {3.957585198718279*^9, 
   3.957585199088087*^9}, 3.9575854521892815`*^9, 3.95758866157308*^9, 
   3.9575889225714436`*^9, 3.957589008601158*^9, {3.957589103333763*^9, 
   3.9575891035327797`*^9}, 3.9575898537533894`*^9, 3.957593472859606*^9, {
   3.9582130669723625`*^9, 3.95821306737578*^9}, {3.9582131792815037`*^9, 
   3.9582131795635357`*^9}, {3.958213496725275*^9, 3.9582135001447735`*^9}, {
   3.960542730688401*^9, 3.9605427601005583`*^9}, {3.960543031830627*^9, 
   3.960543034869858*^9}, 3.960543726799282*^9, {3.9606246639356327`*^9, 
   3.9606246649600058`*^9}, {3.960625400440164*^9, 3.9606254156743298`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"bd556dd3-86a3-469e-aa28-8e0d76d7f39a"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     FractionBox["1", 
      RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SqrtBox[
         TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]], " ", 
        SqrtBox[
         RowBox[{
           RowBox[{
             SuperscriptBox["a1", "2"], " ", 
             SuperscriptBox["mm3", "2"], " ", 
             SuperscriptBox["pp1", "2"]}], "+", 
           RowBox[{"2", " ", "a1", " ", "mm3", " ", "mm4", " ", 
             SuperscriptBox["pp1", "2"]}], "+", 
           RowBox[{
             SuperscriptBox["mm4", "2"], " ", 
             SuperscriptBox["pp1", "2"]}], "-", 
           RowBox[{"2", " ", "a1", " ", "mm3", " ", "mm5", " ", 
             SuperscriptBox["pp1", "2"]}], "-", 
           RowBox[{"2", " ", 
             SuperscriptBox["a1", "2"], " ", "mm3", " ", "mm5", " ", 
             SuperscriptBox["pp1", "2"]}], "-", 
           RowBox[{"2", " ", "a1", " ", "a2", " ", "mm3", " ", "mm5", " ", 
             SuperscriptBox["pp1", "2"]}], "-", 
           RowBox[{"2", " ", "a1", " ", "a3", " ", "mm3", " ", "mm5", " ", 
             SuperscriptBox["pp1", "2"]}], "-", 
           RowBox[{"2", " ", "a1", " ", "a4", " ", "mm3", " ", "mm5", " ", 
             SuperscriptBox["pp1", "2"]}], "-", 
           RowBox[{"2", " ", "mm4", " ", "mm5", " ", 
             SuperscriptBox["pp1", "2"]}], "-", 
           RowBox[{"2", " ", "a1", " ", "mm4", " ", "mm5", " ", 
             SuperscriptBox["pp1", "2"]}], "-", 
           RowBox[{"2", " ", "a2", " ", "mm4", " ", "mm5", " ", 
             SuperscriptBox["pp1", "2"]}], "-", 
           RowBox[{"2", " ", "a3", " ", "mm4", " ", "mm5", " ", 
             SuperscriptBox["pp1", "2"]}], "-", 
           RowBox[{"2", " ", "a4", " ", "mm4", " ", "mm5", " ", 
             SuperscriptBox["pp1", "2"]}], "+", 
           RowBox[{
             SuperscriptBox["mm5", "2"], " ", 
             SuperscriptBox["pp1", "2"]}], "+", 
           RowBox[{"2", " ", "a1", " ", 
             SuperscriptBox["mm5", "2"], " ", 
             SuperscriptBox["pp1", "2"]}], "+", 
           RowBox[{
             SuperscriptBox["a1", "2"], " ", 
             SuperscriptBox["mm5", "2"], " ", 
             SuperscriptBox["pp1", "2"]}], "+", 
           RowBox[{"2", " ", "a2", " ", 
             SuperscriptBox["mm5", "2"], " ", 
             SuperscriptBox["pp1", "2"]}], "+", 
           TemplateBox[{"6656"}, "OutputSizeLimit`Skeleton"], "+", 
           RowBox[{
             SuperscriptBox["a3", "2"], " ", 
             SuperscriptBox["pp2", "2"], " ", 
             SuperscriptBox["z2", "2"]}], "+", 
           RowBox[{"4", " ", "a3", " ", "a4", " ", "pp1", " ", "pp3", " ", 
             SuperscriptBox["z2", "2"]}], "-", 
           RowBox[{"2", " ", 
             SuperscriptBox["a3", "2"], " ", "pp1", " ", "s12", " ", 
             SuperscriptBox["z2", "2"]}], "-", 
           RowBox[{"2", " ", "a3", " ", "a4", " ", "pp1", " ", "s12", " ", 
             SuperscriptBox["z2", "2"]}], "-", 
           RowBox[{"2", " ", 
             SuperscriptBox["a3", "2"], " ", "pp2", " ", "s12", " ", 
             SuperscriptBox["z2", "2"]}], "+", 
           RowBox[{
             SuperscriptBox["a3", "2"], " ", 
             SuperscriptBox["s12", "2"], " ", 
             SuperscriptBox["z2", "2"]}], "-", 
           RowBox[{"2", " ", "a3", " ", "a4", " ", "pp1", " ", "s123", " ", 
             SuperscriptBox["z2", "2"]}], "-", 
           RowBox[{"2", " ", 
             SuperscriptBox["a4", "2"], " ", "pp1", " ", "s123", " ", 
             SuperscriptBox["z2", "2"]}], "-", 
           RowBox[{"2", " ", "a3", " ", "a4", " ", "pp2", " ", "s123", " ", 
             SuperscriptBox["z2", "2"]}], "+", 
           RowBox[{"2", " ", "a3", " ", "a4", " ", "s12", " ", "s123", " ", 
             SuperscriptBox["z2", "2"]}], "+", 
           RowBox[{
             SuperscriptBox["a4", "2"], " ", 
             SuperscriptBox["s123", "2"], " ", 
             SuperscriptBox["z2", "2"]}], "-", 
           RowBox[{"2", " ", "a3", " ", "a4", " ", "pp1", " ", "s23", " ", 
             SuperscriptBox["z2", "2"]}], "-", 
           RowBox[{"2", " ", 
             SuperscriptBox["a4", "2"], " ", "pp1", " ", "s23", " ", 
             SuperscriptBox["z2", "2"]}], "+", 
           RowBox[{"2", " ", "a3", " ", "a4", " ", "pp2", " ", "s23", " ", 
             SuperscriptBox["z2", "2"]}], "-", 
           RowBox[{"2", " ", "a3", " ", "a4", " ", "s12", " ", "s23", " ", 
             SuperscriptBox["z2", "2"]}], "-", 
           RowBox[{"2", " ", 
             SuperscriptBox["a4", "2"], " ", "s123", " ", "s23", " ", 
             SuperscriptBox["z2", "2"]}], "+", 
           RowBox[{
             SuperscriptBox["a4", "2"], " ", 
             SuperscriptBox["s23", "2"], " ", 
             SuperscriptBox["z2", "2"]}]}]]}]], Short[#, 8]& ], "line" -> 40, 
   "sessionID" -> 30242117264057790416, "byteCount" -> 937896, "size" -> 8, 
   "stored" -> False, "expr" -> Missing["NotAvailable", "NewSessionID"], 
   "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{
  3.960542761193364*^9, 3.960542841222958*^9, 3.960543035955986*^9, 
   3.96054318588201*^9, 3.960543732865996*^9, 3.9606084090867653`*^9, 
   3.960624675671954*^9, 3.9606249869715242`*^9, 3.960625371132732*^9, 
   3.960625435945532*^9, 3.963920413001689*^9, 3.965316652551182*^9, 
   3.965389026685316*^9, 3.9723794142897587`*^9, 3.972395496696327*^9, 
   3.9723958826708565`*^9, {3.9724002178811455`*^9, 3.972400247806959*^9}, 
   3.973010430656151*^9, 3.9730824262514763`*^9, 3.9730932876436996`*^9, 
   3.973584501841881*^9, 3.973692355577223*^9, 3.9736925930112686`*^9, 
   3.973693084246601*^9, 3.9738538595507183`*^9, 3.973933765105343*^9, 
   3.9739398525376587`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"071376a8-d84d-4d42-9d92-8611e8235938"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"vars", "=", 
   RowBox[{"{", 
    RowBox[{
    "a1", ",", "a2", ",", "a3", ",", "a4", ",", "mm1", ",", "mm2", ",", "mm3",
      ",", "mm4", ",", "mm5", ",", "mm6", ",", "mm7", ",", "mm8", ",", "pp1", 
     ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", ",", "s123", ",", 
     "s1234", ",", "s23", ",", "s234", ",", "s34"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"numreplace", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"Rule", ",", 
    RowBox[{"{", 
     RowBox[{"vars", ",", 
      RowBox[{"RandomPrime", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "1000"}], "}"}], ",", 
        RowBox[{"vars", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{3.9723781791964664`*^9, 3.9723787236911526`*^9, 
  3.9723795212870407`*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"d53a0632-ad02-2b48-a975-c51ea65e41ec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "653"}], ",", 
   RowBox[{"a2", "\[Rule]", "499"}], ",", 
   RowBox[{"a3", "\[Rule]", "997"}], ",", 
   RowBox[{"a4", "\[Rule]", "977"}], ",", 
   RowBox[{"mm1", "\[Rule]", "599"}], ",", 
   RowBox[{"mm2", "\[Rule]", "191"}], ",", 
   RowBox[{"mm3", "\[Rule]", "941"}], ",", 
   RowBox[{"mm4", "\[Rule]", "919"}], ",", 
   RowBox[{"mm5", "\[Rule]", "647"}], ",", 
   RowBox[{"mm6", "\[Rule]", "313"}], ",", 
   RowBox[{"mm7", "\[Rule]", "337"}], ",", 
   RowBox[{"mm8", "\[Rule]", "971"}], ",", 
   RowBox[{"pp1", "\[Rule]", "569"}], ",", 
   RowBox[{"pp2", "\[Rule]", "79"}], ",", 
   RowBox[{"pp3", "\[Rule]", "389"}], ",", 
   RowBox[{"pp4", "\[Rule]", "151"}], ",", 
   RowBox[{"s12", "\[Rule]", "863"}], ",", 
   RowBox[{"s123", "\[Rule]", "859"}], ",", 
   RowBox[{"s1234", "\[Rule]", "457"}], ",", 
   RowBox[{"s23", "\[Rule]", "47"}], ",", 
   RowBox[{"s234", "\[Rule]", "491"}], ",", 
   RowBox[{"s34", "\[Rule]", "727"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9723795237020664`*^9, 3.9723954967451572`*^9, 3.9723958827237186`*^9, {
   3.9724002179363804`*^9, 3.97240024785318*^9}, 3.9730104307036324`*^9, 
   3.9730824263275146`*^9, 3.9730932877025146`*^9, 3.9735845080252743`*^9, 
   3.973692355641798*^9, 3.9736925930607433`*^9, 3.9736930843106537`*^9, 
   3.9738538595983353`*^9, 3.973933765151596*^9, 3.9739398525934906`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"650154c0-652c-bf4d-8311-cc73c8d79d55"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "the", " ", "CY", " ", "condition", " ", "for", " ", 
    "different", " ", "configurations", " ", "of", " ", "Baikov", " ", 
    "polynomials"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{
         RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "/.", "numreplace"}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Baikov", "[", 
            RowBox[{"[", 
             RowBox[{"6", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Baikov", "[", 
            RowBox[{"[", 
             RowBox[{"7", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]]}], "}"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<=", 
      RowBox[{"Length", "[", 
       RowBox[{"Times", "@@@", 
        RowBox[{"Subsets", "[", 
         RowBox[{"%", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{"ToCalabiYau", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Times", "@@@", 
           RowBox[{"Subsets", "[", 
            RowBox[{"%", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"z1", ",", "z2"}], "}"}]}], "]"}], "]"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9723972732464275`*^9, 3.9723973818399677`*^9}, {
   3.9723974377505627`*^9, 3.9723974747849464`*^9}, {3.972397512103071*^9, 
   3.9723975148693447`*^9}, {3.9723975725411015`*^9, 3.972397574739973*^9}, {
   3.9723976725746536`*^9, 3.9723976950124435`*^9}, {3.9723977711888294`*^9, 
   3.972397782704132*^9}, 3.972397812812168*^9, {3.972398138480465*^9, 
   3.97239815390242*^9}, {3.972398203500942*^9, 3.9723982073030777`*^9}, {
   3.972398268670866*^9, 3.9723982883210697`*^9}, 3.972398404565647*^9, {
   3.9723984355446663`*^9, 3.9723984378778267`*^9}, {3.972398707289852*^9, 
   3.972398771004627*^9}, {3.972398816873871*^9, 3.9723988433350163`*^9}, 
   3.972398885473295*^9, 3.972398938423952*^9, {3.9723989783427773`*^9, 
   3.9723990118703537`*^9}, {3.972399043972166*^9, 3.972399077889015*^9}, {
   3.972399451220316*^9, 3.972399520844734*^9}, {3.972399567589777*^9, 
   3.972399588003151*^9}, 3.9723996560054855`*^9, {3.9723996965678387`*^9, 
   3.9723997293772774`*^9}, {3.9723997729908314`*^9, 3.972399776692133*^9}, {
   3.9723998844296246`*^9, 3.972399904927685*^9}, {3.972400042407137*^9, 
   3.972400042564333*^9}, {3.9724000951829567`*^9, 3.9724000991127815`*^9}, {
   3.9724001307248135`*^9, 3.972400159483206*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"3f25588e-4d46-6c47-a215-b98ce3e4533b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too small for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.972400286177826*^9, 3.9730104308469925`*^9, 
  3.9730824264769382`*^9, 3.9730932878571434`*^9, 3.9736923557828007`*^9, 
  3.973692593210741*^9, 3.9736930844598236`*^9, 3.9738538597341576`*^9, 
  3.973933765289295*^9, 3.9739398527421627`*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"09d886df-343f-f749-aed7-7a98e2a61500"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too small for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.972400286177826*^9, 3.9730104308469925`*^9, 
  3.9730824264769382`*^9, 3.9730932878571434`*^9, 3.9736923557828007`*^9, 
  3.973692593210741*^9, 3.9736930844598236`*^9, 3.9738538597341576`*^9, 
  3.973933765289295*^9, 3.9739398527461624`*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"538b1e87-6153-b442-9b5d-be509856c7d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "4", "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.972400286177826*^9, 3.9730104308469925`*^9, 
  3.9730824264769382`*^9, 3.9730932878571434`*^9, 3.9736923557828007`*^9, 
  3.973692593210741*^9, 3.9736930844598236`*^9, 3.9738538597341576`*^9, 
  3.973933765289295*^9, 3.9739398527499485`*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"2ad0b871-3c2e-7643-852e-244af4a3d1eb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{"CY", "\[Rule]", "\<\"True\"\>"}], ",", "\<\"Elliptic Curve\"\>"}],
   "}"}]], "Print",
 CellChangeTimes->{3.972400286177826*^9, 3.9730104308469925`*^9, 
  3.9730824264769382`*^9, 3.9730932878571434`*^9, 3.9736923557828007`*^9, 
  3.973692593210741*^9, 3.9736930844598236`*^9, 3.9738538597341576`*^9, 
  3.973933765289295*^9, 3.9739398527520676`*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"7cfc7552-7ab4-104f-a052-4578b9c9a1b3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"4", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.972400286177826*^9, 3.9730104308469925`*^9, 
  3.9730824264769382`*^9, 3.9730932878571434`*^9, 3.9736923557828007`*^9, 
  3.973692593210741*^9, 3.9736930844598236`*^9, 3.9738538597341576`*^9, 
  3.973933765289295*^9, 3.9739398527550488`*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"99240838-e61e-de43-abfb-7451c8013213"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.972400286177826*^9, 3.9730104308469925`*^9, 
  3.9730824264769382`*^9, 3.9730932878571434`*^9, 3.9736923557828007`*^9, 
  3.973692593210741*^9, 3.9736930844598236`*^9, 3.9738538597341576`*^9, 
  3.973933765289295*^9, 3.973939852757038*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"04adc56f-fd5d-004b-93c0-780e39f4403b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.972400286177826*^9, 3.9730104308469925`*^9, 
  3.9730824264769382`*^9, 3.9730932878571434`*^9, 3.9736923557828007`*^9, 
  3.973692593210741*^9, 3.9736930844598236`*^9, 3.9738538597341576`*^9, 
  3.973933765289295*^9, 3.9739398527599964`*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"87b13e6f-4714-0d4e-b42b-9fcb73341669"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Rationalization of the scalar integral in strict four dimensions\
\>", "Subsection",
 CellChangeTimes->{{3.9730766114256153`*^9, 
  3.9730766204501457`*^9}},ExpressionUUID->"d65e5fa6-61e0-c14c-be1e-\
d3a8630770cd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"LeadingSingularities", "[", 
      RowBox[{"LS1", ",", 
       RowBox[{"{", "z2", "}"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "/.", "numreplace"}], "//", 
   "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.96054284452398*^9, 3.9605428637886143`*^9}, {
   3.960542896570549*^9, 3.960542922905161*^9}, {3.960543045213338*^9, 
   3.960543048881411*^9}, {3.960543746890996*^9, 3.960543771324533*^9}, {
   3.960624681891659*^9, 3.9606246871069*^9}, 3.97308309828586*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"e93ec0c3-afd8-224c-ae4a-080b3efa38d3"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["\[ImaginaryI]", 
   RowBox[{"96", " ", 
    SqrtBox["2026628606417459243045"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]]}]], "Output",
 CellChangeTimes->{
  3.9730824738747406`*^9, {3.9730830972070217`*^9, 3.9730831007328167`*^9}},
 CellLabel->"Out[47]=",ExpressionUUID->"6767a994-4fd5-1543-9976-c60ee8a59972"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ChangeVars1nofact", "[", 
   RowBox[{"expr_", ",", "sqrt_", ",", "z_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "roots", "}"}], ",", 
    RowBox[{
     RowBox[{"roots", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"0", "==", "sqrt"}], ",", "z"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"z", "->", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"f2", "-", "f1"}], ")"}]}], "/", "4"}], " ", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "t"}], ")"}], "^", "2"}], "/", "t"}]}], "+",
             "f1"}], "/.", " ", 
           RowBox[{"f1", "->", 
            RowBox[{"roots", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}]}], "/.", 
          "\[NonBreakingSpace]", 
          RowBox[{"f2", "->", 
           RowBox[{"roots", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"expr", "*", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{"f2", "-", "f1"}], ")"}]}], "/", "4"}], " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "t"}], ")"}], "^", "2"}], "/", "t"}]}], "+",
               "f1"}], "/.", " ", 
             RowBox[{"f1", "->", 
              RowBox[{"roots", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}]}], "/.", 
            "\[NonBreakingSpace]", 
            RowBox[{"f2", "->", 
             RowBox[{"roots", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}]}], ",", 
           "t"}], "]"}]}], "/.", "\[NonBreakingSpace]", 
        RowBox[{"z", "->", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{"f2", "-", "f1"}], ")"}]}], "/", "4"}], " ", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "t"}], ")"}], "^", "2"}], "/", "t"}]}], "+",
              "f1"}], "/.", "\[NonBreakingSpace]", 
            RowBox[{"f1", "->", 
             RowBox[{"roots", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}]}], "/.", " ", 
           RowBox[{"f2", "->", 
            RowBox[{"roots", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}]}], 
          ")"}]}]}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.960624990118373*^9, 3.960625004826873*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"3d523531-dbf9-6d44-91e7-4888642f6220"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ChangeVars1nofact", "[", 
    RowBox[{
     RowBox[{"LS1", "/.", "numreplace"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
     "z2", ",", "t2"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MaxCut", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Baikov", "[", 
       RowBox[{"[", 
        RowBox[{"5", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
     RowBox[{"{", "}"}]}], "]"}], "/.", "%"}], "//", "Factor"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"0", "==", "%"}], ",", "z1"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"LS2", ",", 
    RowBox[{"{", 
     RowBox[{"z1", ",", 
      RowBox[{"%", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}], ",", 
      RowBox[{"%", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}], "}"}]}], "]"}], "//",
   "Factor"}]}], "Input",
 CellChangeTimes->{{3.9605432864378223`*^9, 3.96054336572381*^9}, {
   3.960543780493327*^9, 3.960543852717658*^9}, {3.960543884547749*^9, 
   3.960543890603311*^9}, {3.960544037968388*^9, 3.9605440427601013`*^9}, {
   3.960624695070929*^9, 3.960624697083829*^9}, 3.960624745233176*^9, {
   3.960625018393519*^9, 3.9606250885484467`*^9}, {3.960953274619465*^9, 
   3.960953279320595*^9}, {3.9730831091721306`*^9, 3.973083133582321*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"387542b7-fd45-0c4a-b013-3506f107cf7d"],

Cell[BoxData[
 FractionBox[
  RowBox[{"22553397", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t2"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "t2"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"875262473366222008091", "-", 
     RowBox[{"1375095951748182", " ", "z1"}], "+", 
     RowBox[{"464555038", " ", 
      SuperscriptBox["z1", "2"]}]}], ")"}]}], 
  RowBox[{"1218606825184", " ", 
   SuperscriptBox["t2", "2"]}]]], "Output",
 CellChangeTimes->{
  3.9730830702274284`*^9, {3.9730831249420986`*^9, 3.973083134311308*^9}},
 CellLabel->"Out[58]=",ExpressionUUID->"d3f9a3a6-1847-c344-b732-737d51ed3891"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox[
     FractionBox["157830612795114139", "4838022185"]]}], 
   RowBox[{"22298641824", " ", 
    SuperscriptBox["\[Pi]", "4"]}]]}]], "Output",
 CellChangeTimes->{
  3.9730830702274284`*^9, {3.9730831249420986`*^9, 3.973083134331459*^9}},
 CellLabel->"Out[60]=",ExpressionUUID->"9e1a047f-bfa5-364d-bc40-f25dc069222f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Leading singularity with the polynomial with vanishing exponent\
\>", "Subsection",
 CellChangeTimes->{{3.9730766114256153`*^9, 3.9730766204501457`*^9}, 
   3.973690269546459*^9, 
   3.9738546285293465`*^9},ExpressionUUID->"7ce2de46-7115-6948-84fb-\
8145c7e971de"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "look", " ", "at", " ", "the", " ", "Leading", " ",
     "Singularity", " ", "of", " ", "the", " ", "polynomial", " ", "with", " ",
     "vanishing", " ", "exponent"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"LeadingSingularities", "[", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"MaxCut", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Baikov", "[", 
               RowBox[{"[", 
                RowBox[{"7", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
             RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]], ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "/.", "facpow"}], "//.", "Sqrtpow"}], "//",
     "Factor"}], "\[IndentingNewLine]", 
   RowBox[{"Discriminant", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Denominator", "[", "%", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", "z1"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9735843113135624`*^9, 3.973584383529558*^9}, {
   3.973584438486086*^9, 3.973584439789154*^9}, 3.973690573514164*^9, {
   3.9736908437408752`*^9, 3.9736908450795555`*^9}, {3.973691707861912*^9, 
   3.9736917187410088`*^9}, {3.973692433848171*^9, 3.9736924893124866`*^9}, {
   3.973933625657217*^9, 3.973933673859684*^9}, {3.973933736327709*^9, 
   3.973933740964096*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"0c9f8cde-c6f7-574f-bc40-8231326297af"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{"977", "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{"6889463061742757909540206193446720257", "+", 
         RowBox[{"8157112426932202575781714789582398", " ", "z1"}], "-", 
         RowBox[{"1940060200450379928200682695665", " ", 
          SuperscriptBox["z1", "2"]}], "-", 
         RowBox[{"2677265241911062920055917560", " ", 
          SuperscriptBox["z1", "3"]}], "+", 
         RowBox[{"398828271632325693889875", " ", 
          SuperscriptBox["z1", "4"]}], "-", 
         RowBox[{"725727225554111078", " ", 
          SuperscriptBox["z1", "5"]}], "+", 
         RowBox[{"332188052093", " ", 
          SuperscriptBox["z1", "6"]}]}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.9739337704078712`*^9, 3.97393985679624*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"53434a9d-3689-9a45-9b3f-9804b72c1027"],

Cell[BoxData[
 RowBox[{"-", 
  "159370538145245677804783687151237764728995331047382678022664381675624752491\
979331472753809617088616913706283049510463652632069427688435155618088053169107\
641609891174694972157601749268034626024968525624969618375369737384822643087727\
26363693466437382307840000000"}]], "Output",
 CellChangeTimes->{3.9739337704078712`*^9, 3.9739398568002377`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"c7c59b07-2831-c349-8b6a-42ab76209761"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "look", " ", "at", " ", "the", " ", "Leading", " ",
     "Singularity", " ", "when", " ", "including", " ", "two", " ", "of", " ",
     "the", " ", "polynomials"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"LeadingSingularities", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{
            RowBox[{
             RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
             RowBox[{"[", "4", "]"}], "]"}], "/.", "numreplace"}]], "*", 
          FractionBox["1", 
           RowBox[{
            RowBox[{"MaxCut", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Baikov", "[", 
                RowBox[{"[", 
                 RowBox[{"6", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], 
              ",", 
              RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]]}], ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "/.", "facpow"}], "//.", "Sqrtpow"}], "//",
     "Factor"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ChangeVars1", "[", 
        RowBox[{"%", ",", 
         SqrtBox[
          RowBox[{"5464195191748389688878859", "-", 
           RowBox[{"10320814904370189230", " ", "z1"}], "+", 
           RowBox[{"4175120501207", " ", 
            SuperscriptBox["z1", "2"]}]}]], ",", "z1", ",", "t1"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], "/.", "facpow"}], "//.", "Sqrtpow"}], "//",
     "Factor"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Discriminant", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Denominator", "[", "%", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "1"}], "]"}], "]"}], ",", "t1"}], "]"}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.9730079598416157`*^9, 3.9730079678393993`*^9}, {
   3.973008056394905*^9, 3.9730080767651634`*^9}, {3.9730101845061607`*^9, 
   3.9730101894682484`*^9}, 3.9730102244794216`*^9, {3.9730822962694473`*^9, 
   3.973082296864464*^9}, 3.9730823353905754`*^9, {3.9735842860915165`*^9, 
   3.9735842907910614`*^9}, {3.9735919639313984`*^9, 
   3.9735920038091507`*^9}, {3.9735920374428062`*^9, 3.9735920558036175`*^9}, 
   3.973592169812174*^9, {3.9735922279121094`*^9, 3.973592228361313*^9}, {
   3.973592470995205*^9, 3.973592492109087*^9}, {3.9735925475659447`*^9, 
   3.9735925819033833`*^9}, {3.973690280976761*^9, 3.9736903519789963`*^9}, {
   3.9736924154562683`*^9, 3.9736924230550327`*^9}, {3.973692603295269*^9, 
   3.9736926108416786`*^9}, 3.97393987686491*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"10fd4551-d13c-3342-95c8-6c46231c92a2"],

Cell[BoxData[
 RowBox[{"288614205905867", "/", 
  RowBox[{"(", 
   RowBox[{"954529", " ", 
    SqrtBox["88216716139"], " ", 
    SqrtBox[
     RowBox[{"5464195191748389688878859", "-", 
      RowBox[{"10320814904370189230", " ", "z1"}], "+", 
      RowBox[{"4175120501207", " ", 
       SuperscriptBox["z1", "2"]}]}]], " ", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "64158222819005586417647823731297523295336618435"}], "+", 
       RowBox[{"146711644484089460723725912554984974874900", " ", "z1"}], "-", 
       RowBox[{"82458184140509591492894128547538828", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       RowBox[{"85812721426487747527869891984", " ", 
        SqrtBox["88216716139"], " ", 
        SqrtBox[
         RowBox[{"5464195191748389688878859", "-", 
          RowBox[{"10320814904370189230", " ", "z1"}], "+", 
          RowBox[{"4175120501207", " ", 
           SuperscriptBox["z1", "2"]}]}]]}], "+", 
       RowBox[{"105946884362633773263840", " ", 
        SqrtBox["88216716139"], " ", "z1", " ", 
        SqrtBox[
         RowBox[{"5464195191748389688878859", "-", 
          RowBox[{"10320814904370189230", " ", "z1"}], "+", 
          RowBox[{"4175120501207", " ", 
           SuperscriptBox["z1", "2"]}]}]]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.973010191477949*^9, 3.9730102278158436`*^9, {3.973082332238123*^9, 
   3.973082336425701*^9}, {3.9735919398961353`*^9, 3.9735919649690685`*^9}, {
   3.9735919965821304`*^9, 3.973592004614868*^9}, {3.973592044248543*^9, 
   3.973592056693634*^9}, {3.9735921559395046`*^9, 3.973592170744259*^9}, 
   3.9735922317770023`*^9, 3.973592494208021*^9, {3.973592550904297*^9, 
   3.9735925824782486`*^9}, {3.9736903021655693`*^9, 
   3.9736903526812973`*^9}, {3.973692411367836*^9, 3.9736924236885815`*^9}, {
   3.97369260043939*^9, 3.973692611423908*^9}, {3.9739398732404747`*^9, 
   3.9739398776637993`*^9}},
 CellLabel->"Out[50]=",ExpressionUUID->"2d0e1ca9-7d2c-a745-8d59-586f6fd8a486"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     SqrtBox[
      FractionBox["1204999088017163728501881469", "88216716139"]], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"954529", " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "-", "272570861368030815109849947219714904662071743913857937652"}], "+", 
         RowBox[{"350214279285774432033456766227598797838870560", " ", 
          SqrtBox["368315420101097325879773"]}], "+", 
         RowBox[{"826351774559375428421273219345332662420", " ", 
          SqrtBox["954032926225510834177337348628928853"], " ", "t1"}], "-", 
         RowBox[{"652949977001817226522997136", " ", 
          
          SqrtBox["35138503801302821524723026173999407932848899586893684879036\
9"], " ", "t1"}], "-", 
         RowBox[{
         "1076224687796755499425638911856047863238011710397898344649", " ", 
          SuperscriptBox["t1", "2"]}], "+", 
         RowBox[{"826351774559375428421273219345332662420", " ", 
          SqrtBox["954032926225510834177337348628928853"], " ", 
          SuperscriptBox["t1", "3"]}], "+", 
         RowBox[{"652949977001817226522997136", " ", 
          
          SqrtBox["35138503801302821524723026173999407932848899586893684879036\
9"], " ", 
          SuperscriptBox["t1", "3"]}], "-", 
         RowBox[{
         "272570861368030815109849947219714904662071743913857937652", " ", 
          SuperscriptBox["t1", "4"]}], "-", 
         RowBox[{"350214279285774432033456766227598797838870560", " ", 
          SqrtBox["368315420101097325879773"], " ", 
          SuperscriptBox["t1", "4"]}]}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.973010191477949*^9, 3.9730102278158436`*^9, {3.973082332238123*^9, 
   3.973082336425701*^9}, {3.9735919398961353`*^9, 3.9735919649690685`*^9}, {
   3.9735919965821304`*^9, 3.973592004614868*^9}, {3.973592044248543*^9, 
   3.973592056693634*^9}, {3.9735921559395046`*^9, 3.973592170744259*^9}, 
   3.9735922317770023`*^9, 3.973592494208021*^9, {3.973592550904297*^9, 
   3.9735925824782486`*^9}, {3.9736903021655693`*^9, 
   3.9736903526812973`*^9}, {3.973692411367836*^9, 3.9736924236885815`*^9}, {
   3.97369260043939*^9, 3.973692611423908*^9}, {3.9739398732404747`*^9, 
   3.9739398777685833`*^9}},
 CellLabel->"Out[51]=",ExpressionUUID->"440e9566-1273-9c49-947c-9ea58ad9d5e5"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.973010191477949*^9, 3.9730102278158436`*^9, {3.973082332238123*^9, 
   3.973082336425701*^9}, {3.9735919398961353`*^9, 3.9735919649690685`*^9}, {
   3.9735919965821304`*^9, 3.973592004614868*^9}, {3.973592044248543*^9, 
   3.973592056693634*^9}, {3.9735921559395046`*^9, 3.973592170744259*^9}, 
   3.9735922317770023`*^9, 3.973592494208021*^9, {3.973592550904297*^9, 
   3.9735925824782486`*^9}, {3.9736903021655693`*^9, 
   3.9736903526812973`*^9}, {3.973692411367836*^9, 3.9736924236885815`*^9}, {
   3.97369260043939*^9, 3.973692611423908*^9}, {3.9739398732404747`*^9, 
   3.9739398781755257`*^9}},
 CellLabel->"Out[52]=",ExpressionUUID->"19610805-8e7b-054b-8bbd-f3c3bc8ce6db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "look", " ", "at", " ", "the", " ", "Leading", " ",
     "Singularity", " ", "when", " ", "including", " ", "other", " ", "two", " ",
     "of", " ", "the", " ", "polynomials"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"LeadingSingularities", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{
            RowBox[{
             RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
             RowBox[{"[", "4", "]"}], "]"}], "/.", "numreplace"}]], "*", 
          FractionBox["1", 
           RowBox[{
            RowBox[{"MaxCut", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Baikov", "[", 
                RowBox[{"[", 
                 RowBox[{"7", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], 
              ",", 
              RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]]}], ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "/.", "facpow"}], "//.", "Sqrtpow"}], "//",
     "Factor"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "We", " ", "observe", " ", "the", " ", "appearance", " ", "of", " ", 
     "the", " ", "hyperelliptic", " ", "curve", " ", "again"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"LS2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"ChangeVars1", "[", 
         RowBox[{"%", ",", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "493416527683"}], "-", 
            RowBox[{"311719606", " ", "z1"}], "+", 
            RowBox[{"54317", " ", 
             SuperscriptBox["z1", "2"]}]}]], ",", "z1", ",", "t1"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "/.", "facpow"}], "//.", "Sqrtpow"}], 
     "//", "Factor"}]}], "\[IndentingNewLine]", 
   RowBox[{"Discriminant", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Denominator", "[", "%", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "1"}], "]"}], "]"}], ",", "t1"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9735843113135624`*^9, 3.973584383529558*^9}, {
   3.973584438486086*^9, 3.973584439789154*^9}, 3.973690573514164*^9, {
   3.9736908437408752`*^9, 3.9736908450795555`*^9}, {3.973691707861912*^9, 
   3.9736917187410088`*^9}, {3.973692433848171*^9, 3.9736924893124866`*^9}, 
   3.973692622910282*^9, {3.9739340176260757`*^9, 3.97393402439538*^9}, 
   3.973939888006941*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"d6f87aec-846c-6444-899f-5fda48ac27e6"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1231569659204003"}], "-", 
      RowBox[{"773867225654", " ", "z1"}], "+", 
      RowBox[{"132790573", " ", 
       SuperscriptBox["z1", "2"]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"-", "493416527683"}], "-", 
        RowBox[{"311719606", " ", "z1"}], "+", 
        RowBox[{"54317", " ", 
         SuperscriptBox["z1", "2"]}]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "13962773184948836997955179"}], "-", 
        RowBox[{"7710812381819754326628", " ", "z1"}], "+", 
        RowBox[{"7266184746181972030", " ", 
         SuperscriptBox["z1", "2"]}], "-", 
        RowBox[{"13325861754512", " ", 
         SuperscriptBox["z1", "3"]}], "+", 
        RowBox[{"6115729", " ", 
         SuperscriptBox["z1", "4"]}]}]], " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1647197783220739587411942880878613222556008812259"}], "-", 
         RowBox[{
         "2132679705488553161872013407539727626022714304", " ", "z1"}], "-", 
         RowBox[{"684191365313381150216753524526161796978454", " ", 
          SuperscriptBox["z1", "2"]}], "+", 
         RowBox[{"8591378770611280052940275105480052292", " ", 
          SuperscriptBox["z1", "3"]}], "+", 
         RowBox[{"20282407958921895425165118793752077", " ", 
          SuperscriptBox["z1", "4"]}], "-", 
         RowBox[{"28591653574246882535702125212", " ", 
          SuperscriptBox["z1", "5"]}], "+", 
         RowBox[{"10086562348521779326932", " ", 
          SuperscriptBox["z1", "6"]}], "-", 
         RowBox[{"112135821312127490932196416944", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "493416527683"}], "-", 
            RowBox[{"311719606", " ", "z1"}], "+", 
            RowBox[{"54317", " ", 
             SuperscriptBox["z1", "2"]}]}]], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "13962773184948836997955179"}], "-", 
            RowBox[{"7710812381819754326628", " ", "z1"}], "+", 
            RowBox[{"7266184746181972030", " ", 
             SuperscriptBox["z1", "2"]}], "-", 
            RowBox[{"13325861754512", " ", 
             SuperscriptBox["z1", "3"]}], "+", 
            RowBox[{"6115729", " ", 
             SuperscriptBox["z1", "4"]}]}]]}], "-", 
         RowBox[{"60017351666305272284310384", " ", "z1", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "493416527683"}], "-", 
            RowBox[{"311719606", " ", "z1"}], "+", 
            RowBox[{"54317", " ", 
             SuperscriptBox["z1", "2"]}]}]], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "13962773184948836997955179"}], "-", 
            RowBox[{"7710812381819754326628", " ", "z1"}], "+", 
            RowBox[{"7266184746181972030", " ", 
             SuperscriptBox["z1", "2"]}], "-", 
            RowBox[{"13325861754512", " ", 
             SuperscriptBox["z1", "3"]}], "+", 
            RowBox[{"6115729", " ", 
             SuperscriptBox["z1", "4"]}]}]]}], "-", 
         RowBox[{"7527000454989163074624", " ", 
          SuperscriptBox["z1", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "493416527683"}], "-", 
            RowBox[{"311719606", " ", "z1"}], "+", 
            RowBox[{"54317", " ", 
             SuperscriptBox["z1", "2"]}]}]], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "13962773184948836997955179"}], "-", 
            RowBox[{"7710812381819754326628", " ", "z1"}], "+", 
            RowBox[{"7266184746181972030", " ", 
             SuperscriptBox["z1", "2"]}], "-", 
            RowBox[{"13325861754512", " ", 
             SuperscriptBox["z1", "3"]}], "+", 
            RowBox[{"6115729", " ", 
             SuperscriptBox["z1", "4"]}]}]]}], "+", 
         RowBox[{"5309917466973120", " ", 
          SuperscriptBox["z1", "3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "493416527683"}], "-", 
            RowBox[{"311719606", " ", "z1"}], "+", 
            RowBox[{"54317", " ", 
             SuperscriptBox["z1", "2"]}]}]], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "13962773184948836997955179"}], "-", 
            RowBox[{"7710812381819754326628", " ", "z1"}], "+", 
            RowBox[{"7266184746181972030", " ", 
             SuperscriptBox["z1", "2"]}], "-", 
            RowBox[{"13325861754512", " ", 
             SuperscriptBox["z1", "3"]}], "+", 
            RowBox[{"6115729", " ", 
             SuperscriptBox["z1", "4"]}]}]]}]}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.9735843121777115`*^9, 3.9735843847642155`*^9}, 
   3.9735844409332542`*^9, {3.9736905661037426`*^9, 3.9736905750551243`*^9}, 
   3.9736908460604763`*^9, 3.973691719262224*^9, {3.9736924302943764`*^9, 
   3.973692489717968*^9}, {3.9736926185181065`*^9, 3.97369262372805*^9}, {
   3.973939884270748*^9, 3.9739398888566437`*^9}},
 CellLabel->"Out[56]=",ExpressionUUID->"c30e7f93-cd25-4044-952b-bcac2564731d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"2950336489", " ", 
    SqrtBox[
     FractionBox["54317", "17161418"]], " ", 
    SuperscriptBox["t1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"7852654101023542085615", "+", 
      RowBox[{"17797805549280", " ", 
       SqrtBox["354813775870530"], " ", "t1"}], "-", 
      RowBox[{"16513178342315458898674", " ", 
       SuperscriptBox["t1", "2"]}], "+", 
      RowBox[{"17797805549280", " ", 
       SqrtBox["354813775870530"], " ", 
       SuperscriptBox["t1", "3"]}], "+", 
      RowBox[{"7852654101023542085615", " ", 
       SuperscriptBox["t1", "4"]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"30", " ", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{"2771734834567847234738762700451473960", "+", 
       RowBox[{"153281264426587816617070600188408", " ", 
        SqrtBox["354813775870530"], " ", "t1"}], "+", 
       RowBox[{"748673038574919611288466825835642403973540", " ", 
        SuperscriptBox["t1", "2"]}], "-", 
       RowBox[{"89443606514051759899607364978298449", " ", 
        SqrtBox["354813775870530"], " ", 
        SuperscriptBox["t1", "3"]}], "+", 
       RowBox[{"2063732694406359467622777311258991768634987", " ", 
        SuperscriptBox["t1", "4"]}], "-", 
       RowBox[{"89443606514051759899607364978298449", " ", 
        SqrtBox["354813775870530"], " ", 
        SuperscriptBox["t1", "5"]}], "+", 
       RowBox[{"748673038574919611288466825835642403973540", " ", 
        SuperscriptBox["t1", "6"]}], "+", 
       RowBox[{"153281264426587816617070600188408", " ", 
        SqrtBox["354813775870530"], " ", 
        SuperscriptBox["t1", "7"]}], "+", 
       RowBox[{"2771734834567847234738762700451473960", " ", 
        SuperscriptBox["t1", "8"]}]}], ")"}]}], " ", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{"10501501988059360591099937043262102287276260280008546359200", "+", 
       RowBox[{"754893607597841192204206099016821426622612687052836760", " ", 
        SqrtBox["354813775870530"], " ", "t1"}], "+", 
       RowBox[{
       "4779204832026195019983500704681307021491719726877598508224717485", " ", 
        SuperscriptBox["t1", "2"]}], "-", 
       RowBox[{"1462887622884818857809376341388397845873781609624919255798", " ", 
        SqrtBox["354813775870530"], " ", 
        SuperscriptBox["t1", "3"]}], "+", 
       RowBox[{
       "40502719903865289306586541391309956505360524115942727098746320458", " ", 
        SuperscriptBox["t1", "4"]}], "+", 
       RowBox[{"1191103781742331321619350173129343462412440849001904569910", " ", 
        SqrtBox["354813775870530"], " ", 
        SuperscriptBox["t1", "5"]}], "-", 
       RowBox[{
       "80299202598482744611343945456906906207618655381252859781315432630", " ", 
        SuperscriptBox["t1", "6"]}], "+", 
       RowBox[{"1191103781742331321619350173129343462412440849001904569910", " ", 
        SqrtBox["354813775870530"], " ", 
        SuperscriptBox["t1", "7"]}], "+", 
       RowBox[{
       "40502719903865289306586541391309956505360524115942727098746320458", " ", 
        SuperscriptBox["t1", "8"]}], "-", 
       RowBox[{"1462887622884818857809376341388397845873781609624919255798", " ", 
        SqrtBox["354813775870530"], " ", 
        SuperscriptBox["t1", "9"]}], "+", 
       RowBox[{
       "4779204832026195019983500704681307021491719726877598508224717485", " ", 
        SuperscriptBox["t1", "10"]}], "+", 
       RowBox[{"754893607597841192204206099016821426622612687052836760", " ", 
        SqrtBox["354813775870530"], " ", 
        SuperscriptBox["t1", "11"]}], "+", 
       RowBox[{
       "10501501988059360591099937043262102287276260280008546359200", " ", 
        SuperscriptBox["t1", "12"]}], "+", 
       RowBox[{"2596834598174850661722730257002870400", " ", 
        SqrtBox["543170"], " ", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{"2771734834567847234738762700451473960", "+", 
           RowBox[{"153281264426587816617070600188408", " ", 
            SqrtBox["354813775870530"], " ", "t1"}], "+", 
           RowBox[{"748673038574919611288466825835642403973540", " ", 
            SuperscriptBox["t1", "2"]}], "-", 
           RowBox[{"89443606514051759899607364978298449", " ", 
            SqrtBox["354813775870530"], " ", 
            SuperscriptBox["t1", "3"]}], "+", 
           RowBox[{"2063732694406359467622777311258991768634987", " ", 
            SuperscriptBox["t1", "4"]}], "-", 
           RowBox[{"89443606514051759899607364978298449", " ", 
            SqrtBox["354813775870530"], " ", 
            SuperscriptBox["t1", "5"]}], "+", 
           RowBox[{"748673038574919611288466825835642403973540", " ", 
            SuperscriptBox["t1", "6"]}], "+", 
           RowBox[{"153281264426587816617070600188408", " ", 
            SqrtBox["354813775870530"], " ", 
            SuperscriptBox["t1", "7"]}], "+", 
           RowBox[{"2771734834567847234738762700451473960", " ", 
            SuperscriptBox["t1", "8"]}]}], ")"}]}]}], "+", 
       RowBox[{"933505990513243430018412852776320", " ", 
        SqrtBox["1927241986395957801"], " ", "t1", " ", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{"2771734834567847234738762700451473960", "+", 
           RowBox[{"153281264426587816617070600188408", " ", 
            SqrtBox["354813775870530"], " ", "t1"}], "+", 
           RowBox[{"748673038574919611288466825835642403973540", " ", 
            SuperscriptBox["t1", "2"]}], "-", 
           RowBox[{"89443606514051759899607364978298449", " ", 
            SqrtBox["354813775870530"], " ", 
            SuperscriptBox["t1", "3"]}], "+", 
           RowBox[{"2063732694406359467622777311258991768634987", " ", 
            SuperscriptBox["t1", "4"]}], "-", 
           RowBox[{"89443606514051759899607364978298449", " ", 
            SqrtBox["354813775870530"], " ", 
            SuperscriptBox["t1", "5"]}], "+", 
           RowBox[{"748673038574919611288466825835642403973540", " ", 
            SuperscriptBox["t1", "6"]}], "+", 
           RowBox[{"153281264426587816617070600188408", " ", 
            SqrtBox["354813775870530"], " ", 
            SuperscriptBox["t1", "7"]}], "+", 
           RowBox[{"2771734834567847234738762700451473960", " ", 
            SuperscriptBox["t1", "8"]}]}], ")"}]}]}], "-", 
       RowBox[{"11639057440840709510462534812649477400516", " ", 
        SqrtBox["543170"], " ", 
        SuperscriptBox["t1", "2"], " ", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{"2771734834567847234738762700451473960", "+", 
           RowBox[{"153281264426587816617070600188408", " ", 
            SqrtBox["354813775870530"], " ", "t1"}], "+", 
           RowBox[{"748673038574919611288466825835642403973540", " ", 
            SuperscriptBox["t1", "2"]}], "-", 
           RowBox[{"89443606514051759899607364978298449", " ", 
            SqrtBox["354813775870530"], " ", 
            SuperscriptBox["t1", "3"]}], "+", 
           RowBox[{"2063732694406359467622777311258991768634987", " ", 
            SuperscriptBox["t1", "4"]}], "-", 
           RowBox[{"89443606514051759899607364978298449", " ", 
            SqrtBox["354813775870530"], " ", 
            SuperscriptBox["t1", "5"]}], "+", 
           RowBox[{"748673038574919611288466825835642403973540", " ", 
            SuperscriptBox["t1", "6"]}], "+", 
           RowBox[{"153281264426587816617070600188408", " ", 
            SqrtBox["354813775870530"], " ", 
            SuperscriptBox["t1", "7"]}], "+", 
           RowBox[{"2771734834567847234738762700451473960", " ", 
            SuperscriptBox["t1", "8"]}]}], ")"}]}]}], "+", 
       RowBox[{"10911405744492552728220909164771896", " ", 
        SqrtBox["1927241986395957801"], " ", 
        SuperscriptBox["t1", "3"], " ", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{"2771734834567847234738762700451473960", "+", 
           RowBox[{"153281264426587816617070600188408", " ", 
            SqrtBox["354813775870530"], " ", "t1"}], "+", 
           RowBox[{"748673038574919611288466825835642403973540", " ", 
            SuperscriptBox["t1", "2"]}], "-", 
           RowBox[{"89443606514051759899607364978298449", " ", 
            SqrtBox["354813775870530"], " ", 
            SuperscriptBox["t1", "3"]}], "+", 
           RowBox[{"2063732694406359467622777311258991768634987", " ", 
            SuperscriptBox["t1", "4"]}], "-", 
           RowBox[{"89443606514051759899607364978298449", " ", 
            SqrtBox["354813775870530"], " ", 
            SuperscriptBox["t1", "5"]}], "+", 
           RowBox[{"748673038574919611288466825835642403973540", " ", 
            SuperscriptBox["t1", "6"]}], "+", 
           RowBox[{"153281264426587816617070600188408", " ", 
            SqrtBox["354813775870530"], " ", 
            SuperscriptBox["t1", "7"]}], "+", 
           RowBox[{"2771734834567847234738762700451473960", " ", 
            SuperscriptBox["t1", "8"]}]}], ")"}]}]}], "-", 
       RowBox[{"10911405744492552728220909164771896", " ", 
        SqrtBox["1927241986395957801"], " ", 
        SuperscriptBox["t1", "5"], " ", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{"2771734834567847234738762700451473960", "+", 
           RowBox[{"153281264426587816617070600188408", " ", 
            SqrtBox["354813775870530"], " ", "t1"}], "+", 
           RowBox[{"748673038574919611288466825835642403973540", " ", 
            SuperscriptBox["t1", "2"]}], "-", 
           RowBox[{"89443606514051759899607364978298449", " ", 
            SqrtBox["354813775870530"], " ", 
            SuperscriptBox["t1", "3"]}], "+", 
           RowBox[{"2063732694406359467622777311258991768634987", " ", 
            SuperscriptBox["t1", "4"]}], "-", 
           RowBox[{"89443606514051759899607364978298449", " ", 
            SqrtBox["354813775870530"], " ", 
            SuperscriptBox["t1", "5"]}], "+", 
           RowBox[{"748673038574919611288466825835642403973540", " ", 
            SuperscriptBox["t1", "6"]}], "+", 
           RowBox[{"153281264426587816617070600188408", " ", 
            SqrtBox["354813775870530"], " ", 
            SuperscriptBox["t1", "7"]}], "+", 
           RowBox[{"2771734834567847234738762700451473960", " ", 
            SuperscriptBox["t1", "8"]}]}], ")"}]}]}], "+", 
       RowBox[{"11639057440840709510462534812649477400516", " ", 
        SqrtBox["543170"], " ", 
        SuperscriptBox["t1", "6"], " ", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{"2771734834567847234738762700451473960", "+", 
           RowBox[{"153281264426587816617070600188408", " ", 
            SqrtBox["354813775870530"], " ", "t1"}], "+", 
           RowBox[{"748673038574919611288466825835642403973540", " ", 
            SuperscriptBox["t1", "2"]}], "-", 
           RowBox[{"89443606514051759899607364978298449", " ", 
            SqrtBox["354813775870530"], " ", 
            SuperscriptBox["t1", "3"]}], "+", 
           RowBox[{"2063732694406359467622777311258991768634987", " ", 
            SuperscriptBox["t1", "4"]}], "-", 
           RowBox[{"89443606514051759899607364978298449", " ", 
            SqrtBox["354813775870530"], " ", 
            SuperscriptBox["t1", "5"]}], "+", 
           RowBox[{"748673038574919611288466825835642403973540", " ", 
            SuperscriptBox["t1", "6"]}], "+", 
           RowBox[{"153281264426587816617070600188408", " ", 
            SqrtBox["354813775870530"], " ", 
            SuperscriptBox["t1", "7"]}], "+", 
           RowBox[{"2771734834567847234738762700451473960", " ", 
            SuperscriptBox["t1", "8"]}]}], ")"}]}]}], "-", 
       RowBox[{"933505990513243430018412852776320", " ", 
        SqrtBox["1927241986395957801"], " ", 
        SuperscriptBox["t1", "7"], " ", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{"2771734834567847234738762700451473960", "+", 
           RowBox[{"153281264426587816617070600188408", " ", 
            SqrtBox["354813775870530"], " ", "t1"}], "+", 
           RowBox[{"748673038574919611288466825835642403973540", " ", 
            SuperscriptBox["t1", "2"]}], "-", 
           RowBox[{"89443606514051759899607364978298449", " ", 
            SqrtBox["354813775870530"], " ", 
            SuperscriptBox["t1", "3"]}], "+", 
           RowBox[{"2063732694406359467622777311258991768634987", " ", 
            SuperscriptBox["t1", "4"]}], "-", 
           RowBox[{"89443606514051759899607364978298449", " ", 
            SqrtBox["354813775870530"], " ", 
            SuperscriptBox["t1", "5"]}], "+", 
           RowBox[{"748673038574919611288466825835642403973540", " ", 
            SuperscriptBox["t1", "6"]}], "+", 
           RowBox[{"153281264426587816617070600188408", " ", 
            SqrtBox["354813775870530"], " ", 
            SuperscriptBox["t1", "7"]}], "+", 
           RowBox[{"2771734834567847234738762700451473960", " ", 
            SuperscriptBox["t1", "8"]}]}], ")"}]}]}], "-", 
       RowBox[{"2596834598174850661722730257002870400", " ", 
        SqrtBox["543170"], " ", 
        SuperscriptBox["t1", "8"], " ", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{"2771734834567847234738762700451473960", "+", 
           RowBox[{"153281264426587816617070600188408", " ", 
            SqrtBox["354813775870530"], " ", "t1"}], "+", 
           RowBox[{"748673038574919611288466825835642403973540", " ", 
            SuperscriptBox["t1", "2"]}], "-", 
           RowBox[{"89443606514051759899607364978298449", " ", 
            SqrtBox["354813775870530"], " ", 
            SuperscriptBox["t1", "3"]}], "+", 
           RowBox[{"2063732694406359467622777311258991768634987", " ", 
            SuperscriptBox["t1", "4"]}], "-", 
           RowBox[{"89443606514051759899607364978298449", " ", 
            SqrtBox["354813775870530"], " ", 
            SuperscriptBox["t1", "5"]}], "+", 
           RowBox[{"748673038574919611288466825835642403973540", " ", 
            SuperscriptBox["t1", "6"]}], "+", 
           RowBox[{"153281264426587816617070600188408", " ", 
            SqrtBox["354813775870530"], " ", 
            SuperscriptBox["t1", "7"]}], "+", 
           RowBox[{"2771734834567847234738762700451473960", " ", 
            SuperscriptBox["t1", "8"]}]}], ")"}]}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.9735843121777115`*^9, 3.9735843847642155`*^9}, 
   3.9735844409332542`*^9, {3.9736905661037426`*^9, 3.9736905750551243`*^9}, 
   3.9736908460604763`*^9, 3.973691719262224*^9, {3.9736924302943764`*^9, 
   3.973692489717968*^9}, {3.9736926185181065`*^9, 3.97369262372805*^9}, {
   3.973939884270748*^9, 3.973939889189171*^9}},
 CellLabel->"Out[57]=",ExpressionUUID->"e2962d87-7ba1-f642-ab26-f000ab0d622c"],

Cell[BoxData[\
"84080214241060900276658520369343514657327206245512521281077940721269002060787\
365454255367764004682169874248961874110852054333693288470029678435802003107336\
403309911375563402497522720697679064489711264915653349507934390732113365951866\
427070467978668392764898563412482613695498108796586634486380498846430683084047\
298079931510612097907313135313855215179640590397069093191333326259016786315069\
007666822730419115022863124260946954660581991219114760462293951795543192844654\
207377569472521691309218443270589105846260730853925476679316178569480935542104\
797614959861760000"], "Output",
 CellChangeTimes->{{3.9735843121777115`*^9, 3.9735843847642155`*^9}, 
   3.9735844409332542`*^9, {3.9736905661037426`*^9, 3.9736905750551243`*^9}, 
   3.9736908460604763`*^9, 3.973691719262224*^9, {3.9736924302943764`*^9, 
   3.973692489717968*^9}, {3.9736926185181065`*^9, 3.97369262372805*^9}, {
   3.973939884270748*^9, 3.973939889221573*^9}},
 CellLabel->"Out[58]=",ExpressionUUID->"3f0f8ea7-8dc7-7544-ad8d-e0abbeee95a6"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 40 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"3", ",", "2", ",", "3"}]], TraditionalForm]],ExpressionUUID->
  "0bfbbc23-3ca0-408e-b5bc-d3b8a801c16e"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.9579487471222153`*^9, 
   3.9579487473820324`*^9}, {3.9579521251299973`*^9, 3.957952132564081*^9}, {
   3.95795230526091*^9, 3.957952326632162*^9}, {3.957952672760208*^9, 
   3.957952685140873*^9}, {3.9579528069855595`*^9, 3.957952809801964*^9}, {
   3.957952891380213*^9, 3.9579529091868763`*^9}, {3.958212841689043*^9, 
   3.9582128433722706`*^9}, {3.958212914419197*^9, 3.958213006401369*^9}, 
   3.960031096298437*^9, {3.960625130485216*^9, 3.96062513279126*^9}, {
   3.9622771848080177`*^9, 3.962277184967845*^9}, {3.965385909619977*^9, 
   3.9653859108166237`*^9}, 3.965397215069261*^9, {3.9723797323302097`*^9, 
   3.9723797343026867`*^9}, {3.9730104656290054`*^9, 
   3.9730104657779465`*^9}},ExpressionUUID->"4dbe7ea0-61a7-4836-89a7-\
03d5d389e2e3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "8", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "40", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9579521511789227`*^9, 3.9579521514541683`*^9}, {3.957952192561556*^9, 
   3.9579521951033173`*^9}, {3.957952363680504*^9, 3.9579523679752903`*^9}, {
   3.957952700214781*^9, 3.9579527006198616`*^9}, {3.957952822701584*^9, 
   3.9579528230343304`*^9}, {3.9579529151946716`*^9, 3.957952915364584*^9}, 
   3.9582128690546703`*^9, 3.958212919395668*^9, {3.95821301844763*^9, 
   3.958213020447256*^9}, 3.960625144634261*^9, 3.965385917070059*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"0ff5c083-efef-45ac-aa2b-08c8f2089a60"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Baikov", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}], "//", "Variables"}], "//",
      "Sort"}], ",", 
    RowBox[{"x", "[", "_", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"numreplace", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"Rule", ",", 
    RowBox[{"{", 
     RowBox[{"%", ",", 
      RowBox[{"RandomPrime", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "1000"}], "}"}], ",", 
        RowBox[{"%", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.960801762760672*^9, 3.9608018714836273`*^9}, {
  3.960801913710259*^9, 3.960801934704303*^9}, {3.960801968663719*^9, 
  3.960801985150798*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"87e8e0fd-3f48-4c90-9119-303b27320497"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "653"}], ",", 
   RowBox[{"a2", "\[Rule]", "499"}], ",", 
   RowBox[{"a3", "\[Rule]", "997"}], ",", 
   RowBox[{"a4", "\[Rule]", "977"}], ",", 
   RowBox[{"b1", "\[Rule]", "599"}], ",", 
   RowBox[{"b2", "\[Rule]", "191"}], ",", 
   RowBox[{"b3", "\[Rule]", "941"}], ",", 
   RowBox[{"b4", "\[Rule]", "919"}], ",", 
   RowBox[{"mm1", "\[Rule]", "647"}], ",", 
   RowBox[{"mm2", "\[Rule]", "313"}], ",", 
   RowBox[{"mm3", "\[Rule]", "337"}], ",", 
   RowBox[{"mm4", "\[Rule]", "971"}], ",", 
   RowBox[{"mm5", "\[Rule]", "569"}], ",", 
   RowBox[{"mm6", "\[Rule]", "79"}], ",", 
   RowBox[{"mm7", "\[Rule]", "389"}], ",", 
   RowBox[{"mm8", "\[Rule]", "151"}], ",", 
   RowBox[{"pp1", "\[Rule]", "863"}], ",", 
   RowBox[{"pp2", "\[Rule]", "859"}], ",", 
   RowBox[{"pp3", "\[Rule]", "457"}], ",", 
   RowBox[{"pp4", "\[Rule]", "47"}], ",", 
   RowBox[{"s12", "\[Rule]", "491"}], ",", 
   RowBox[{"s123", "\[Rule]", "727"}], ",", 
   RowBox[{"s1234", "\[Rule]", "131"}], ",", 
   RowBox[{"s23", "\[Rule]", "887"}], ",", 
   RowBox[{"s234", "\[Rule]", "173"}], ",", 
   RowBox[{"s34", "\[Rule]", "853"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.960801793464116*^9, 3.9608018720315237`*^9}, 
   3.960801918380273*^9, {3.960801970747224*^9, 3.960801987757463*^9}, 
   3.9639205244750423`*^9, 3.96531684989921*^9, 3.9653890311894007`*^9, 
   3.9723795520146465`*^9, 3.972395511273264*^9, 3.972395893977415*^9, 
   3.9724002972527657`*^9, 3.973010467824606*^9, 3.973083159528534*^9, 
   3.973093293529669*^9, 3.9735845989752007`*^9, 3.973692943192272*^9, 
   3.973693106230461*^9, 3.9738539329671936`*^9, 3.9738545720914783`*^9, 
   3.9738546434631042`*^9, 3.97385474983243*^9, 3.9739337807454815`*^9, 
   3.9739399157154846`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"3181513f-eb93-6d42-9e79-283c8e77dca5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"MaxCut", "[", 
          RowBox[{
           RowBox[{"Baikov", "/.", "numreplace"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"d", "->", 
           RowBox[{"6", "-", 
            RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
      "Normal"}], ")"}], "/.", "facpow"}], "//.", "Sqrtpow"}]}]], "Input",
 CellChangeTimes->{
  3.957432773736912*^9, 3.957432899087244*^9, {3.957585198718279*^9, 
   3.957585199088087*^9}, 3.9575854521892815`*^9, 3.95758866157308*^9, 
   3.9575889225714436`*^9, 3.957589008601158*^9, {3.957589103333763*^9, 
   3.9575891035327797`*^9}, 3.9575898537533894`*^9, 3.957593472859606*^9, {
   3.9582130669723625`*^9, 3.95821306737578*^9}, {3.9582131792815037`*^9, 
   3.9582131795635357`*^9}, {3.958213496725275*^9, 3.9582135001447735`*^9}, {
   3.960542730688401*^9, 3.9605427601005583`*^9}, {3.960543031830627*^9, 
   3.960543034869858*^9}, 3.960543726799282*^9, {3.9606246639356327`*^9, 
   3.9606246649600058`*^9}, {3.9606254315400457`*^9, 3.96062543401322*^9}, 
   3.960699898097931*^9, {3.960801992397934*^9, 3.960802004419961*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"e332412d-a05d-459f-bfed-d272355c6a05"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{"\[ImaginaryI]", "/", 
    RowBox[{"(", 
     RowBox[{"320", " ", 
      SqrtBox["53813167819"], " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "638228775335181649150828634635"}], "-", 
         RowBox[{"161628999524244362802522", " ", "z1"}], "-", 
         RowBox[{"10256309266667295", " ", 
          SuperscriptBox["z1", "2"]}], "+", 
         RowBox[{"5653987227217249435606", " ", "z2"}], "+", 
         RowBox[{"675933736640514", " ", "z1", " ", "z2"}], "-", 
         RowBox[{"82930319054287", " ", 
          SuperscriptBox["z2", "2"]}]}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.960542761193364*^9, 3.960542841222958*^9, 3.960543035955986*^9, 
   3.96054318588201*^9, 3.960543732865996*^9, 3.9606084090867653`*^9, 
   3.960624675671954*^9, 3.9606249869715242`*^9, {3.960801996817705*^9, 
   3.960802005327105*^9}, 3.963920526897334*^9, 3.9653168508786077`*^9, 
   3.9653890320402527`*^9, 3.9723795545420456`*^9, 3.9723955120976295`*^9, 
   3.9723958946098976`*^9, 3.9724002987251015`*^9, 3.9730104692957783`*^9, 
   3.9730831601841335`*^9, 3.973093294176203*^9, 3.973584601600418*^9, 
   3.973584961891802*^9, 3.9736929439656677`*^9, 3.97369310673036*^9, 
   3.9738539337003784`*^9, 3.9738545722968006`*^9, 3.973854644086895*^9, 
   3.9738547522626457`*^9, 3.973933781355459*^9, 3.9739399166236534`*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"d47a2c79-c4f1-1148-ac8e-6e927ad55710"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "the", " ", "CY", " ", "condition", " ", "for", " ", 
    "different", " ", "configurations", " ", "of", " ", "Baikov", " ", 
    "polynomials"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{
         RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "/.", "numreplace"}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Baikov", "[", 
            RowBox[{"[", 
             RowBox[{"7", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Baikov", "[", 
            RowBox[{"[", 
             RowBox[{"9", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]]}], "}"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<=", 
      RowBox[{"Length", "[", 
       RowBox[{"Times", "@@@", 
        RowBox[{"Subsets", "[", 
         RowBox[{"%", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{"ToCalabiYau", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Times", "@@@", 
           RowBox[{"Subsets", "[", 
            RowBox[{"%", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"z1", ",", "z2"}], "}"}]}], "]"}], "]"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9723972732464275`*^9, 3.9723973818399677`*^9}, {
   3.9723974377505627`*^9, 3.9723974747849464`*^9}, {3.972397512103071*^9, 
   3.9723975148693447`*^9}, {3.9723975725411015`*^9, 3.972397574739973*^9}, {
   3.9723976725746536`*^9, 3.9723976950124435`*^9}, {3.9723977711888294`*^9, 
   3.972397782704132*^9}, 3.972397812812168*^9, {3.972398138480465*^9, 
   3.97239815390242*^9}, {3.972398203500942*^9, 3.9723982073030777`*^9}, {
   3.972398268670866*^9, 3.9723982883210697`*^9}, 3.972398404565647*^9, {
   3.9723984355446663`*^9, 3.9723984378778267`*^9}, {3.972398707289852*^9, 
   3.972398771004627*^9}, {3.972398816873871*^9, 3.9723988433350163`*^9}, 
   3.972398885473295*^9, 3.972398938423952*^9, {3.9723989783427773`*^9, 
   3.9723990118703537`*^9}, {3.972399043972166*^9, 3.972399077889015*^9}, {
   3.972399451220316*^9, 3.972399520844734*^9}, {3.972399567589777*^9, 
   3.972399588003151*^9}, 3.9723996560054855`*^9, {3.9723996965678387`*^9, 
   3.9723997293772774`*^9}, {3.9723997729908314`*^9, 3.972399776692133*^9}, {
   3.9723998844296246`*^9, 3.972399904927685*^9}, {3.972400042407137*^9, 
   3.972400042564333*^9}, {3.9724000951829567`*^9, 3.9724000991127815`*^9}, {
   3.9724001307248135`*^9, 3.972400159483206*^9}, {3.972400306464031*^9, 
   3.9724003080157833`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"a54abbde-f76b-0544-bed8-56af230805cb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too small for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.9724003087703495`*^9, 3.9730104712069874`*^9, 
  3.973083160776016*^9, 3.9730932960280666`*^9, 3.9736929463026123`*^9, 
  3.973693107180214*^9, 3.9738539361871815`*^9, 3.9738545724380207`*^9, 
  3.973854644680149*^9, 3.9738547541374016`*^9, 3.97393378220442*^9, 
  3.973939918327099*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"bde7d9bd-098d-df45-9edd-6e521699db88"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too small for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.9724003087703495`*^9, 3.9730104712069874`*^9, 
  3.973083160776016*^9, 3.9730932960280666`*^9, 3.9736929463026123`*^9, 
  3.973693107180214*^9, 3.9738539361871815`*^9, 3.9738545724380207`*^9, 
  3.973854644680149*^9, 3.9738547541374016`*^9, 3.97393378220442*^9, 
  3.9739399183300114`*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"526dcb0a-a9c8-1e47-937a-764f279f289d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "4", "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.9724003087703495`*^9, 3.9730104712069874`*^9, 
  3.973083160776016*^9, 3.9730932960280666`*^9, 3.9736929463026123`*^9, 
  3.973693107180214*^9, 3.9738539361871815`*^9, 3.9738545724380207`*^9, 
  3.973854644680149*^9, 3.9738547541374016`*^9, 3.97393378220442*^9, 
  3.973939918337639*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"c59fd8c4-26be-ce4a-8783-fe6202e512f3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{"CY", "\[Rule]", "\<\"True\"\>"}], ",", "\<\"Elliptic Curve\"\>"}],
   "}"}]], "Print",
 CellChangeTimes->{3.9724003087703495`*^9, 3.9730104712069874`*^9, 
  3.973083160776016*^9, 3.9730932960280666`*^9, 3.9736929463026123`*^9, 
  3.973693107180214*^9, 3.9738539361871815`*^9, 3.9738545724380207`*^9, 
  3.973854644680149*^9, 3.9738547541374016`*^9, 3.97393378220442*^9, 
  3.97393991833864*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"cf7671ef-5b60-b444-85d3-55c391d20ff7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"4", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.9724003087703495`*^9, 3.9730104712069874`*^9, 
  3.973083160776016*^9, 3.9730932960280666`*^9, 3.9736929463026123`*^9, 
  3.973693107180214*^9, 3.9738539361871815`*^9, 3.9738545724380207`*^9, 
  3.973854644680149*^9, 3.9738547541374016`*^9, 3.97393378220442*^9, 
  3.973939918340639*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"d486eee3-0107-604a-8058-5bd05f8e4da5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.9724003087703495`*^9, 3.9730104712069874`*^9, 
  3.973083160776016*^9, 3.9730932960280666`*^9, 3.9736929463026123`*^9, 
  3.973693107180214*^9, 3.9738539361871815`*^9, 3.9738545724380207`*^9, 
  3.973854644680149*^9, 3.9738547541374016`*^9, 3.97393378220442*^9, 
  3.9739399183416405`*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"9f40f023-3094-534e-96bd-7c5bace30814"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.9724003087703495`*^9, 3.9730104712069874`*^9, 
  3.973083160776016*^9, 3.9730932960280666`*^9, 3.9736929463026123`*^9, 
  3.973693107180214*^9, 3.9738539361871815`*^9, 3.9738545724380207`*^9, 
  3.973854644680149*^9, 3.9738547541374016`*^9, 3.97393378220442*^9, 
  3.9739399183436394`*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"a605dfc2-cad0-0c46-9f26-6a0c38d30ce1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Rationalization of the scalar integral in strict four dimensions\
\>", "Subsection",
 CellChangeTimes->{{3.9730766114256153`*^9, 
  3.9730766204501457`*^9}},ExpressionUUID->"30511632-ec72-3348-ab8e-\
99b5041a7166"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"LeadingSingularities", "[", 
       RowBox[{"LS1", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "/.", "facpow"}], "//.", "Sqrtpow"}], "//",
    "Factor"}]}]], "Input",
 CellChangeTimes->{{3.96054284452398*^9, 3.9605428637886143`*^9}, {
  3.960542896570549*^9, 3.960542922905161*^9}, {3.960543045213338*^9, 
  3.960543048881411*^9}, {3.960543746890996*^9, 3.960543771324533*^9}, {
  3.960624681891659*^9, 3.9606246871069*^9}, {3.9608020111182737`*^9, 
  3.9608020171849527`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"75d0e211-0bdf-5f4c-8552-8c2f4adca895"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["\[ImaginaryI]", 
   RowBox[{"64", " ", 
    SqrtBox["508640537574551318429255386"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]]}]], "Output",
 CellChangeTimes->{3.9730831716095505`*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"854350d2-d3c9-3245-a975-6dabc45ab11b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ChangeVars1", "[", 
    RowBox[{"LS1", ",", 
     RowBox[{
      RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"4", ",", "1"}], "]"}], "]"}], ",", "z2", ",", "t2"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"MaxCut", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Baikov", "[", 
         RowBox[{"[", 
          RowBox[{"8", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
       RowBox[{"{", "}"}]}], "]"}], "/.", "%"}], "/.", "facpow"}], "//.", 
   "Sqrtpow"}], "//", "Factor"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"0", "==", "%"}], ",", "z1"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{"LS2", ",", 
     RowBox[{"{", 
      RowBox[{"z1", ",", 
       RowBox[{"%", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"%", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}], "}"}]}], "]"}], "//",
    "Factor"}], "//", "PowerExpand"}]}], "Input",
 CellChangeTimes->{{3.9605432864378223`*^9, 3.96054336572381*^9}, {
   3.960543780493327*^9, 3.960543852717658*^9}, {3.960543884547749*^9, 
   3.960543890603311*^9}, {3.960544037968388*^9, 3.9605440427601013`*^9}, {
   3.960624695070929*^9, 3.960624697083829*^9}, 3.960624745233176*^9, {
   3.960625018393519*^9, 3.9606250885484467`*^9}, {3.960699905130106*^9, 
   3.960699909080214*^9}, {3.9608020544044952`*^9, 3.960802093344254*^9}, 
   3.960802154003874*^9, {3.960802195312667*^9, 3.960802200171288*^9}, {
   3.960953292700943*^9, 3.960953299409533*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"6e63d28f-da97-9142-97cd-fb35cc5667d3"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3707825", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t2"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "t2"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"12146821757675817283692173", "+", 
     RowBox[{"290304256159698516284", " ", "z1"}], "+", 
     RowBox[{"193764930340668", " ", 
      SuperscriptBox["z1", "2"]}]}], ")"}]}], 
  RowBox[{"63640046332830656", " ", 
   SuperscriptBox["t2", "2"]}]]], "Output",
 CellChangeTimes->{3.9730831722752056`*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"4f3abd5f-bf6c-104d-99bf-5fd5630c250b"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"5", " ", "\[ImaginaryI]", " ", 
    SqrtBox[
     FractionBox["2295288876593453879777", "10486107785147"]]}], 
   RowBox[{"75615582571968", " ", 
    SuperscriptBox["\[Pi]", "4"]}]]}]], "Output",
 CellChangeTimes->{3.9730831722951336`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"44942eb5-2293-0447-91b6-75da9611428c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Leading singularity with the polynomial with vanishing exponent\
\>", "Subsection",
 CellChangeTimes->{{3.9730766114256153`*^9, 3.9730766204501457`*^9}, 
   3.973690269546459*^9, 
   3.9738546087896175`*^9},ExpressionUUID->"f6ac8f00-29fc-e948-ac26-\
9023121ddeca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "look", " ", "at", " ", "the", " ", "Leading", " ",
     "Singularity", " ", "of", " ", "the", " ", "polynomial", " ", "with", " ",
     "vanishing", " ", "exponent"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"LeadingSingularities", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{
            RowBox[{"MaxCut", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Baikov", "[", 
                RowBox[{"[", 
                 RowBox[{"9", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], 
              ",", 
              RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]], "/.", 
          RowBox[{"{", 
           RowBox[{"z1", "->", 
            RowBox[{"z1", "+", 
             RowBox[{
              RowBox[{"Solve", "[", 
               RowBox[{
                RowBox[{"0", "==", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MaxCut", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Baikov", "[", 
                    RowBox[{"[", 
                    RowBox[{"9", ",", "1"}], "]"}], "]"}], "/.", 
                    "numreplace"}], ",", 
                    RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}], ")"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"z1", "->", 
                    RowBox[{"\[Lambda]", "*", "z1"}]}], ",", 
                    RowBox[{"z2", "->", 
                    RowBox[{"\[Lambda]", "*", "z2"}]}]}], "}"}]}], ",", 
                    "\[Lambda]", ",", "4"}], "]"}], "//", "Factor"}], ")"}]}],
                 ",", "z1"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}]}], "}"}]}], ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "/.", "facpow"}], "//.", "Sqrtpow"}], "//",
     "Factor"}], "\[IndentingNewLine]", 
   RowBox[{"Discriminant", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Denominator", "[", "%", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "z1"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9735843113135624`*^9, 3.973584383529558*^9}, {
   3.973584438486086*^9, 3.973584439789154*^9}, 3.973690573514164*^9, {
   3.9736908437408752`*^9, 3.9736908450795555`*^9}, {3.973691707861912*^9, 
   3.9736917187410088`*^9}, {3.973692433848171*^9, 3.9736924893124866`*^9}, {
   3.973933625657217*^9, 3.973933673859684*^9}, {3.973933736327709*^9, 
   3.973933740964096*^9}, 3.973933797259182*^9, {3.973933893218466*^9, 
   3.973933905073555*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"ce7138ed-f0bc-8d4d-ba0a-cc689c41813c"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{"14779031548447738", "/", 
    RowBox[{"(", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "-", "4476941695851177348283912481706454676699265898641233183412743263\
282702750976193289149120"}], "-", 
        RowBox[{
        "332548782728507714344979522333017358934491159179627459682981512051866\
8875291843936", " ", "z1"}], "-", 
        RowBox[{
        "102557127622908854078731030832699224331397261502008279275275629473305\
1792844", " ", 
         SuperscriptBox["z1", "2"]}], "-", 
        RowBox[{
        "168047540835163117173798512467759764177425021820742215249115730367164\
", " ", 
         SuperscriptBox["z1", "3"]}], "-", 
        RowBox[{
        "15427229022444196963833970744582897644495295898549058013619199", " ", 
         SuperscriptBox["z1", "4"]}], "-", 
        RowBox[{"752183332849196025695778796481065570663939406669008420", " ", 
         SuperscriptBox["z1", "5"]}], "-", 
        RowBox[{"15214394083529395216599726285406222036344879916", " ", 
         SuperscriptBox["z1", "6"]}]}], ")"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.973933797553276*^9, {3.9739338991764984`*^9, 3.97393390586281*^9}, 
   3.9739399233974457`*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"e9b75445-fda6-4f4c-9244-eb45341b5768"],

Cell[BoxData[
 RowBox[{"1", "/", 
  "200430069480508157464680718523967362360519804646960364138313099030092202249\
830520092865983486651728710689646801122541535750021463420809108716481204580761\
05939777407533596774400"}]], "Output",
 CellChangeTimes->{
  3.973933797553276*^9, {3.9739338991764984`*^9, 3.97393390586281*^9}, 
   3.9739399234014626`*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"c9057ba2-24b9-e947-b62c-375b708befa7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "look", " ", "at", " ", "the", " ", "Leading", " ",
     "Singularity", " ", "when", " ", "including", " ", "two", " ", "of", " ",
     "the", " ", "polynomials"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"LeadingSingularities", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{
            RowBox[{
             RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
             RowBox[{"[", "4", "]"}], "]"}], "/.", "numreplace"}]], "*", 
          FractionBox["1", 
           RowBox[{
            RowBox[{"MaxCut", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Baikov", "[", 
                RowBox[{"[", 
                 RowBox[{"7", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], 
              ",", 
              RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]]}], ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "/.", "facpow"}], "//.", "Sqrtpow"}], "//",
     "Factor"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ChangeVars1", "[", 
        RowBox[{"%", ",", 
         SqrtBox[
          RowBox[{"29826367536252828617273896225", "+", 
           RowBox[{"4501825950030136904866", " ", "z1"}], "+", 
           RowBox[{"83618455518285", " ", 
            SuperscriptBox["z1", "2"]}]}]], ",", "z1", ",", "t1"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], "/.", "facpow"}], "//.", "Sqrtpow"}], "//",
     "Factor"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Discriminant", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Denominator", "[", "%", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "1"}], "]"}], "]"}], ",", "t1"}], "]"}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.9730079598416157`*^9, 3.9730079678393993`*^9}, {
   3.973008056394905*^9, 3.9730080767651634`*^9}, {3.9730101845061607`*^9, 
   3.9730101894682484`*^9}, 3.9730102244794216`*^9, {3.9730822962694473`*^9, 
   3.973082296864464*^9}, 3.9730823353905754`*^9, {3.9735842860915165`*^9, 
   3.9735842907910614`*^9}, {3.9735919639313984`*^9, 
   3.9735920038091507`*^9}, {3.9735920374428062`*^9, 3.9735920558036175`*^9}, 
   3.973592169812174*^9, {3.9735922279121094`*^9, 3.973592228361313*^9}, {
   3.973592470995205*^9, 3.973592492109087*^9}, {3.9735925475659447`*^9, 
   3.9735925819033833`*^9}, {3.973690280976761*^9, 3.9736903519789963`*^9}, {
   3.9736924154562683`*^9, 3.9736924230550327`*^9}, {3.973692603295269*^9, 
   3.9736926108416786`*^9}, {3.9736929688156796`*^9, 3.9736929863353195`*^9}, 
   3.973693113773409*^9, 3.973934005659462*^9, {3.9739399431637497`*^9, 
   3.9739399485810947`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"f9d97922-c16d-2d42-9dca-4069e3492e6f"],

Cell[BoxData[
 RowBox[{"39708499721911427", "/", 
  RowBox[{"(", 
   RowBox[{"69229205", " ", 
    SqrtBox["107626335638"], " ", 
    SqrtBox[
     RowBox[{"29826367536252828617273896225", "+", 
      RowBox[{"4501825950030136904866", " ", "z1"}], "+", 
      RowBox[{"83618455518285", " ", 
       SuperscriptBox["z1", "2"]}]}]], " ", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "-", "348543271859264017762410312476887817704020411236139736275"}], "-", 
       RowBox[{
       "84135375110970955515481226521914231669814872821308", " ", "z1"}], "-", 
       RowBox[{"5062283497438384269479401378777816170460180", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       RowBox[{"2938005588733707393026746175475103580", " ", 
        SqrtBox["107626335638"], " ", 
        SqrtBox[
         RowBox[{"29826367536252828617273896225", "+", 
          RowBox[{"4501825950030136904866", " ", "z1"}], "+", 
          RowBox[{"83618455518285", " ", 
           SuperscriptBox["z1", "2"]}]}]]}], "-", 
       RowBox[{"363193209805831620863993691320", " ", 
        SqrtBox["107626335638"], " ", "z1", " ", 
        SqrtBox[
         RowBox[{"29826367536252828617273896225", "+", 
          RowBox[{"4501825950030136904866", " ", "z1"}], "+", 
          RowBox[{"83618455518285", " ", 
           SuperscriptBox["z1", "2"]}]}]]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.973010191477949*^9, 3.9730102278158436`*^9, {3.973082332238123*^9, 
   3.973082336425701*^9}, {3.9735919398961353`*^9, 3.9735919649690685`*^9}, {
   3.9735919965821304`*^9, 3.973592004614868*^9}, {3.973592044248543*^9, 
   3.973592056693634*^9}, {3.9735921559395046`*^9, 3.973592170744259*^9}, 
   3.9735922317770023`*^9, 3.973592494208021*^9, {3.973592550904297*^9, 
   3.9735925824782486`*^9}, {3.9736903021655693`*^9, 
   3.9736903526812973`*^9}, {3.973692411367836*^9, 3.9736924236885815`*^9}, {
   3.97369260043939*^9, 3.973692611423908*^9}, {3.9736929829032364`*^9, 
   3.973692987283457*^9}, {3.973693111135233*^9, 3.9736931144263325`*^9}, {
   3.9739340025004406`*^9, 3.9739340064718456`*^9}, {3.973939940376089*^9, 
   3.973939949640337*^9}},
 CellLabel->"Out[72]=",ExpressionUUID->"593d2dd5-21a5-8145-82f1-a55a0aa0409c"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     SqrtBox[
      FractionBox["664072683538896590191229788539", "107626335638"]], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"69229205", " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "-", "163983796848514722705228990998719798431442740246735538652248840\
16188"}], "-", 
         RowBox[{"1176500714819644241841355830761897361339408350431708712", " ", 
          SqrtBox["8999547959142114656140830"]}], "-", 
         RowBox[{"79349505543032068553081704028550328987966666660", " ", 
          SqrtBox["643143608497252314576605075135022975911341"], " ", "t1"}], 
         "-", 
         RowBox[{"2880213670927316261790361649495476", " ", 
          
          SqrtBox["57880017492867422575266717570963637316435062980080207984112\
90153030"], " ", "t1"}], "-", 
         RowBox[{
         "94495701212862886706185553803416045675801332343308507204365318303029\
", " ", 
          SuperscriptBox["t1", "2"]}], "-", 
         RowBox[{"79349505543032068553081704028550328987966666660", " ", 
          SqrtBox["643143608497252314576605075135022975911341"], " ", 
          SuperscriptBox["t1", "3"]}], "+", 
         RowBox[{"2880213670927316261790361649495476", " ", 
          
          SqrtBox["57880017492867422575266717570963637316435062980080207984112\
90153030"], " ", 
          SuperscriptBox["t1", "3"]}], "-", 
         RowBox[{
         "16398379684851472270522899099871979843144274024673553865224884016188\
", " ", 
          SuperscriptBox["t1", "4"]}], "+", 
         RowBox[{"1176500714819644241841355830761897361339408350431708712", " ", 
          SqrtBox["8999547959142114656140830"], " ", 
          SuperscriptBox["t1", "4"]}]}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.973010191477949*^9, 3.9730102278158436`*^9, {3.973082332238123*^9, 
   3.973082336425701*^9}, {3.9735919398961353`*^9, 3.9735919649690685`*^9}, {
   3.9735919965821304`*^9, 3.973592004614868*^9}, {3.973592044248543*^9, 
   3.973592056693634*^9}, {3.9735921559395046`*^9, 3.973592170744259*^9}, 
   3.9735922317770023`*^9, 3.973592494208021*^9, {3.973592550904297*^9, 
   3.9735925824782486`*^9}, {3.9736903021655693`*^9, 
   3.9736903526812973`*^9}, {3.973692411367836*^9, 3.9736924236885815`*^9}, {
   3.97369260043939*^9, 3.973692611423908*^9}, {3.9736929829032364`*^9, 
   3.973692987283457*^9}, {3.973693111135233*^9, 3.9736931144263325`*^9}, {
   3.9739340025004406`*^9, 3.9739340064718456`*^9}, {3.973939940376089*^9, 
   3.9739399497533875`*^9}},
 CellLabel->"Out[73]=",ExpressionUUID->"1477442c-fd14-9745-89d7-7d020a49f1e9"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.973010191477949*^9, 3.9730102278158436`*^9, {3.973082332238123*^9, 
   3.973082336425701*^9}, {3.9735919398961353`*^9, 3.9735919649690685`*^9}, {
   3.9735919965821304`*^9, 3.973592004614868*^9}, {3.973592044248543*^9, 
   3.973592056693634*^9}, {3.9735921559395046`*^9, 3.973592170744259*^9}, 
   3.9735922317770023`*^9, 3.973592494208021*^9, {3.973592550904297*^9, 
   3.9735925824782486`*^9}, {3.9736903021655693`*^9, 
   3.9736903526812973`*^9}, {3.973692411367836*^9, 3.9736924236885815`*^9}, {
   3.97369260043939*^9, 3.973692611423908*^9}, {3.9736929829032364`*^9, 
   3.973692987283457*^9}, {3.973693111135233*^9, 3.9736931144263325`*^9}, {
   3.9739340025004406`*^9, 3.9739340064718456`*^9}, {3.973939940376089*^9, 
   3.9739399500614758`*^9}},
 CellLabel->"Out[74]=",ExpressionUUID->"6b96dacc-420a-9246-906b-d2764ed9848d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "look", " ", "at", " ", "the", " ", "Leading", " ",
     "Singularity", " ", "when", " ", "including", " ", "other", " ", "two", " ",
     "of", " ", "the", " ", "polynomials"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"LeadingSingularities", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             FractionBox["1", 
              RowBox[{
               RowBox[{
                RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
                RowBox[{"[", "4", "]"}], "]"}], "/.", "numreplace"}]], "*", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"MaxCut", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Baikov", "[", 
                   RowBox[{"[", 
                    RowBox[{"9", ",", "1"}], "]"}], "]"}], "/.", 
                  "numreplace"}], ",", 
                 RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]]}], "/.", 
            RowBox[{"{", 
             RowBox[{"z1", "->", 
              RowBox[{"z1", "+", 
               RowBox[{
                RowBox[{"Solve", "[", 
                 RowBox[{
                  RowBox[{"0", "==", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MaxCut", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Baikov", "[", 
                    RowBox[{"[", 
                    RowBox[{"9", ",", "1"}], "]"}], "]"}], "/.", 
                    "numreplace"}], ",", 
                    RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}], ")"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"z1", "->", 
                    RowBox[{"\[Lambda]", "*", "z1"}]}], ",", 
                    RowBox[{"z2", "->", 
                    RowBox[{"\[Lambda]", "*", "z2"}]}]}], "}"}]}], ",", 
                    "\[Lambda]", ",", "4"}], "]"}], "//", "Factor"}], ")"}]}],
                   ",", "z1"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}]}], "}"}]}],
            "/.", "facpow"}], "//.", "Sqrtpow"}], ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "/.", "facpow"}], "//.", "Sqrtpow"}], "//",
     "Factor"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "We", " ", "observe", " ", "the", " ", "appearance", " ", "of", " ", 
     "the", " ", "hyperelliptic", " ", "curve", " ", "again"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"LS2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"ChangeVars1", "[", 
         RowBox[{"%", ",", 
          SqrtBox[
           RowBox[{"1553364297071713098310744562284", "+", 
            RowBox[{"420938157762036909904052", " ", "z1"}], "+", 
            RowBox[{"28516963631092651", " ", 
             SuperscriptBox["z1", "2"]}]}]], ",", "z1", ",", "t1"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "/.", "facpow"}], "//.", "Sqrtpow"}], 
     "//", "Factor"}]}], "\[IndentingNewLine]", 
   RowBox[{"Discriminant", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Denominator", "[", "%", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", "t1"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9735843113135624`*^9, 3.973584383529558*^9}, {
   3.973584438486086*^9, 3.973584439789154*^9}, 3.973690573514164*^9, {
   3.9736908437408752`*^9, 3.9736908450795555`*^9}, {3.973691707861912*^9, 
   3.9736917187410088`*^9}, {3.973692433848171*^9, 3.9736924893124866`*^9}, 
   3.973692622910282*^9, {3.973692971056631*^9, 3.9736929734489346`*^9}, {
   3.9736932979491653`*^9, 3.9736933184215565`*^9}, {3.973933923532305*^9, 
   3.973933981121023*^9}, {3.9739399614073467`*^9, 3.973939965895838*^9}, 
   3.973940014224209*^9},
 CellLabel->"In[84]:=",ExpressionUUID->"fea6572b-f79f-a543-ab56-e76eaf832289"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"59116126193790952", " ", "\[ImaginaryI]", " ", 
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{"18070813553115253451577770678259073222", "+", 
        RowBox[{"4896919002451902393979171086641", " ", "z1"}], "+", 
        RowBox[{"331747871314764667744267", " ", 
         SuperscriptBox["z1", "2"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{"1553364297071713098310744562284", "+", 
        RowBox[{"420938157762036909904052", " ", "z1"}], "+", 
        RowBox[{"28516963631092651", " ", 
         SuperscriptBox["z1", "2"]}]}]], " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
        "2882093855440591131526379187240377324912315399150956369680", "+", 
         RowBox[{
         "1359825607721632272335613989620427084435362496016664", " ", "z1"}], 
         "+", 
         RowBox[{"238823709981909448426375079601463067189633629", " ", 
          SuperscriptBox["z1", "2"]}], "+", 
         RowBox[{"18501410763485653663364028511903675388", " ", 
          SuperscriptBox["z1", "3"]}], "+", 
         RowBox[{"533520829228144691820500272516", " ", 
          SuperscriptBox["z1", "4"]}]}], ")"}]}], " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "-", "156798886404004745795165098421869099049993145529820715157540490\
0718424344338710219165086069413415337929440"}], "-", 
         RowBox[{
         "12532928927896696101700118766787719495656151952253386694933608987502\
76767012134148796823407337776112", " ", "z1"}], "-", 
         RowBox[{
         "41734679108053376668169169750358044249474369610773302501151241833037\
9434977687169062094337540", " ", 
          SuperscriptBox["z1", "2"]}], "-", 
         RowBox[{
         "74111539320925509093620863586102758300841074736990374029629086785689\
450893384801151224", " ", 
          SuperscriptBox["z1", "3"]}], "-", 
         RowBox[{
         "74018796912801582195627885442612668948898513437546376782836811343946\
89433144195", " ", 
          SuperscriptBox["z1", "4"]}], "-", 
         RowBox[{
         "39422233023881291515429380705801190436601813708011988409490382126863\
0178", " ", 
          SuperscriptBox["z1", "5"]}], "-", 
         RowBox[{
         "8747276079163238218853028178948506715153319963214303536258309886", " ", 
          SuperscriptBox["z1", "6"]}], "-", 
         RowBox[{
         "2313646485794783924951753707307512034815743144139482800074880", " ",
           "\[ImaginaryI]", " ", 
          SqrtBox[
           RowBox[{"1553364297071713098310744562284", "+", 
            RowBox[{"420938157762036909904052", " ", "z1"}], "+", 
            RowBox[{"28516963631092651", " ", 
             SuperscriptBox["z1", "2"]}]}]], " ", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{
            "2882093855440591131526379187240377324912315399150956369680", "+", 
             RowBox[{
             "1359825607721632272335613989620427084435362496016664", " ", 
              "z1"}], "+", 
             RowBox[{"238823709981909448426375079601463067189633629", " ", 
              SuperscriptBox["z1", "2"]}], "+", 
             RowBox[{"18501410763485653663364028511903675388", " ", 
              SuperscriptBox["z1", "3"]}], "+", 
             RowBox[{"533520829228144691820500272516", " ", 
              SuperscriptBox["z1", "4"]}]}], ")"}]}]}], "-", 
         RowBox[{
         "924487160327647021612914311740825221276661734328188978", " ", 
          "\[ImaginaryI]", " ", "z1", " ", 
          SqrtBox[
           RowBox[{"1553364297071713098310744562284", "+", 
            RowBox[{"420938157762036909904052", " ", "z1"}], "+", 
            RowBox[{"28516963631092651", " ", 
             SuperscriptBox["z1", "2"]}]}]], " ", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{
            "2882093855440591131526379187240377324912315399150956369680", "+", 
             RowBox[{
             "1359825607721632272335613989620427084435362496016664", " ", 
              "z1"}], "+", 
             RowBox[{"238823709981909448426375079601463067189633629", " ", 
              SuperscriptBox["z1", "2"]}], "+", 
             RowBox[{"18501410763485653663364028511903675388", " ", 
              SuperscriptBox["z1", "3"]}], "+", 
             RowBox[{"533520829228144691820500272516", " ", 
              SuperscriptBox["z1", "4"]}]}], ")"}]}]}], "-", 
         RowBox[{
         "123098898379212414042795929973428343103187661779", " ", 
          "\[ImaginaryI]", " ", 
          SuperscriptBox["z1", "2"], " ", 
          SqrtBox[
           RowBox[{"1553364297071713098310744562284", "+", 
            RowBox[{"420938157762036909904052", " ", "z1"}], "+", 
            RowBox[{"28516963631092651", " ", 
             SuperscriptBox["z1", "2"]}]}]], " ", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{
            "2882093855440591131526379187240377324912315399150956369680", "+", 
             RowBox[{
             "1359825607721632272335613989620427084435362496016664", " ", 
              "z1"}], "+", 
             RowBox[{"238823709981909448426375079601463067189633629", " ", 
              SuperscriptBox["z1", "2"]}], "+", 
             RowBox[{"18501410763485653663364028511903675388", " ", 
              SuperscriptBox["z1", "3"]}], "+", 
             RowBox[{"533520829228144691820500272516", " ", 
              SuperscriptBox["z1", "4"]}]}], ")"}]}]}], "-", 
         RowBox[{
         "5462007173118200868515511570711339441688", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["z1", "3"], " ", 
          SqrtBox[
           RowBox[{"1553364297071713098310744562284", "+", 
            RowBox[{"420938157762036909904052", " ", "z1"}], "+", 
            RowBox[{"28516963631092651", " ", 
             SuperscriptBox["z1", "2"]}]}]], " ", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{
            "2882093855440591131526379187240377324912315399150956369680", "+", 
             RowBox[{
             "1359825607721632272335613989620427084435362496016664", " ", 
              "z1"}], "+", 
             RowBox[{"238823709981909448426375079601463067189633629", " ", 
              SuperscriptBox["z1", "2"]}], "+", 
             RowBox[{"18501410763485653663364028511903675388", " ", 
              SuperscriptBox["z1", "3"]}], "+", 
             RowBox[{"533520829228144691820500272516", " ", 
              SuperscriptBox["z1", "4"]}]}], ")"}]}]}]}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.9735843121777115`*^9, 3.9735843847642155`*^9}, 
   3.9735844409332542`*^9, {3.9736905661037426`*^9, 3.9736905750551243`*^9}, 
   3.9736908460604763`*^9, 3.973691719262224*^9, {3.9736924302943764`*^9, 
   3.973692489717968*^9}, {3.9736926185181065`*^9, 3.97369262372805*^9}, 
   3.9736929958209095`*^9, {3.9736933063586082`*^9, 3.973693319564266*^9}, {
   3.973933929236305*^9, 3.9739339822449512`*^9}, {3.9739399590789204`*^9, 
   3.973939967301243*^9}, 3.9739400149126587`*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"5e7a9d60-18b7-3345-b8bc-f22430843422"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3843161873042", " ", 
      SqrtBox[
       FractionBox["4158633", "48038411"]], " ", 
      SuperscriptBox["t1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"160205983035342454373278566264", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"25613568668096198138789", " ", 
         SqrtBox["20525756175258"], " ", "t1"}], "-", 
        RowBox[{"30053465160525962186763940705", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t1", "2"]}], "+", 
        RowBox[{"25613568668096198138789", " ", 
         SqrtBox["20525756175258"], " ", 
         SuperscriptBox["t1", "3"]}], "+", 
        RowBox[{"160205983035342454373278566264", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t1", "4"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{"40312298597969020008060032080890486411518976", "+", 
         RowBox[{
         "4099062353366777714699718493882185791078016", " ", "\[ImaginaryI]", 
          " ", 
          SqrtBox["20525756175258"], " ", "t1"}], "-", 
         RowBox[{"2138787090072615075918541500163172542166934718674190344", " ", 
          SuperscriptBox["t1", "2"]}], "+", 
         RowBox[{
         "777501678580762660827144301647479137445727018396", " ", 
          "\[ImaginaryI]", " ", 
          SqrtBox["20525756175258"], " ", 
          SuperscriptBox["t1", "3"]}], "+", 
         RowBox[{"4822204283882837208822054536407638978535638299204111717", " ", 
          SuperscriptBox["t1", "4"]}], "+", 
         RowBox[{
         "777501678580762660827144301647479137445727018396", " ", 
          "\[ImaginaryI]", " ", 
          SqrtBox["20525756175258"], " ", 
          SuperscriptBox["t1", "5"]}], "-", 
         RowBox[{"2138787090072615075918541500163172542166934718674190344", " ", 
          SuperscriptBox["t1", "6"]}], "+", 
         RowBox[{
         "4099062353366777714699718493882185791078016", " ", "\[ImaginaryI]", 
          " ", 
          SqrtBox["20525756175258"], " ", 
          SuperscriptBox["t1", "7"]}], "+", 
         RowBox[{"40312298597969020008060032080890486411518976", " ", 
          SuperscriptBox["t1", "8"]}]}], ")"}]}], " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
        "276840565516853473225157295589470134305808770476314341166014643579994\
060288", "+", 
         RowBox[{
         "42862939099035402450079670978822338581435055254334086528713009482577\
46624", " ", "\[ImaginaryI]", " ", 
          SqrtBox["20525756175258"], " ", "t1"}], "-", 
         RowBox[{
         "32493657871253513025383321662308201946301786684374288622897084649293\
1564453754996152", " ", 
          SuperscriptBox["t1", "2"]}], "+", 
         RowBox[{
         "28094914602107956262838780887583132633455275349991154665211985420467\
990355616", " ", "\[ImaginaryI]", " ", 
          SqrtBox["20525756175258"], " ", 
          SuperscriptBox["t1", "3"]}], "-", 
         RowBox[{
         "29956822871879294337403864150338031056475049807873448360736594691244\
0090339095921029", " ", 
          SuperscriptBox["t1", "4"]}], "+", 
         RowBox[{
         "18370629058656404695502322181208253852040173556858194688916936602037\
6369832827", " ", "\[ImaginaryI]", " ", 
          SqrtBox["20525756175258"], " ", 
          SuperscriptBox["t1", "5"]}], "+", 
         RowBox[{
         "30422045058644770371995113757532678225339443044955245788726990681980\
81039317339226325", " ", 
          SuperscriptBox["t1", "6"]}], "+", 
         RowBox[{
         "18370629058656404695502322181208253852040173556858194688916936602037\
6369832827", " ", "\[ImaginaryI]", " ", 
          SqrtBox["20525756175258"], " ", 
          SuperscriptBox["t1", "7"]}], "-", 
         RowBox[{
         "29956822871879294337403864150338031056475049807873448360736594691244\
0090339095921029", " ", 
          SuperscriptBox["t1", "8"]}], "+", 
         RowBox[{
         "28094914602107956262838780887583132633455275349991154665211985420467\
990355616", " ", "\[ImaginaryI]", " ", 
          SqrtBox["20525756175258"], " ", 
          SuperscriptBox["t1", "9"]}], "-", 
         RowBox[{
         "32493657871253513025383321662308201946301786684374288622897084649293\
1564453754996152", " ", 
          SuperscriptBox["t1", "10"]}], "+", 
         RowBox[{
         "42862939099035402450079670978822338581435055254334086528713009482577\
46624", " ", "\[ImaginaryI]", " ", 
          SqrtBox["20525756175258"], " ", 
          SuperscriptBox["t1", "11"]}], "+", 
         RowBox[{
         "27684056551685347322515729558947013430580877047631434116601464357999\
4060288", " ", 
          SuperscriptBox["t1", "12"]}], "-", 
         RowBox[{
         "2852351472571064383175850326148811298721046052736", " ", 
          "\[ImaginaryI]", " ", 
          SqrtBox["1386211"], " ", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{"40312298597969020008060032080890486411518976", "+", 
             RowBox[{
             "4099062353366777714699718493882185791078016", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", "t1"}], "-", 
             RowBox[{
             "2138787090072615075918541500163172542166934718674190344", " ", 
              SuperscriptBox["t1", "2"]}], "+", 
             RowBox[{
             "777501678580762660827144301647479137445727018396", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", 
              SuperscriptBox["t1", "3"]}], "+", 
             RowBox[{
             "4822204283882837208822054536407638978535638299204111717", " ", 
              SuperscriptBox["t1", "4"]}], "+", 
             RowBox[{
             "777501678580762660827144301647479137445727018396", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", 
              SuperscriptBox["t1", "5"]}], "-", 
             RowBox[{
             "2138787090072615075918541500163172542166934718674190344", " ", 
              SuperscriptBox["t1", "6"]}], "+", 
             RowBox[{
             "4099062353366777714699718493882185791078016", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", 
              SuperscriptBox["t1", "7"]}], "+", 
             RowBox[{"40312298597969020008060032080890486411518976", " ", 
              SuperscriptBox["t1", "8"]}]}], ")"}]}]}], "+", 
         RowBox[{"22266709662548903578057572772636820899680401370", " ", 
          SqrtBox["28453028993460567438"], " ", "t1", " ", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{"40312298597969020008060032080890486411518976", "+", 
             RowBox[{
             "4099062353366777714699718493882185791078016", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", "t1"}], "-", 
             RowBox[{
             "2138787090072615075918541500163172542166934718674190344", " ", 
              SuperscriptBox["t1", "2"]}], "+", 
             RowBox[{
             "777501678580762660827144301647479137445727018396", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", 
              SuperscriptBox["t1", "3"]}], "+", 
             RowBox[{
             "4822204283882837208822054536407638978535638299204111717", " ", 
              SuperscriptBox["t1", "4"]}], "+", 
             RowBox[{
             "777501678580762660827144301647479137445727018396", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", 
              SuperscriptBox["t1", "5"]}], "-", 
             RowBox[{
             "2138787090072615075918541500163172542166934718674190344", " ", 
              SuperscriptBox["t1", "6"]}], "+", 
             RowBox[{
             "4099062353366777714699718493882185791078016", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", 
              SuperscriptBox["t1", "7"]}], "+", 
             RowBox[{"40312298597969020008060032080890486411518976", " ", 
              SuperscriptBox["t1", "8"]}]}], ")"}]}]}], "+", 
         RowBox[{
         "587844394585981467858053369796310642553491741169058727", " ", 
          "\[ImaginaryI]", " ", 
          SqrtBox["1386211"], " ", 
          SuperscriptBox["t1", "2"], " ", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{"40312298597969020008060032080890486411518976", "+", 
             RowBox[{
             "4099062353366777714699718493882185791078016", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", "t1"}], "-", 
             RowBox[{
             "2138787090072615075918541500163172542166934718674190344", " ", 
              SuperscriptBox["t1", "2"]}], "+", 
             RowBox[{
             "777501678580762660827144301647479137445727018396", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", 
              SuperscriptBox["t1", "3"]}], "+", 
             RowBox[{
             "4822204283882837208822054536407638978535638299204111717", " ", 
              SuperscriptBox["t1", "4"]}], "+", 
             RowBox[{
             "777501678580762660827144301647479137445727018396", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", 
              SuperscriptBox["t1", "5"]}], "-", 
             RowBox[{
             "2138787090072615075918541500163172542166934718674190344", " ", 
              SuperscriptBox["t1", "6"]}], "+", 
             RowBox[{
             "4099062353366777714699718493882185791078016", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", 
              SuperscriptBox["t1", "7"]}], "+", 
             RowBox[{"40312298597969020008060032080890486411518976", " ", 
              SuperscriptBox["t1", "8"]}]}], ")"}]}]}], "+", 
         RowBox[{"6675340600448073449861964645068945838291427583", " ", 
          SqrtBox["28453028993460567438"], " ", 
          SuperscriptBox["t1", "3"], " ", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{"40312298597969020008060032080890486411518976", "+", 
             RowBox[{
             "4099062353366777714699718493882185791078016", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", "t1"}], "-", 
             RowBox[{
             "2138787090072615075918541500163172542166934718674190344", " ", 
              SuperscriptBox["t1", "2"]}], "+", 
             RowBox[{
             "777501678580762660827144301647479137445727018396", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", 
              SuperscriptBox["t1", "3"]}], "+", 
             RowBox[{
             "4822204283882837208822054536407638978535638299204111717", " ", 
              SuperscriptBox["t1", "4"]}], "+", 
             RowBox[{
             "777501678580762660827144301647479137445727018396", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", 
              SuperscriptBox["t1", "5"]}], "-", 
             RowBox[{
             "2138787090072615075918541500163172542166934718674190344", " ", 
              SuperscriptBox["t1", "6"]}], "+", 
             RowBox[{
             "4099062353366777714699718493882185791078016", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", 
              SuperscriptBox["t1", "7"]}], "+", 
             RowBox[{"40312298597969020008060032080890486411518976", " ", 
              SuperscriptBox["t1", "8"]}]}], ")"}]}]}], "-", 
         RowBox[{"6675340600448073449861964645068945838291427583", " ", 
          SqrtBox["28453028993460567438"], " ", 
          SuperscriptBox["t1", "5"], " ", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{"40312298597969020008060032080890486411518976", "+", 
             RowBox[{
             "4099062353366777714699718493882185791078016", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", "t1"}], "-", 
             RowBox[{
             "2138787090072615075918541500163172542166934718674190344", " ", 
              SuperscriptBox["t1", "2"]}], "+", 
             RowBox[{
             "777501678580762660827144301647479137445727018396", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", 
              SuperscriptBox["t1", "3"]}], "+", 
             RowBox[{
             "4822204283882837208822054536407638978535638299204111717", " ", 
              SuperscriptBox["t1", "4"]}], "+", 
             RowBox[{
             "777501678580762660827144301647479137445727018396", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", 
              SuperscriptBox["t1", "5"]}], "-", 
             RowBox[{
             "2138787090072615075918541500163172542166934718674190344", " ", 
              SuperscriptBox["t1", "6"]}], "+", 
             RowBox[{
             "4099062353366777714699718493882185791078016", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", 
              SuperscriptBox["t1", "7"]}], "+", 
             RowBox[{"40312298597969020008060032080890486411518976", " ", 
              SuperscriptBox["t1", "8"]}]}], ")"}]}]}], "-", 
         RowBox[{
         "587844394585981467858053369796310642553491741169058727", " ", 
          "\[ImaginaryI]", " ", 
          SqrtBox["1386211"], " ", 
          SuperscriptBox["t1", "6"], " ", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{"40312298597969020008060032080890486411518976", "+", 
             RowBox[{
             "4099062353366777714699718493882185791078016", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", "t1"}], "-", 
             RowBox[{
             "2138787090072615075918541500163172542166934718674190344", " ", 
              SuperscriptBox["t1", "2"]}], "+", 
             RowBox[{
             "777501678580762660827144301647479137445727018396", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", 
              SuperscriptBox["t1", "3"]}], "+", 
             RowBox[{
             "4822204283882837208822054536407638978535638299204111717", " ", 
              SuperscriptBox["t1", "4"]}], "+", 
             RowBox[{
             "777501678580762660827144301647479137445727018396", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", 
              SuperscriptBox["t1", "5"]}], "-", 
             RowBox[{
             "2138787090072615075918541500163172542166934718674190344", " ", 
              SuperscriptBox["t1", "6"]}], "+", 
             RowBox[{
             "4099062353366777714699718493882185791078016", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", 
              SuperscriptBox["t1", "7"]}], "+", 
             RowBox[{"40312298597969020008060032080890486411518976", " ", 
              SuperscriptBox["t1", "8"]}]}], ")"}]}]}], "-", 
         RowBox[{"22266709662548903578057572772636820899680401370", " ", 
          SqrtBox["28453028993460567438"], " ", 
          SuperscriptBox["t1", "7"], " ", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{"40312298597969020008060032080890486411518976", "+", 
             RowBox[{
             "4099062353366777714699718493882185791078016", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", "t1"}], "-", 
             RowBox[{
             "2138787090072615075918541500163172542166934718674190344", " ", 
              SuperscriptBox["t1", "2"]}], "+", 
             RowBox[{
             "777501678580762660827144301647479137445727018396", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", 
              SuperscriptBox["t1", "3"]}], "+", 
             RowBox[{
             "4822204283882837208822054536407638978535638299204111717", " ", 
              SuperscriptBox["t1", "4"]}], "+", 
             RowBox[{
             "777501678580762660827144301647479137445727018396", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", 
              SuperscriptBox["t1", "5"]}], "-", 
             RowBox[{
             "2138787090072615075918541500163172542166934718674190344", " ", 
              SuperscriptBox["t1", "6"]}], "+", 
             RowBox[{
             "4099062353366777714699718493882185791078016", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", 
              SuperscriptBox["t1", "7"]}], "+", 
             RowBox[{"40312298597969020008060032080890486411518976", " ", 
              SuperscriptBox["t1", "8"]}]}], ")"}]}]}], "+", 
         RowBox[{
         "2852351472571064383175850326148811298721046052736", " ", 
          "\[ImaginaryI]", " ", 
          SqrtBox["1386211"], " ", 
          SuperscriptBox["t1", "8"], " ", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{"40312298597969020008060032080890486411518976", "+", 
             RowBox[{
             "4099062353366777714699718493882185791078016", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", "t1"}], "-", 
             RowBox[{
             "2138787090072615075918541500163172542166934718674190344", " ", 
              SuperscriptBox["t1", "2"]}], "+", 
             RowBox[{
             "777501678580762660827144301647479137445727018396", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", 
              SuperscriptBox["t1", "3"]}], "+", 
             RowBox[{
             "4822204283882837208822054536407638978535638299204111717", " ", 
              SuperscriptBox["t1", "4"]}], "+", 
             RowBox[{
             "777501678580762660827144301647479137445727018396", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", 
              SuperscriptBox["t1", "5"]}], "-", 
             RowBox[{
             "2138787090072615075918541500163172542166934718674190344", " ", 
              SuperscriptBox["t1", "6"]}], "+", 
             RowBox[{
             "4099062353366777714699718493882185791078016", " ", 
              "\[ImaginaryI]", " ", 
              SqrtBox["20525756175258"], " ", 
              SuperscriptBox["t1", "7"]}], "+", 
             RowBox[{"40312298597969020008060032080890486411518976", " ", 
              SuperscriptBox["t1", "8"]}]}], ")"}]}]}]}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.9735843121777115`*^9, 3.9735843847642155`*^9}, 
   3.9735844409332542`*^9, {3.9736905661037426`*^9, 3.9736905750551243`*^9}, 
   3.9736908460604763`*^9, 3.973691719262224*^9, {3.9736924302943764`*^9, 
   3.973692489717968*^9}, {3.9736926185181065`*^9, 3.97369262372805*^9}, 
   3.9736929958209095`*^9, {3.9736933063586082`*^9, 3.973693319564266*^9}, {
   3.973933929236305*^9, 3.9739339822449512`*^9}, {3.9739399590789204`*^9, 
   3.973939967301243*^9}, 3.973940015048298*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"f03c7f6f-7ad3-1f4c-aff2-36b364a98d0e"],

Cell[BoxData[\
"13307354774851537828523779164589554605998194762880705086861509071035545270010\
287145182851596381617146142153528980344687385433477444170750772382235241584944\
701600868956633884900096991995006596238809902549216765309240257461210947510025\
832805552740193610525450456154323505181928936539128684551637196960464818114975\
339397768829405830758468190665809396262004170026514844175036940136605340253861\
103176646916501718593086024595355391776943768268152673262247706881467484499015\
079325671606300172620782500695280560405271476533774094215228380218249258604444\
036566932078966773826710322843670347594231108065079538326913513796655754131172\
295965731797842556332582501371035435025188287738112624164704060580692382785878\
003395956405213626919550976"], "Output",
 CellChangeTimes->{{3.9735843121777115`*^9, 3.9735843847642155`*^9}, 
   3.9735844409332542`*^9, {3.9736905661037426`*^9, 3.9736905750551243`*^9}, 
   3.9736908460604763`*^9, 3.973691719262224*^9, {3.9736924302943764`*^9, 
   3.973692489717968*^9}, {3.9736926185181065`*^9, 3.97369262372805*^9}, 
   3.9736929958209095`*^9, {3.9736933063586082`*^9, 3.973693319564266*^9}, {
   3.973933929236305*^9, 3.9739339822449512`*^9}, {3.9739399590789204`*^9, 
   3.973939967301243*^9}, 3.9739400150828648`*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"38e309fa-cf5d-6f40-9dbe-af37c337774e"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 41 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "1", ",", "3"}]], "**"], TraditionalForm]],
  ExpressionUUID->"d7d465d2-0cff-4e07-af74-2a7e96363d06"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.9579487471222153`*^9, 
   3.9579487473820324`*^9}, {3.9579521251299973`*^9, 3.957952132564081*^9}, {
   3.95795230526091*^9, 3.957952326632162*^9}, {3.957952672760208*^9, 
   3.957952685140873*^9}, {3.9579528069855595`*^9, 3.957952809801964*^9}, {
   3.957952891380213*^9, 3.9579529091868763`*^9}, {3.958212841689043*^9, 
   3.9582128433722706`*^9}, {3.958212914419197*^9, 3.958213006401369*^9}, 
   3.960031096298437*^9, {3.960778096143217*^9, 3.960778103728899*^9}, {
   3.962277182705352*^9, 3.962277182881589*^9}, {3.965385941101714*^9, 
   3.9653859416649427`*^9}, 
   3.9653972154055862`*^9},ExpressionUUID->"09dbbc5e-8732-4c1b-a22f-\
86fed099ea0b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "9", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "41", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9579521511789227`*^9, 3.9579521514541683`*^9}, {3.957952192561556*^9, 
   3.9579521951033173`*^9}, {3.957952363680504*^9, 3.9579523679752903`*^9}, {
   3.957952700214781*^9, 3.9579527006198616`*^9}, {3.957952822701584*^9, 
   3.9579528230343304`*^9}, {3.9579529151946716`*^9, 3.957952915364584*^9}, 
   3.9582128690546703`*^9, 3.958212919395668*^9, {3.95821301844763*^9, 
   3.958213020447256*^9}, {3.960778139067472*^9, 3.9607781422353153`*^9}, 
   3.96538594735502*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"a6e3f0a9-ed83-40de-bee0-4754db54c905"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"MaxCut", "[", 
          RowBox[{"Baikov", ",", 
           RowBox[{"{", "}"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"d", "->", 
           RowBox[{"4", "-", 
            RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
      "Normal"}], ")"}], "/.", "facpow"}], "//.", "Sqrtpow"}]}]], "Input",
 CellChangeTimes->{
  3.957432773736912*^9, 3.957432899087244*^9, {3.957585198718279*^9, 
   3.957585199088087*^9}, 3.9575854521892815`*^9, 3.95758866157308*^9, 
   3.9575889225714436`*^9, 3.957589008601158*^9, {3.957589103333763*^9, 
   3.9575891035327797`*^9}, 3.9575898537533894`*^9, 3.957593472859606*^9, {
   3.9582130669723625`*^9, 3.95821306737578*^9}, {3.9582131792815037`*^9, 
   3.9582131795635357`*^9}, {3.958213496725275*^9, 3.9582135001447735`*^9}, {
   3.960542730688401*^9, 3.9605427601005583`*^9}, {3.960543031830627*^9, 
   3.960543034869858*^9}, 3.960543726799282*^9, {3.9606246639356327`*^9, 
   3.9606246649600058`*^9}, {3.960778147493393*^9, 3.960778152148284*^9}, 
   3.96077818788332*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"657ae3c9-22ae-4d9b-aefc-c89098d66f75"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"-", 
       FractionBox[
        RowBox[{
          SuperscriptBox["a2", "2"], " ", 
          SqrtBox[
           RowBox[{
             RowBox[{
               SuperscriptBox["pp1", "2"], " ", 
               SuperscriptBox["pp3", "2"]}], "-", 
             RowBox[{"2", " ", 
               SuperscriptBox["pp1", "2"], " ", "pp3", " ", "pp4"}], "+", 
             RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp3", " ", "pp4"}], 
             "+", 
             RowBox[{
               SuperscriptBox["pp1", "2"], " ", 
               SuperscriptBox["pp4", "2"]}], "-", 
             RowBox[{"2", " ", "pp1", " ", "pp2", " ", 
               SuperscriptBox["pp4", "2"]}], "+", 
             RowBox[{
               SuperscriptBox["pp2", "2"], " ", 
               SuperscriptBox["pp4", "2"]}], "-", 
             RowBox[{"4", " ", "pp1", " ", "pp2", " ", "pp4", " ", "s12"}], 
             "+", 
             RowBox[{"2", " ", "pp1", " ", "pp3", " ", "pp4", " ", "s12"}], 
             "-", 
             RowBox[{"2", " ", "pp1", " ", 
               SuperscriptBox["pp4", "2"], " ", "s12"}], "-", 
             RowBox[{"2", " ", "pp2", " ", 
               SuperscriptBox["pp4", "2"], " ", "s12"}], "+", 
             RowBox[{
               SuperscriptBox["pp4", "2"], " ", 
               SuperscriptBox["s12", "2"]}], "-", 
             RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp3", " ", "s123"}], 
             "+", 
             RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp4", " ", "s123"}], 
             "-", 
             RowBox[{"2", " ", 
               SuperscriptBox["pp2", "2"], " ", "pp4", " ", "s123"}], "+", 
             RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s12", " ", "s123"}], 
             "+", 
             RowBox[{
               SuperscriptBox["pp2", "2"], " ", 
               SuperscriptBox["s123", "2"]}], "+", 
             RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp3", " ", "s1234"}], 
             "-", 
             RowBox[{"2", " ", "pp1", " ", 
               SuperscriptBox["pp3", "2"], " ", "s1234"}], "+", 
             RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp4", " ", "s1234"}], 
             "-", 
             RowBox[{"2", " ", 
               SuperscriptBox["pp2", "2"], " ", "pp4", " ", "s1234"}], "+", 
             TemplateBox[{"128"}, "OutputSizeLimit`Skeleton"], "+", 
             RowBox[{"2", " ", "s123", " ", "s1234", " ", "s23", " ", "s34"}],
              "-", 
             RowBox[{"2", " ", "s12", " ", 
               SuperscriptBox["s23", "2"], " ", "s34"}], "-", 
             RowBox[{"2", " ", "s1234", " ", 
               SuperscriptBox["s23", "2"], " ", "s34"}], "+", 
             RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s234", " ", "s34"}], 
             "-", 
             RowBox[{"2", " ", "pp1", " ", "s12", " ", "s234", " ", "s34"}], 
             "+", 
             RowBox[{"2", " ", "pp1", " ", "s123", " ", "s234", " ", "s34"}], 
             "-", 
             RowBox[{"4", " ", "pp2", " ", "s123", " ", "s234", " ", "s34"}], 
             "+", 
             RowBox[{"2", " ", "pp3", " ", "s123", " ", "s234", " ", "s34"}], 
             "+", 
             RowBox[{"2", " ", "s12", " ", "s123", " ", "s234", " ", "s34"}], 
             "-", 
             RowBox[{"2", " ", 
               SuperscriptBox["s123", "2"], " ", "s234", " ", "s34"}], "-", 
             RowBox[{"2", " ", "pp3", " ", "s23", " ", "s234", " ", "s34"}], 
             "+", 
             RowBox[{"2", " ", "s12", " ", "s23", " ", "s234", " ", "s34"}], 
             "+", 
             RowBox[{"2", " ", "s123", " ", "s23", " ", "s234", " ", "s34"}], 
             "+", 
             RowBox[{
               SuperscriptBox["pp1", "2"], " ", 
               SuperscriptBox["s34", "2"]}], "-", 
             RowBox[{"2", " ", "pp1", " ", "s123", " ", 
               SuperscriptBox["s34", "2"]}], "+", 
             RowBox[{
               SuperscriptBox["s123", "2"], " ", 
               SuperscriptBox["s34", "2"]}], "-", 
             RowBox[{"2", " ", "pp1", " ", "s23", " ", 
               SuperscriptBox["s34", "2"]}], "-", 
             RowBox[{"2", " ", "s123", " ", "s23", " ", 
               SuperscriptBox["s34", "2"]}], "+", 
             RowBox[{
               SuperscriptBox["s23", "2"], " ", 
               SuperscriptBox["s34", "2"]}]}]], " ", "\[Epsilon]"}], 
        RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SqrtBox[
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                SuperscriptBox["a2", "2"], " ", "mm5", " ", "mm6", " ", 
                SuperscriptBox["pp1", "2"], " ", "pp3"}], "-", 
              RowBox[{
                SuperscriptBox["a2", "2"], " ", "mm5", " ", "mm7", " ", 
                SuperscriptBox["pp1", "2"], " ", "pp3"}], "-", 
              RowBox[{
                SuperscriptBox["a2", "2"], " ", "mm6", " ", "mm7", " ", 
                SuperscriptBox["pp1", "2"], " ", "pp3"}], "+", 
              RowBox[{
                SuperscriptBox["a2", "2"], " ", 
                SuperscriptBox["mm7", "2"], " ", 
                SuperscriptBox["pp1", "2"], " ", "pp3"}], "-", 
              RowBox[{
                SuperscriptBox["a2", "2"], " ", "mm4", " ", "mm6", " ", "pp1",
                 " ", "pp2", " ", "pp3"}], "+", 
              RowBox[{
                SuperscriptBox["a2", "2"], " ", "mm4", " ", "mm7", " ", "pp1",
                 " ", "pp2", " ", "pp3"}], "+", 
              RowBox[{
                SuperscriptBox["a2", "2"], " ", "mm6", " ", "mm7", " ", "pp1",
                 " ", "pp2", " ", "pp3"}], "-", 
              RowBox[{
                SuperscriptBox["a2", "2"], " ", 
                SuperscriptBox["mm7", "2"], " ", "pp1", " ", "pp2", " ", 
                "pp3"}], "-", 
              RowBox[{"a1", " ", "a2", " ", 
                SuperscriptBox["mm4", "2"], " ", "pp1", " ", 
                SuperscriptBox["pp3", "2"]}], "-", 
              
              RowBox[{"a2", " ", "a3", " ", "mm4", " ", "mm5", " ", "pp1", 
                " ", 
                SuperscriptBox["pp3", "2"]}], "-", 
              
              RowBox[{"a2", " ", "a4", " ", "mm4", " ", "mm6", " ", "pp1", 
                " ", 
                SuperscriptBox["pp3", "2"]}], "+", 
              RowBox[{"a2", " ", "mm4", " ", "mm7", " ", "pp1", " ", 
                SuperscriptBox["pp3", "2"]}], "+", 
              
              RowBox[{"2", " ", "a1", " ", "a2", " ", "mm4", " ", "mm7", " ", 
                "pp1", " ", 
                SuperscriptBox["pp3", "2"]}], "+", 
              
              RowBox[{"a2", " ", "a3", " ", "mm4", " ", "mm7", " ", "pp1", 
                " ", 
                SuperscriptBox["pp3", "2"]}], "+", 
              
              RowBox[{"a2", " ", "a4", " ", "mm4", " ", "mm7", " ", "pp1", 
                " ", 
                SuperscriptBox["pp3", "2"]}], "+", 
              
              RowBox[{"a2", " ", "a3", " ", "mm5", " ", "mm7", " ", "pp1", 
                " ", 
                SuperscriptBox["pp3", "2"]}], "+", 
              TemplateBox[{"22620"}, "OutputSizeLimit`Skeleton"], "+", 
              RowBox[{"2", " ", "a2", " ", "a3", " ", 
                SuperscriptBox["a4", "2"], " ", "s123", " ", "s234", " ", 
                SuperscriptBox["s34", "3"]}], "+", 
              RowBox[{
                SuperscriptBox["a3", "2"], " ", "s123", " ", 
                SuperscriptBox["s34", "4"]}], "+", 
              RowBox[{"2", " ", "a1", " ", 
                SuperscriptBox["a3", "2"], " ", "s123", " ", 
                SuperscriptBox["s34", "4"]}], "+", 
              RowBox[{
                SuperscriptBox["a1", "2"], " ", 
                SuperscriptBox["a3", "2"], " ", "s123", " ", 
                SuperscriptBox["s34", "4"]}], "+", 
              RowBox[{"2", " ", "a2", " ", 
                SuperscriptBox["a3", "2"], " ", "s123", " ", 
                SuperscriptBox["s34", "4"]}], "+", 
              RowBox[{"2", " ", "a1", " ", "a2", " ", 
                SuperscriptBox["a3", "2"], " ", "s123", " ", 
                SuperscriptBox["s34", "4"]}], "+", 
              RowBox[{
                SuperscriptBox["a2", "2"], " ", 
                SuperscriptBox["a3", "2"], " ", "s123", " ", 
                SuperscriptBox["s34", "4"]}], "+", 
              RowBox[{"2", " ", 
                SuperscriptBox["a3", "3"], " ", "s123", " ", 
                SuperscriptBox["s34", "4"]}], "+", 
              RowBox[{"2", " ", "a1", " ", 
                SuperscriptBox["a3", "3"], " ", "s123", " ", 
                SuperscriptBox["s34", "4"]}], "+", 
              RowBox[{"2", " ", "a2", " ", 
                SuperscriptBox["a3", "3"], " ", "s123", " ", 
                SuperscriptBox["s34", "4"]}], "+", 
              RowBox[{
                SuperscriptBox["a3", "4"], " ", "s123", " ", 
                SuperscriptBox["s34", "4"]}], "+", 
              RowBox[{"2", " ", 
                SuperscriptBox["a3", "2"], " ", "a4", " ", "s123", " ", 
                SuperscriptBox["s34", "4"]}], "+", 
              RowBox[{"2", " ", "a1", " ", 
                SuperscriptBox["a3", "2"], " ", "a4", " ", "s123", " ", 
                SuperscriptBox["s34", "4"]}], "+", 
              RowBox[{"2", " ", "a2", " ", 
                SuperscriptBox["a3", "2"], " ", "a4", " ", "s123", " ", 
                SuperscriptBox["s34", "4"]}], "+", 
              RowBox[{"2", " ", 
                SuperscriptBox["a3", "3"], " ", "a4", " ", "s123", " ", 
                SuperscriptBox["s34", "4"]}], "+", 
              RowBox[{
                SuperscriptBox["a3", "2"], " ", 
                SuperscriptBox["a4", "2"], " ", "s123", " ", 
                SuperscriptBox["s34", "4"]}]}], ")"}]}]]}], Short[#, 8]& ], 
   "line" -> 32, "sessionID" -> 26759428335614064018, "byteCount" -> 4177056, 
   "size" -> 8, "stored" -> False, "expr" -> 
   Missing["NotAvailable", "NewSessionID"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{
  3.960542761193364*^9, 3.960542841222958*^9, 3.960543035955986*^9, 
   3.96054318588201*^9, 3.960543732865996*^9, 3.9606084090867653`*^9, 
   3.960624675671954*^9, 3.9606249869715242`*^9, 3.960625317700995*^9, {
   3.960778176337831*^9, 3.9607781969299107`*^9}, 3.9653168702227163`*^9, 
   3.9653890530792418`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"3d9912b8-2812-4af9-89dc-f1753a2ed0ee"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 42 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "1", ",", "3"}]], "*"], TraditionalForm]],
  ExpressionUUID->"461b3091-0402-4445-a3c6-feb1ec437fbe"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.9579487471222153`*^9, 
   3.9579487473820324`*^9}, {3.9579521251299973`*^9, 3.957952132564081*^9}, {
   3.95795230526091*^9, 3.957952326632162*^9}, {3.957952672760208*^9, 
   3.957952685140873*^9}, {3.9579528069855595`*^9, 3.957952809801964*^9}, {
   3.957952891380213*^9, 3.9579529091868763`*^9}, {3.958212841689043*^9, 
   3.9582128433722706`*^9}, {3.958212914419197*^9, 3.958213006401369*^9}, 
   3.960031096298437*^9, {3.960778096143217*^9, 3.960778103728899*^9}, {
   3.960778349854948*^9, 3.9607783511918173`*^9}, {3.962277180833055*^9, 
   3.962277180990304*^9}, {3.965385970711*^9, 3.9653859711715918`*^9}, 
   3.965397215536605*^9},ExpressionUUID->"9eb06ed0-5aa5-4869-b4f7-\
b0d251e407f6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "9", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "42", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9579521511789227`*^9, 3.9579521514541683`*^9}, {3.957952192561556*^9, 
   3.9579521951033173`*^9}, {3.957952363680504*^9, 3.9579523679752903`*^9}, {
   3.957952700214781*^9, 3.9579527006198616`*^9}, {3.957952822701584*^9, 
   3.9579528230343304`*^9}, {3.9579529151946716`*^9, 3.957952915364584*^9}, 
   3.9582128690546703`*^9, 3.958212919395668*^9, {3.95821301844763*^9, 
   3.958213020447256*^9}, {3.960778139067472*^9, 3.9607781422353153`*^9}, {
   3.960778364481731*^9, 3.960778364575436*^9}, 3.9653859775210047`*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"a2e23a21-851b-4513-9f51-ef430f00f3aa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Baikov", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}], "//", "Variables"}], "//",
      "Sort"}], ",", 
    RowBox[{"x", "[", "_", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"numreplace", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"Rule", ",", 
    RowBox[{"{", 
     RowBox[{"%", ",", 
      RowBox[{"RandomPrime", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "1000"}], "}"}], ",", 
        RowBox[{"%", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.960801762760672*^9, 3.9608018714836273`*^9}, {
  3.960801913710259*^9, 3.960801934704303*^9}, {3.960801968663719*^9, 
  3.960801985150798*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"0e678bed-6c39-46e4-a4cb-6f5dc0af6996"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "661"}], ",", 
   RowBox[{"a2", "\[Rule]", "877"}], ",", 
   RowBox[{"a3", "\[Rule]", "569"}], ",", 
   RowBox[{"a4", "\[Rule]", "79"}], ",", 
   RowBox[{"b1", "\[Rule]", "617"}], ",", 
   RowBox[{"b2", "\[Rule]", "79"}], ",", 
   RowBox[{"b3", "\[Rule]", "599"}], ",", 
   RowBox[{"b4", "\[Rule]", "577"}], ",", 
   RowBox[{"mm1", "\[Rule]", "547"}], ",", 
   RowBox[{"mm2", "\[Rule]", "863"}], ",", 
   RowBox[{"mm3", "\[Rule]", "367"}], ",", 
   RowBox[{"mm4", "\[Rule]", "271"}], ",", 
   RowBox[{"mm5", "\[Rule]", "173"}], ",", 
   RowBox[{"mm6", "\[Rule]", "83"}], ",", 
   RowBox[{"mm7", "\[Rule]", "503"}], ",", 
   RowBox[{"mm8", "\[Rule]", "277"}], ",", 
   RowBox[{"mm9", "\[Rule]", "307"}], ",", 
   RowBox[{"pp1", "\[Rule]", "307"}], ",", 
   RowBox[{"pp2", "\[Rule]", "269"}], ",", 
   RowBox[{"pp3", "\[Rule]", "719"}], ",", 
   RowBox[{"pp4", "\[Rule]", "59"}], ",", 
   RowBox[{"s12", "\[Rule]", "719"}], ",", 
   RowBox[{"s123", "\[Rule]", "743"}], ",", 
   RowBox[{"s1234", "\[Rule]", "997"}], ",", 
   RowBox[{"s23", "\[Rule]", "523"}], ",", 
   RowBox[{"s234", "\[Rule]", "439"}], ",", 
   RowBox[{"s34", "\[Rule]", "449"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.965316875824038*^9, {3.965389058724784*^9, 3.965389063653741*^9}},
 CellLabel->"Out[43]=",ExpressionUUID->"6dbc86c7-37ad-4613-8ef1-1f2494c7ec0c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{"Baikov", "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{
  3.957432773736912*^9, 3.957432899087244*^9, {3.957585198718279*^9, 
   3.957585199088087*^9}, 3.9575854521892815`*^9, 3.95758866157308*^9, 
   3.9575889225714436`*^9, 3.957589008601158*^9, {3.957589103333763*^9, 
   3.9575891035327797`*^9}, 3.9575898537533894`*^9, 3.957593472859606*^9, {
   3.9582130669723625`*^9, 3.95821306737578*^9}, {3.9582131792815037`*^9, 
   3.9582131795635357`*^9}, {3.958213496725275*^9, 3.9582135001447735`*^9}, {
   3.960542730688401*^9, 3.9605427601005583`*^9}, {3.960543031830627*^9, 
   3.960543034869858*^9}, 3.960543726799282*^9, {3.9606246639356327`*^9, 
   3.9606246649600058`*^9}, {3.960778147493393*^9, 3.960778152148284*^9}, 
   3.96077818788332*^9, 3.960778548574411*^9, {3.9653167102724733`*^9, 
   3.965316712184553*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"7d55e10a-bf9a-4c89-a5d4-72a6c220980a"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"298766790125", " ", 
    SqrtBox[
     FractionBox["1308600235", "2192531592520131464333960623171"]], " ", 
    "\[Epsilon]"}], 
   RowBox[{"234462034540153371483429811271088", " ", 
    SuperscriptBox["\[Pi]", "4"]}]]}]], "Output",
 CellChangeTimes->{
  3.960542761193364*^9, 3.960542841222958*^9, 3.960543035955986*^9, 
   3.96054318588201*^9, 3.960543732865996*^9, 3.9606084090867653`*^9, 
   3.960624675671954*^9, 3.9606249869715242`*^9, 3.960625317700995*^9, {
   3.960778176337831*^9, 3.9607781969299107`*^9}, 3.960778545986624*^9, 
   3.960778720609157*^9, 3.9607850958557253`*^9, 3.965316876732974*^9, {
   3.965389059362516*^9, 3.9653890643344803`*^9}},
 CellLabel->"Out[44]=",ExpressionUUID->"b16d2e1f-b034-41bd-8ca3-2dfc03d40a5c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 43 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"5", ",", "1", ",", "3"}]], TraditionalForm]],ExpressionUUID->
  "e11025d7-1429-4e60-914f-0b0adea5a46e"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.9579487471222153`*^9, 
   3.9579487473820324`*^9}, {3.9579521251299973`*^9, 3.957952132564081*^9}, {
   3.95795230526091*^9, 3.957952326632162*^9}, {3.957952672760208*^9, 
   3.957952685140873*^9}, {3.9579528069855595`*^9, 3.957952809801964*^9}, {
   3.957952891380213*^9, 3.9579529091868763`*^9}, {3.958212841689043*^9, 
   3.9582128433722706`*^9}, {3.958212914419197*^9, 3.958213006401369*^9}, 
   3.960031096298437*^9, {3.960778096143217*^9, 3.960778103728899*^9}, {
   3.960778349854948*^9, 3.960778380225914*^9}, {3.962277179709758*^9, 
   3.962277179864834*^9}, {3.965386000239416*^9, 3.9653860013173723`*^9}, 
   3.965397215693117*^9},ExpressionUUID->"90e15a7e-76cf-4ac6-b636-\
f36c012c760c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "9", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "43", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9579521511789227`*^9, 3.9579521514541683`*^9}, {3.957952192561556*^9, 
   3.9579521951033173`*^9}, {3.957952363680504*^9, 3.9579523679752903`*^9}, {
   3.957952700214781*^9, 3.9579527006198616`*^9}, {3.957952822701584*^9, 
   3.9579528230343304`*^9}, {3.9579529151946716`*^9, 3.957952915364584*^9}, 
   3.9582128690546703`*^9, 3.958212919395668*^9, {3.95821301844763*^9, 
   3.958213020447256*^9}, {3.960778139067472*^9, 3.9607781422353153`*^9}, {
   3.960778364481731*^9, 3.96077838249507*^9}, 3.965386006912895*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"f9727beb-4910-4f26-82db-1d4683d13da4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Baikov", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}], "//", "Variables"}], "//",
      "Sort"}], ",", 
    RowBox[{"x", "[", "_", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"numreplace", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"Rule", ",", 
    RowBox[{"{", 
     RowBox[{"%", ",", 
      RowBox[{"RandomPrime", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "1000"}], "}"}], ",", 
        RowBox[{"%", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.960801762760672*^9, 3.9608018714836273`*^9}, {
  3.960801913710259*^9, 3.960801934704303*^9}, {3.960801968663719*^9, 
  3.960801985150798*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"c0acb1f1-8789-4118-b1b8-9289299fc4bb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "617"}], ",", 
   RowBox[{"a2", "\[Rule]", "337"}], ",", 
   RowBox[{"a3", "\[Rule]", "13"}], ",", 
   RowBox[{"a4", "\[Rule]", "103"}], ",", 
   RowBox[{"b1", "\[Rule]", "503"}], ",", 
   RowBox[{"b2", "\[Rule]", "929"}], ",", 
   RowBox[{"b3", "\[Rule]", "193"}], ",", 
   RowBox[{"b4", "\[Rule]", "347"}], ",", 
   RowBox[{"c1", "\[Rule]", "479"}], ",", 
   RowBox[{"c2", "\[Rule]", "263"}], ",", 
   RowBox[{"c3", "\[Rule]", "61"}], ",", 
   RowBox[{"c4", "\[Rule]", "911"}], ",", 
   RowBox[{"mm1", "\[Rule]", "149"}], ",", 
   RowBox[{"mm2", "\[Rule]", "337"}], ",", 
   RowBox[{"mm3", "\[Rule]", "97"}], ",", 
   RowBox[{"mm4", "\[Rule]", "463"}], ",", 
   RowBox[{"mm5", "\[Rule]", "401"}], ",", 
   RowBox[{"mm6", "\[Rule]", "761"}], ",", 
   RowBox[{"mm7", "\[Rule]", "821"}], ",", 
   RowBox[{"mm8", "\[Rule]", "19"}], ",", 
   RowBox[{"mm9", "\[Rule]", "263"}], ",", 
   RowBox[{"pp1", "\[Rule]", "461"}], ",", 
   RowBox[{"pp2", "\[Rule]", "229"}], ",", 
   RowBox[{"pp3", "\[Rule]", "499"}], ",", 
   RowBox[{"pp4", "\[Rule]", "653"}], ",", 
   RowBox[{"s12", "\[Rule]", "107"}], ",", 
   RowBox[{"s123", "\[Rule]", "41"}], ",", 
   RowBox[{"s1234", "\[Rule]", "883"}], ",", 
   RowBox[{"s23", "\[Rule]", "929"}], ",", 
   RowBox[{"s234", "\[Rule]", "449"}], ",", 
   RowBox[{"s34", "\[Rule]", "223"}]}], "}"}]], "Output",
 CellChangeTimes->{3.960803897368537*^9, 3.9653169069582767`*^9, 
  3.965389067438498*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"8d822ce0-cde2-4162-bfea-79bf185d5420"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{"Baikov", "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{
  3.957432773736912*^9, 3.957432899087244*^9, {3.957585198718279*^9, 
   3.957585199088087*^9}, 3.9575854521892815`*^9, 3.95758866157308*^9, 
   3.9575889225714436`*^9, 3.957589008601158*^9, {3.957589103333763*^9, 
   3.9575891035327797`*^9}, 3.9575898537533894`*^9, 3.957593472859606*^9, {
   3.9582130669723625`*^9, 3.95821306737578*^9}, {3.9582131792815037`*^9, 
   3.9582131795635357`*^9}, {3.958213496725275*^9, 3.9582135001447735`*^9}, {
   3.960542730688401*^9, 3.9605427601005583`*^9}, {3.960543031830627*^9, 
   3.960543034869858*^9}, 3.960543726799282*^9, {3.9606246639356327`*^9, 
   3.9606246649600058`*^9}, {3.960778147493393*^9, 3.960778152148284*^9}, 
   3.96077818788332*^9, {3.960778384109877*^9, 3.960778385658445*^9}, {
   3.960778531913356*^9, 3.960778534732532*^9}, {3.960803900698892*^9, 
   3.9608039040765676`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"76d36c7c-3775-4d37-b272-bd15d2a50f34"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"25999321696209", " ", 
    SqrtBox[
     FractionBox["165328421971", "77681365239776670634001129606544995"]], " ",
     "\[Epsilon]"}], 
   RowBox[{"5026010392255517487833718070430526530560", " ", 
    SuperscriptBox["\[Pi]", "4"]}]]}]], "Output",
 CellChangeTimes->{
  3.960542761193364*^9, 3.960542841222958*^9, 3.960543035955986*^9, 
   3.96054318588201*^9, 3.960543732865996*^9, 3.9606084090867653`*^9, 
   3.960624675671954*^9, 3.9606249869715242`*^9, 3.960625317700995*^9, {
   3.960778176337831*^9, 3.9607781969299107`*^9}, 3.960803906572454*^9, 
   3.965316907440927*^9, 3.965389068320918*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"a7f9abf8-b385-47cc-a37c-c7a1ef111526"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 44 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"4", ",", "1", ",", "4"}]], "**"], TraditionalForm]],
  ExpressionUUID->"a0253e4d-c5bd-405b-80f9-5d87342e8321"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.9579487471222153`*^9, 
   3.9579487473820324`*^9}, {3.9579521251299973`*^9, 3.957952132564081*^9}, {
   3.95795230526091*^9, 3.957952326632162*^9}, {3.957952672760208*^9, 
   3.957952685140873*^9}, {3.9579528069855595`*^9, 3.957952809801964*^9}, {
   3.957952891380213*^9, 3.9579529091868763`*^9}, {3.958212841689043*^9, 
   3.9582128433722706`*^9}, {3.958212914419197*^9, 3.958213006401369*^9}, {
   3.9582899679266644`*^9, 3.958289978438265*^9}, 3.9600310984443817`*^9, {
   3.96227717824756*^9, 3.962277178417837*^9}, {3.96227779687883*^9, 
   3.962277801361459*^9}, {3.965386028197475*^9, 3.965386028893861*^9}, 
   3.96539721583779*^9, {3.9724003390437737`*^9, 3.97240034006761*^9}, {
   3.972991755638853*^9, 
   3.972991756417425*^9}},ExpressionUUID->"81db7b9e-7606-8042-93d4-\
624964730f98"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "9", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "44", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9579521511789227`*^9, 3.9579521514541683`*^9}, {3.957952192561556*^9, 
   3.9579521951033173`*^9}, {3.957952363680504*^9, 3.9579523679752903`*^9}, {
   3.957952700214781*^9, 3.9579527006198616`*^9}, {3.957952822701584*^9, 
   3.9579528230343304`*^9}, {3.9579529151946716`*^9, 3.957952915364584*^9}, 
   3.9582128690546703`*^9, 3.958212919395668*^9, {3.95821301844763*^9, 
   3.958213020447256*^9}, {3.958290012047844*^9, 3.958290014807373*^9}, {
   3.9582905032289257`*^9, 3.9582905036476936`*^9}, {3.96538603523208*^9, 
   3.965386035578764*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"c8aeeb0a-82b3-0348-ac0c-ca6ed901c575"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"MaxCut", "[", 
          RowBox[{"Baikov", ",", 
           RowBox[{"{", "}"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"d", "->", 
           RowBox[{"6", "-", 
            RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
      "Normal"}], ")"}], "/.", "facpow"}], "//.", "Sqrtpow"}]}]], "Input",
 CellChangeTimes->{{3.9607789379682827`*^9, 3.960778941047316*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"6d3d8328-b293-4e69-8c2b-c32cf3da1777"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"16", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], " ", 
          SqrtBox[
           RowBox[{
             RowBox[{
               SuperscriptBox["a3", "2"], " ", 
               SuperscriptBox["mm5", "2"], " ", 
               SuperscriptBox["pp1", "2"]}], "+", 
             RowBox[{"2", " ", "a3", " ", "a4", " ", 
               SuperscriptBox["mm5", "2"], " ", 
               SuperscriptBox["pp1", "2"]}], "+", 
             RowBox[{
               SuperscriptBox["a4", "2"], " ", 
               SuperscriptBox["mm5", "2"], " ", 
               SuperscriptBox["pp1", "2"]}], "-", 
             RowBox[{"2", " ", "a3", " ", "mm5", " ", "mm6", " ", 
               SuperscriptBox["pp1", "2"]}], "-", 
             RowBox[{"2", " ", "a1", " ", "a3", " ", "mm5", " ", "mm6", " ", 
               SuperscriptBox["pp1", "2"]}], "-", 
             RowBox[{"2", " ", "a2", " ", "a3", " ", "mm5", " ", "mm6", " ", 
               SuperscriptBox["pp1", "2"]}], "-", 
             RowBox[{"2", " ", 
               SuperscriptBox["a3", "2"], " ", "mm5", " ", "mm6", " ", 
               SuperscriptBox["pp1", "2"]}], "-", 
             RowBox[{"2", " ", "a4", " ", "mm5", " ", "mm6", " ", 
               SuperscriptBox["pp1", "2"]}], "-", 
             RowBox[{"2", " ", "a1", " ", "a4", " ", "mm5", " ", "mm6", " ", 
               SuperscriptBox["pp1", "2"]}], "-", 
             RowBox[{"2", " ", "a2", " ", "a4", " ", "mm5", " ", "mm6", " ", 
               SuperscriptBox["pp1", "2"]}], "-", 
             RowBox[{"4", " ", "a3", " ", "a4", " ", "mm5", " ", "mm6", " ", 
               SuperscriptBox["pp1", "2"]}], "-", 
             RowBox[{"2", " ", 
               SuperscriptBox["a4", "2"], " ", "mm5", " ", "mm6", " ", 
               SuperscriptBox["pp1", "2"]}], "+", 
             RowBox[{
               SuperscriptBox["mm6", "2"], " ", 
               SuperscriptBox["pp1", "2"]}], "+", 
             RowBox[{"2", " ", "a1", " ", 
               SuperscriptBox["mm6", "2"], " ", 
               SuperscriptBox["pp1", "2"]}], "+", 
             RowBox[{
               SuperscriptBox["a1", "2"], " ", 
               SuperscriptBox["mm6", "2"], " ", 
               SuperscriptBox["pp1", "2"]}], "+", 
             RowBox[{"2", " ", "a2", " ", 
               SuperscriptBox["mm6", "2"], " ", 
               SuperscriptBox["pp1", "2"]}], "+", 
             RowBox[{"2", " ", "a1", " ", "a2", " ", 
               SuperscriptBox["mm6", "2"], " ", 
               SuperscriptBox["pp1", "2"]}], "+", 
             RowBox[{
               SuperscriptBox["a2", "2"], " ", 
               SuperscriptBox["mm6", "2"], " ", 
               SuperscriptBox["pp1", "2"]}], "+", 
             TemplateBox[{"6656"}, "OutputSizeLimit`Skeleton"], "+", 
             RowBox[{
               SuperscriptBox["a3", "2"], " ", 
               SuperscriptBox["s12", "2"], " ", 
               SuperscriptBox["z", "2"]}], "-", 
             RowBox[{"2", " ", 
               SuperscriptBox["a2", "2"], " ", "pp1", " ", "s123", " ", 
               SuperscriptBox["z", "2"]}], "-", 
             RowBox[{"2", " ", "a2", " ", "a3", " ", "pp1", " ", "s123", " ", 
               SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"4", " ", "a2", " ", "a3", " ", "pp2", " ", "s123", " ", 
               SuperscriptBox["z", "2"]}], "-", 
             RowBox[{"2", " ", "a2", " ", "a3", " ", "pp3", " ", "s123", " ", 
               SuperscriptBox["z", "2"]}], "-", 
             RowBox[{"2", " ", 
               SuperscriptBox["a3", "2"], " ", "pp3", " ", "s123", " ", 
               SuperscriptBox["z", "2"]}], "-", 
             RowBox[{"2", " ", "a2", " ", "a3", " ", "s12", " ", "s123", " ", 
               SuperscriptBox["z", "2"]}], "-", 
             RowBox[{"2", " ", 
               SuperscriptBox["a3", "2"], " ", "s12", " ", "s123", " ", 
               SuperscriptBox["z", "2"]}], "+", 
             RowBox[{
               SuperscriptBox["a2", "2"], " ", 
               SuperscriptBox["s123", "2"], " ", 
               SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"2", " ", "a2", " ", "a3", " ", 
               SuperscriptBox["s123", "2"], " ", 
               SuperscriptBox["z", "2"]}], "+", 
             RowBox[{
               SuperscriptBox["a3", "2"], " ", 
               SuperscriptBox["s123", "2"], " ", 
               SuperscriptBox["z", "2"]}], "-", 
             RowBox[{"2", " ", 
               SuperscriptBox["a2", "2"], " ", "pp1", " ", "s23", " ", 
               SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"2", " ", "a2", " ", "a3", " ", "pp3", " ", "s23", " ", 
               SuperscriptBox["z", "2"]}], "-", 
             RowBox[{"2", " ", "a2", " ", "a3", " ", "s12", " ", "s23", " ", 
               SuperscriptBox["z", "2"]}], "-", 
             RowBox[{"2", " ", 
               SuperscriptBox["a2", "2"], " ", "s123", " ", "s23", " ", 
               SuperscriptBox["z", "2"]}], "-", 
             RowBox[{"2", " ", "a2", " ", "a3", " ", "s123", " ", "s23", " ", 
               SuperscriptBox["z", "2"]}], "+", 
             RowBox[{
               SuperscriptBox["a2", "2"], " ", 
               SuperscriptBox["s23", "2"], " ", 
               SuperscriptBox["z", "2"]}]}]]}]]}], Short[#, 8]& ], "line" -> 
   13, "sessionID" -> 30241541031726546961, "byteCount" -> 937896, "size" -> 
   8, "stored" -> False, "expr" -> Missing["NotAvailable", "NewSessionID"], 
   "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.96077894642437*^9, 3.9653169187165728`*^9, 
  3.965389075721181*^9, 3.9724003451500416`*^9, 3.973093310933771*^9, 
  3.973851794072632*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"23ff9680-1270-c447-a1c4-ee55cba2fcd1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "the", " ", "CY", " ", "condition", " ", "for", " ", 
    "different", " ", "configurations", " ", "of", " ", "Baikov", " ", 
    "polynomials"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
        RowBox[{"[", "4", "]"}], "]"}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{"Baikov", "[", 
           RowBox[{"[", 
            RowBox[{"6", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{"Baikov", "[", 
           RowBox[{"[", 
            RowBox[{"8", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]]}], "}"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<=", 
      RowBox[{"Length", "[", 
       RowBox[{"Times", "@@@", 
        RowBox[{"Subsets", "[", 
         RowBox[{"%", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{"ToCalabiYau", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Times", "@@@", 
           RowBox[{"Subsets", "[", 
            RowBox[{"%", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", "z", "}"}]}], "]"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9723972732464275`*^9, 3.9723973818399677`*^9}, {
   3.9723974377505627`*^9, 3.9723974747849464`*^9}, {3.972397512103071*^9, 
   3.9723975148693447`*^9}, {3.9723975725411015`*^9, 3.972397574739973*^9}, {
   3.9723976725746536`*^9, 3.9723976950124435`*^9}, {3.9723977711888294`*^9, 
   3.972397782704132*^9}, 3.972397812812168*^9, {3.972398138480465*^9, 
   3.97239815390242*^9}, {3.972398203500942*^9, 3.9723982073030777`*^9}, {
   3.972398268670866*^9, 3.9723982883210697`*^9}, 3.972398404565647*^9, {
   3.9723984355446663`*^9, 3.9723984378778267`*^9}, {3.972398707289852*^9, 
   3.972398771004627*^9}, {3.972398816873871*^9, 3.9723988433350163`*^9}, 
   3.972398885473295*^9, 3.972398938423952*^9, {3.9723989783427773`*^9, 
   3.9723990118703537`*^9}, {3.972399043972166*^9, 3.972399077889015*^9}, {
   3.972399451220316*^9, 3.972399520844734*^9}, {3.972399567589777*^9, 
   3.972399588003151*^9}, 3.9723996560054855`*^9, {3.9723996965678387`*^9, 
   3.9723997293772774`*^9}, {3.9723997729908314`*^9, 3.972399776692133*^9}, {
   3.9723998844296246`*^9, 3.972399904927685*^9}, {3.972400042407137*^9, 
   3.972400042564333*^9}, {3.9724000951829567`*^9, 3.9724000991127815`*^9}, {
   3.9724001307248135`*^9, 3.972400159483206*^9}, {3.972400306464031*^9, 
   3.9724003080157833`*^9}, {3.9724003516070023`*^9, 3.9724004013640194`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"adee3e61-65b9-0841-8712-e42add08cef2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too small for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.972400406465658*^9, 3.973093312190481*^9, 
  3.9738517961269016`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"af947859-0aab-214c-b948-5278ecb5a0bf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{"CY", "\[Rule]", "\<\"True\"\>"}], 
   ",", "\<\"But algebraic LS\"\>"}], "}"}]], "Print",
 CellChangeTimes->{3.972400406465658*^9, 3.973093312190481*^9, 
  3.973851796347435*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"8523d7e5-f244-0542-8d3c-e8e57d8576c5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{"CY", "\[Rule]", "\<\"True\"\>"}], 
   ",", "\<\"But algebraic LS\"\>"}], "}"}]], "Print",
 CellChangeTimes->{3.972400406465658*^9, 3.973093312190481*^9, 
  3.9738517970155144`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"b89458f7-f9be-a347-8b8c-5cfad0d2f901"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.972400406465658*^9, 3.973093312190481*^9, 
  3.973851799448345*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"b5bbde9e-364f-de4a-b07e-bf8077f5a93b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.972400406465658*^9, 3.973093312190481*^9, 
  3.9738518029806366`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"7c08a8a6-8607-054c-8c15-7601bad9a73c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.972400406465658*^9, 3.973093312190481*^9, 
  3.9738518038704243`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"a7110b59-87c7-ea46-889e-2530efc6f815"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.972400406465658*^9, 3.973093312190481*^9, 
  3.9738518089747066`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"a5a77334-c3b5-3645-bb78-a7880e49ca59"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"LeadingSingularities", "[", 
      RowBox[{"LS1", ",", 
       RowBox[{"{", "z", "}"}]}], "]"}], "/.", "facpow"}], "//.", "Sqrtpow"}],
    "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9607789740682287`*^9, 3.960778992756275*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"09a35acc-ac7d-4a30-93a8-9952053c56ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a2", "2"], " ", 
           SuperscriptBox["pp1", "2"]}], "-", 
          RowBox[{"2", " ", "a2", " ", "a3", " ", "pp1", " ", "pp3"}], "+", 
          RowBox[{
           SuperscriptBox["a3", "2"], " ", 
           SuperscriptBox["pp3", "2"]}], "+", 
          RowBox[{"2", " ", "a2", " ", "a3", " ", "pp1", " ", "s12"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a3", "2"], " ", "pp3", " ", "s12"}], "+", 
          RowBox[{
           SuperscriptBox["a3", "2"], " ", 
           SuperscriptBox["s12", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a2", "2"], " ", "pp1", " ", "s123"}], "-", 
          RowBox[{"2", " ", "a2", " ", "a3", " ", "pp1", " ", "s123"}], "+", 
          RowBox[{"4", " ", "a2", " ", "a3", " ", "pp2", " ", "s123"}], "-", 
          RowBox[{"2", " ", "a2", " ", "a3", " ", "pp3", " ", "s123"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a3", "2"], " ", "pp3", " ", "s123"}], "-", 
          RowBox[{"2", " ", "a2", " ", "a3", " ", "s12", " ", "s123"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a3", "2"], " ", "s12", " ", "s123"}], "+", 
          RowBox[{
           SuperscriptBox["a2", "2"], " ", 
           SuperscriptBox["s123", "2"]}], "+", 
          RowBox[{"2", " ", "a2", " ", "a3", " ", 
           SuperscriptBox["s123", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a3", "2"], " ", 
           SuperscriptBox["s123", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a2", "2"], " ", "pp1", " ", "s23"}], "+", 
          RowBox[{"2", " ", "a2", " ", "a3", " ", "pp3", " ", "s23"}], "-", 
          RowBox[{"2", " ", "a2", " ", "a3", " ", "s12", " ", "s23"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a2", "2"], " ", "s123", " ", "s23"}], "-", 
          RowBox[{"2", " ", "a2", " ", "a3", " ", "s123", " ", "s23"}], "+", 
          RowBox[{
           SuperscriptBox["a2", "2"], " ", 
           SuperscriptBox["s23", "2"]}]}], ")"}]}], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["pp1", "2"], " ", 
           SuperscriptBox["pp3", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["pp1", "2"], " ", "pp3", " ", "pp4"}], "+", 
          RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp3", " ", "pp4"}], "+", 
          RowBox[{
           SuperscriptBox["pp1", "2"], " ", 
           SuperscriptBox["pp4", "2"]}], "-", 
          RowBox[{"2", " ", "pp1", " ", "pp2", " ", 
           SuperscriptBox["pp4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["pp2", "2"], " ", 
           SuperscriptBox["pp4", "2"]}], "-", 
          RowBox[{"4", " ", "pp1", " ", "pp2", " ", "pp4", " ", "s12"}], "+", 
          RowBox[{"2", " ", "pp1", " ", "pp3", " ", "pp4", " ", "s12"}], "-", 
          RowBox[{"2", " ", "pp1", " ", 
           SuperscriptBox["pp4", "2"], " ", "s12"}], "-", 
          RowBox[{"2", " ", "pp2", " ", 
           SuperscriptBox["pp4", "2"], " ", "s12"}], "+", 
          RowBox[{
           SuperscriptBox["pp4", "2"], " ", 
           SuperscriptBox["s12", "2"]}], "-", 
          RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp3", " ", "s123"}], "+", 
          RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp4", " ", "s123"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["pp2", "2"], " ", "pp4", " ", "s123"}], "+", 
          RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s12", " ", "s123"}], "+", 
          RowBox[{
           SuperscriptBox["pp2", "2"], " ", 
           SuperscriptBox["s123", "2"]}], "+", 
          RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp3", " ", "s1234"}], "-", 
          RowBox[{"2", " ", "pp1", " ", 
           SuperscriptBox["pp3", "2"], " ", "s1234"}], "+", 
          RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp4", " ", "s1234"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["pp2", "2"], " ", "pp4", " ", "s1234"}], "+", 
          RowBox[{"2", " ", "pp1", " ", "pp3", " ", "pp4", " ", "s1234"}], "+", 
          RowBox[{"2", " ", "pp2", " ", "pp3", " ", "pp4", " ", "s1234"}], "+", 
          RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s12", " ", "s1234"}], "-", 
          RowBox[{"2", " ", "pp3", " ", "pp4", " ", "s12", " ", "s1234"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["pp2", "2"], " ", "s123", " ", "s1234"}], "+", 
          RowBox[{"2", " ", "pp2", " ", "pp3", " ", "s123", " ", "s1234"}], "-", 
          RowBox[{"4", " ", "pp2", " ", "pp4", " ", "s123", " ", "s1234"}], "+", 
          RowBox[{
           SuperscriptBox["pp2", "2"], " ", 
           SuperscriptBox["s1234", "2"]}], "-", 
          RowBox[{"2", " ", "pp2", " ", "pp3", " ", 
           SuperscriptBox["s1234", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["pp3", "2"], " ", 
           SuperscriptBox["s1234", "2"]}], "-", 
          RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s12", " ", "s23"}], "+", 
          RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s12", " ", "s23"}], "+", 
          RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s12", " ", "s23"}], "-", 
          RowBox[{"2", " ", "pp4", " ", 
           SuperscriptBox["s12", "2"], " ", "s23"}], "-", 
          RowBox[{"2", " ", "pp2", " ", "s12", " ", "s123", " ", "s23"}], "+", 
          RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s1234", " ", "s23"}], "-", 
          RowBox[{"4", " ", "pp2", " ", "pp3", " ", "s1234", " ", "s23"}], "-", 
          RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s1234", " ", "s23"}], "+", 
          RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s1234", " ", "s23"}], "+", 
          RowBox[{"2", " ", "pp2", " ", "s12", " ", "s1234", " ", "s23"}], "+", 
          RowBox[{"2", " ", "pp3", " ", "s12", " ", "s1234", " ", "s23"}], "+", 
          RowBox[{"2", " ", "pp4", " ", "s12", " ", "s1234", " ", "s23"}], "+", 
          RowBox[{"2", " ", "pp2", " ", "s123", " ", "s1234", " ", "s23"}], "-", 
          RowBox[{"2", " ", "pp2", " ", 
           SuperscriptBox["s1234", "2"], " ", "s23"}], "-", 
          RowBox[{"2", " ", "pp3", " ", 
           SuperscriptBox["s1234", "2"], " ", "s23"}], "+", 
          RowBox[{
           SuperscriptBox["s12", "2"], " ", 
           SuperscriptBox["s23", "2"]}], "-", 
          RowBox[{"2", " ", "s12", " ", "s1234", " ", 
           SuperscriptBox["s23", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["s1234", "2"], " ", 
           SuperscriptBox["s23", "2"]}], "-", 
          RowBox[{"2", " ", "pp1", " ", 
           SuperscriptBox["pp3", "2"], " ", "s234"}], "+", 
          RowBox[{"2", " ", "pp1", " ", "pp3", " ", "pp4", " ", "s234"}], "-", 
          RowBox[{"2", " ", "pp2", " ", "pp3", " ", "pp4", " ", "s234"}], "+", 
          RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s12", " ", "s234"}], "+", 
          RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s12", " ", "s234"}], "+", 
          RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s12", " ", "s234"}], "+", 
          RowBox[{"2", " ", "pp3", " ", "pp4", " ", "s12", " ", "s234"}], "-", 
          RowBox[{"2", " ", "pp4", " ", 
           SuperscriptBox["s12", "2"], " ", "s234"}], "+", 
          RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s123", " ", "s234"}], "+", 
          RowBox[{"2", " ", "pp2", " ", "pp3", " ", "s123", " ", "s234"}], "-", 
          RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s123", " ", "s234"}], "+", 
          RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s123", " ", "s234"}], "+", 
          RowBox[{"2", " ", "pp2", " ", "s12", " ", "s123", " ", "s234"}], "-", 
          RowBox[{"4", " ", "pp3", " ", "s12", " ", "s123", " ", "s234"}], "+", 
          RowBox[{"2", " ", "pp4", " ", "s12", " ", "s123", " ", "s234"}], "-", 
          RowBox[{"2", " ", "pp2", " ", 
           SuperscriptBox["s123", "2"], " ", "s234"}], "-", 
          RowBox[{"4", " ", "pp1", " ", "pp3", " ", "s1234", " ", "s234"}], "+", 
          RowBox[{"2", " ", "pp2", " ", "pp3", " ", "s1234", " ", "s234"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["pp3", "2"], " ", "s1234", " ", "s234"}], "-", 
          RowBox[{"2", " ", "pp2", " ", "s12", " ", "s1234", " ", "s234"}], "+", 
          RowBox[{"2", " ", "pp3", " ", "s12", " ", "s1234", " ", "s234"}], "+", 
          RowBox[{"2", " ", "pp2", " ", "s123", " ", "s1234", " ", "s234"}], "+", 
          RowBox[{"2", " ", "pp3", " ", "s123", " ", "s1234", " ", "s234"}], "+", 
          RowBox[{"2", " ", "pp3", " ", "s12", " ", "s23", " ", "s234"}], "-", 
          RowBox[{"4", " ", "pp4", " ", "s12", " ", "s23", " ", "s234"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["s12", "2"], " ", "s23", " ", "s234"}], "+", 
          RowBox[{"2", " ", "s12", " ", "s123", " ", "s23", " ", "s234"}], "+", 
          RowBox[{"2", " ", "pp3", " ", "s1234", " ", "s23", " ", "s234"}], "+", 
          RowBox[{"2", " ", "s12", " ", "s1234", " ", "s23", " ", "s234"}], "-", 
          RowBox[{"2", " ", "s123", " ", "s1234", " ", "s23", " ", "s234"}], "+", 
          RowBox[{
           SuperscriptBox["pp3", "2"], " ", 
           SuperscriptBox["s234", "2"]}], "-", 
          RowBox[{"2", " ", "pp3", " ", "s12", " ", 
           SuperscriptBox["s234", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["s12", "2"], " ", 
           SuperscriptBox["s234", "2"]}], "-", 
          RowBox[{"2", " ", "pp3", " ", "s123", " ", 
           SuperscriptBox["s234", "2"]}], "-", 
          RowBox[{"2", " ", "s12", " ", "s123", " ", 
           SuperscriptBox["s234", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["s123", "2"], " ", 
           SuperscriptBox["s234", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["pp1", "2"], " ", "pp3", " ", "s34"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["pp1", "2"], " ", "pp4", " ", "s34"}], "+", 
          RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp4", " ", "s34"}], "-", 
          RowBox[{"4", " ", "pp1", " ", "pp3", " ", "pp4", " ", "s34"}], "+", 
          RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s12", " ", "s34"}], "+", 
          RowBox[{"2", " ", "pp1", " ", "pp2", " ", "s123", " ", "s34"}], "+", 
          RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s123", " ", "s34"}], "+", 
          RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s123", " ", "s34"}], "+", 
          RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s123", " ", "s34"}], "-", 
          RowBox[{"2", " ", "pp4", " ", "s12", " ", "s123", " ", "s34"}], "-", 
          RowBox[{"2", " ", "pp2", " ", 
           SuperscriptBox["s123", "2"], " ", "s34"}], "-", 
          RowBox[{"2", " ", "pp1", " ", "pp2", " ", "s1234", " ", "s34"}], "+", 
          RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s1234", " ", "s34"}], "+", 
          RowBox[{"2", " ", "pp2", " ", "s123", " ", "s1234", " ", "s34"}], "-", 
          RowBox[{"2", " ", "pp3", " ", "s123", " ", "s1234", " ", "s34"}], "+", 
          RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s23", " ", "s34"}], "+", 
          RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s23", " ", "s34"}], "-", 
          RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s23", " ", "s34"}], "+", 
          RowBox[{"2", " ", "pp1", " ", "s12", " ", "s23", " ", "s34"}], "+", 
          RowBox[{"2", " ", "pp4", " ", "s12", " ", "s23", " ", "s34"}], "-", 
          RowBox[{"4", " ", "pp1", " ", "s123", " ", "s23", " ", "s34"}], "+", 
          RowBox[{"2", " ", "pp2", " ", "s123", " ", "s23", " ", "s34"}], "+", 
          RowBox[{"2", " ", "s12", " ", "s123", " ", "s23", " ", "s34"}], "+", 
          RowBox[{"2", " ", "pp1", " ", "s1234", " ", "s23", " ", "s34"}], "+", 
          RowBox[{"2", " ", "pp2", " ", "s1234", " ", "s23", " ", "s34"}], "+", 
          RowBox[{"2", " ", "pp3", " ", "s1234", " ", "s23", " ", "s34"}], "-", 
          RowBox[{"4", " ", "s12", " ", "s1234", " ", "s23", " ", "s34"}], "+", 
          RowBox[{"2", " ", "s123", " ", "s1234", " ", "s23", " ", "s34"}], "-", 
          RowBox[{"2", " ", "s12", " ", 
           SuperscriptBox["s23", "2"], " ", "s34"}], "-", 
          RowBox[{"2", " ", "s1234", " ", 
           SuperscriptBox["s23", "2"], " ", "s34"}], "+", 
          RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s234", " ", "s34"}], "-", 
          RowBox[{"2", " ", "pp1", " ", "s12", " ", "s234", " ", "s34"}], "+", 
          RowBox[{"2", " ", "pp1", " ", "s123", " ", "s234", " ", "s34"}], "-", 
          RowBox[{"4", " ", "pp2", " ", "s123", " ", "s234", " ", "s34"}], "+", 
          RowBox[{"2", " ", "pp3", " ", "s123", " ", "s234", " ", "s34"}], "+", 
          RowBox[{"2", " ", "s12", " ", "s123", " ", "s234", " ", "s34"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["s123", "2"], " ", "s234", " ", "s34"}], "-", 
          RowBox[{"2", " ", "pp3", " ", "s23", " ", "s234", " ", "s34"}], "+", 
          RowBox[{"2", " ", "s12", " ", "s23", " ", "s234", " ", "s34"}], "+", 
          RowBox[{"2", " ", "s123", " ", "s23", " ", "s234", " ", "s34"}], "+", 
          RowBox[{
           SuperscriptBox["pp1", "2"], " ", 
           SuperscriptBox["s34", "2"]}], "-", 
          RowBox[{"2", " ", "pp1", " ", "s123", " ", 
           SuperscriptBox["s34", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["s123", "2"], " ", 
           SuperscriptBox["s34", "2"]}], "-", 
          RowBox[{"2", " ", "pp1", " ", "s23", " ", 
           SuperscriptBox["s34", "2"]}], "-", 
          RowBox[{"2", " ", "s123", " ", "s23", " ", 
           SuperscriptBox["s34", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["s23", "2"], " ", 
           SuperscriptBox["s34", "2"]}]}], ")"}]}]}], ")"}]}], ")"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.960778997039915*^9, 3.965316922803319*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"3c69fb95-9153-43f0-a7ff-479bdfdfa0eb"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 45 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"4", ",", "1", ",", "4"}]], "*"], TraditionalForm]],
  ExpressionUUID->"c74277e9-b4df-464c-afdf-f7a15c4640f5"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.9579487471222153`*^9, 
   3.9579487473820324`*^9}, {3.9579521251299973`*^9, 3.957952132564081*^9}, {
   3.95795230526091*^9, 3.957952326632162*^9}, {3.957952672760208*^9, 
   3.957952685140873*^9}, {3.9579528069855595`*^9, 3.957952809801964*^9}, {
   3.957952891380213*^9, 3.9579529091868763`*^9}, {3.958212841689043*^9, 
   3.9582128433722706`*^9}, {3.958212914419197*^9, 3.958213006401369*^9}, {
   3.9582899679266644`*^9, 3.958289978438265*^9}, 3.9600310984443817`*^9, {
   3.9607791709771833`*^9, 3.960779179464842*^9}, {3.962277177135578*^9, 
   3.962277177352302*^9}, {3.962277806411227*^9, 3.962277810702733*^9}, {
   3.965386061374523*^9, 3.96538606261766*^9}, 3.965397215989058*^9, {
   3.972400429077759*^9, 3.972400430114832*^9}, {3.9729917637248573`*^9, 
   3.9729917645756683`*^9}},ExpressionUUID->"3889c97b-2b69-421a-85e8-\
339304da41ad"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "9", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "45", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9579521511789227`*^9, 3.9579521514541683`*^9}, {3.957952192561556*^9, 
   3.9579521951033173`*^9}, {3.957952363680504*^9, 3.9579523679752903`*^9}, {
   3.957952700214781*^9, 3.9579527006198616`*^9}, {3.957952822701584*^9, 
   3.9579528230343304`*^9}, {3.9579529151946716`*^9, 3.957952915364584*^9}, 
   3.9582128690546703`*^9, 3.958212919395668*^9, {3.95821301844763*^9, 
   3.958213020447256*^9}, {3.958290012047844*^9, 3.958290014807373*^9}, {
   3.9582905032289257`*^9, 3.9582905036476936`*^9}, {3.960779187055318*^9, 
   3.9607791872464657`*^9}, {3.96538606852883*^9, 3.9653860686207857`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"06f6e171-a56d-4dcf-9fb0-327a6e48f5cc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Baikov", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}], "//", "Variables"}], "//",
      "Sort"}], ",", 
    RowBox[{"x", "[", "_", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"numreplace", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"Rule", ",", 
    RowBox[{"{", 
     RowBox[{"%", ",", 
      RowBox[{"RandomPrime", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "1000"}], "}"}], ",", 
        RowBox[{"%", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.960801762760672*^9, 3.9608018714836273`*^9}, {
  3.960801913710259*^9, 3.960801934704303*^9}, {3.960801968663719*^9, 
  3.960801985150798*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"8e304f63-1ab8-4d34-9ddb-62a90a59c0c4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "811"}], ",", 
   RowBox[{"a2", "\[Rule]", "313"}], ",", 
   RowBox[{"a3", "\[Rule]", "41"}], ",", 
   RowBox[{"a4", "\[Rule]", "107"}], ",", 
   RowBox[{"b1", "\[Rule]", "449"}], ",", 
   RowBox[{"b2", "\[Rule]", "179"}], ",", 
   RowBox[{"b3", "\[Rule]", "569"}], ",", 
   RowBox[{"b4", "\[Rule]", "691"}], ",", 
   RowBox[{"mm1", "\[Rule]", "643"}], ",", 
   RowBox[{"mm2", "\[Rule]", "137"}], ",", 
   RowBox[{"mm3", "\[Rule]", "601"}], ",", 
   RowBox[{"mm4", "\[Rule]", "149"}], ",", 
   RowBox[{"mm5", "\[Rule]", "359"}], ",", 
   RowBox[{"mm6", "\[Rule]", "863"}], ",", 
   RowBox[{"mm7", "\[Rule]", "139"}], ",", 
   RowBox[{"mm8", "\[Rule]", "971"}], ",", 
   RowBox[{"mm9", "\[Rule]", "881"}], ",", 
   RowBox[{"pp1", "\[Rule]", "929"}], ",", 
   RowBox[{"pp2", "\[Rule]", "829"}], ",", 
   RowBox[{"pp3", "\[Rule]", "743"}], ",", 
   RowBox[{"pp4", "\[Rule]", "503"}], ",", 
   RowBox[{"s12", "\[Rule]", "439"}], ",", 
   RowBox[{"s123", "\[Rule]", "241"}], ",", 
   RowBox[{"s1234", "\[Rule]", "439"}], ",", 
   RowBox[{"s23", "\[Rule]", "439"}], ",", 
   RowBox[{"s234", "\[Rule]", "71"}], ",", 
   RowBox[{"s34", "\[Rule]", "293"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9653169335971823`*^9, 3.965389080158422*^9, 
  3.9724004322529736`*^9, 3.973093333058346*^9, 3.973851815575941*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"5a1b0b5e-a96d-5c47-9f3a-31aa7afda4dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"MaxCut", "[", 
          RowBox[{
           RowBox[{"Baikov", "/.", "numreplace"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"d", "->", 
           RowBox[{"6", "-", 
            RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
      "Normal"}], ")"}], "/.", "facpow"}], "//.", "Sqrtpow"}]}]], "Input",
 CellChangeTimes->{{3.9607789379682827`*^9, 3.960778941047316*^9}, {
  3.965316935670101*^9, 3.965316937306868*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"b0571e00-4a9f-40c0-ae0b-8180cb1398e3"],

Cell[BoxData[
 FractionBox["\[ImaginaryI]", 
  RowBox[{"64", " ", 
   SqrtBox["96850660579"], " ", 
   SuperscriptBox["\[Pi]", "4"], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"-", "551120450146998873641048551"}], "+", 
     RowBox[{"1607578973215990343814", " ", "z"}], "-", 
     RowBox[{"1422305784601215", " ", 
      SuperscriptBox["z", "2"]}]}]]}]]], "Output",
 CellChangeTimes->{
  3.96077894642437*^9, 3.960779315683359*^9, {3.960804240696219*^9, 
   3.9608042493747663`*^9}, 3.96080482755728*^9, 3.9608644939853897`*^9, 
   3.965316938022985*^9, 3.9653890810454807`*^9, 3.9724004328096104`*^9, 
   3.973093333666992*^9, 3.9738518160959225`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"f1a36183-1b64-1d4f-ae1c-b52668420261"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "the", " ", "CY", " ", "condition", " ", "for", " ", 
    "different", " ", "configurations", " ", "of", " ", "Baikov", " ", 
    "polynomials"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{
         RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "/.", "numreplace"}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Baikov", "[", 
            RowBox[{"[", 
             RowBox[{"7", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Baikov", "[", 
            RowBox[{"[", 
             RowBox[{"9", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]]}], "}"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<=", 
      RowBox[{"Length", "[", 
       RowBox[{"Times", "@@@", 
        RowBox[{"Subsets", "[", 
         RowBox[{"%", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{"ToCalabiYau", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Times", "@@@", 
           RowBox[{"Subsets", "[", 
            RowBox[{"%", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", "z", "}"}]}], "]"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9723972732464275`*^9, 3.9723973818399677`*^9}, {
   3.9723974377505627`*^9, 3.9723974747849464`*^9}, {3.972397512103071*^9, 
   3.9723975148693447`*^9}, {3.9723975725411015`*^9, 3.972397574739973*^9}, {
   3.9723976725746536`*^9, 3.9723976950124435`*^9}, {3.9723977711888294`*^9, 
   3.972397782704132*^9}, 3.972397812812168*^9, {3.972398138480465*^9, 
   3.97239815390242*^9}, {3.972398203500942*^9, 3.9723982073030777`*^9}, {
   3.972398268670866*^9, 3.9723982883210697`*^9}, 3.972398404565647*^9, {
   3.9723984355446663`*^9, 3.9723984378778267`*^9}, {3.972398707289852*^9, 
   3.972398771004627*^9}, {3.972398816873871*^9, 3.9723988433350163`*^9}, 
   3.972398885473295*^9, 3.972398938423952*^9, {3.9723989783427773`*^9, 
   3.9723990118703537`*^9}, {3.972399043972166*^9, 3.972399077889015*^9}, {
   3.972399451220316*^9, 3.972399520844734*^9}, {3.972399567589777*^9, 
   3.972399588003151*^9}, 3.9723996560054855`*^9, {3.9723996965678387`*^9, 
   3.9723997293772774`*^9}, {3.9723997729908314`*^9, 3.972399776692133*^9}, {
   3.9723998844296246`*^9, 3.972399904927685*^9}, {3.972400042407137*^9, 
   3.972400042564333*^9}, {3.9724000951829567`*^9, 3.9724000991127815`*^9}, {
   3.9724001307248135`*^9, 3.972400159483206*^9}, {3.972400306464031*^9, 
   3.9724003080157833`*^9}, {3.9724003516070023`*^9, 
   3.9724004013640194`*^9}, {3.9724004361088886`*^9, 3.972400464845995*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"b4f42299-ea22-0b42-9f57-a74801035e15"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too small for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.9724004653503685`*^9, 3.9730933345706997`*^9, 
  3.9738518172946224`*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"3cb34761-32df-c44c-ae3c-924edc7f5237"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{"CY", "\[Rule]", "\<\"True\"\>"}], 
   ",", "\<\"But algebraic LS\"\>"}], "}"}]], "Print",
 CellChangeTimes->{3.9724004653503685`*^9, 3.9730933345706997`*^9, 
  3.973851817297611*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"c3925535-2dd0-c44d-be57-5bc01a27a4b7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{"CY", "\[Rule]", "\<\"True\"\>"}], 
   ",", "\<\"But algebraic LS\"\>"}], "}"}]], "Print",
 CellChangeTimes->{3.9724004653503685`*^9, 3.9730933345706997`*^9, 
  3.973851817300909*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"6154a1d9-ff80-0641-a953-7a921f3aaa98"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.9724004653503685`*^9, 3.9730933345706997`*^9, 
  3.973851817302952*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"b3062f9a-e3f2-c148-a64f-1babfdaca596"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.9724004653503685`*^9, 3.9730933345706997`*^9, 
  3.9738518173049526`*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"233ffe39-6df9-6f43-b452-f52344b2704b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.9724004653503685`*^9, 3.9730933345706997`*^9, 
  3.9738518173069534`*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"d4da43d9-a32b-164a-9528-1cf9db1fa4eb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.9724004653503685`*^9, 3.9730933345706997`*^9, 
  3.9738518173089695`*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"cb420d9a-effb-9b4a-bb56-575635c5c30f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"LeadingSingularities", "[", 
      RowBox[{"LS1", ",", 
       RowBox[{"{", "z", "}"}]}], "]"}], "/.", "facpow"}], "//.", "Sqrtpow"}],
    "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9607789740682287`*^9, 3.960778992756275*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"205a9007-2bd0-4920-8192-f14b5de0075c"],

Cell[BoxData[
 RowBox[{"{", 
  FractionBox["1", 
   RowBox[{"576", " ", 
    SqrtBox["4073830592800736052340246"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "}"}]], "Output",
 CellChangeTimes->{3.960778997039915*^9, 3.960804352006771*^9, 
  3.960804401000593*^9, 3.9608049923594093`*^9, 3.9608648065366373`*^9, 
  3.965316944001202*^9, 3.965389081484969*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"56b6d280-36d7-45ca-bfdd-e549af7255a9"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 46 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"4", ",", "1", ",", "4"}]], TraditionalForm]],ExpressionUUID->
  "f8df651b-a3a3-456d-ad24-3abb92aaf154"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.9579487471222153`*^9, 
   3.9579487473820324`*^9}, {3.9579521251299973`*^9, 3.957952132564081*^9}, {
   3.95795230526091*^9, 3.957952326632162*^9}, {3.957952672760208*^9, 
   3.957952685140873*^9}, {3.9579528069855595`*^9, 3.957952809801964*^9}, {
   3.957952891380213*^9, 3.9579529091868763`*^9}, {3.958212841689043*^9, 
   3.9582128433722706`*^9}, {3.958212914419197*^9, 3.958213006401369*^9}, {
   3.9582899679266644`*^9, 3.958289978438265*^9}, 3.9600310984443817`*^9, {
   3.9607791709771833`*^9, 3.960779208788933*^9}, {3.962277164646771*^9, 
   3.962277164804287*^9}, {3.962277808922696*^9, 3.96227781307804*^9}, {
   3.965386096293394*^9, 3.965386097337638*^9}, 3.965397216131081*^9, {
   3.9724004729505024`*^9, 3.9724004739604664`*^9}, {3.9729917690584736`*^9, 
   3.9729917698828297`*^9}},ExpressionUUID->"d9b06e87-5376-4dd2-af4b-\
dad1d26ef2d8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "9", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "46", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9579521511789227`*^9, 3.9579521514541683`*^9}, {3.957952192561556*^9, 
   3.9579521951033173`*^9}, {3.957952363680504*^9, 3.9579523679752903`*^9}, {
   3.957952700214781*^9, 3.9579527006198616`*^9}, {3.957952822701584*^9, 
   3.9579528230343304`*^9}, {3.9579529151946716`*^9, 3.957952915364584*^9}, 
   3.9582128690546703`*^9, 3.958212919395668*^9, {3.95821301844763*^9, 
   3.958213020447256*^9}, {3.958290012047844*^9, 3.958290014807373*^9}, {
   3.9582905032289257`*^9, 3.9582905036476936`*^9}, {3.960779187055318*^9, 
   3.9607792110445557`*^9}, {3.965386105270055*^9, 3.965386105668584*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"baade687-685e-497a-a398-6a680a945e21"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Baikov", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}], "//", "Variables"}], "//",
      "Sort"}], ",", 
    RowBox[{"x", "[", "_", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"numreplace", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"Rule", ",", 
    RowBox[{"{", 
     RowBox[{"%", ",", 
      RowBox[{"RandomPrime", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "1000"}], "}"}], ",", 
        RowBox[{"%", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.960801762760672*^9, 3.9608018714836273`*^9}, {
  3.960801913710259*^9, 3.960801934704303*^9}, {3.960801968663719*^9, 
  3.960801985150798*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"a5a03f25-3ade-4a0d-b4c6-ae20e8bbf857"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "983"}], ",", 
   RowBox[{"a2", "\[Rule]", "619"}], ",", 
   RowBox[{"a3", "\[Rule]", "953"}], ",", 
   RowBox[{"a4", "\[Rule]", "619"}], ",", 
   RowBox[{"b1", "\[Rule]", "179"}], ",", 
   RowBox[{"b2", "\[Rule]", "991"}], ",", 
   RowBox[{"b3", "\[Rule]", "19"}], ",", 
   RowBox[{"b4", "\[Rule]", "757"}], ",", 
   RowBox[{"c1", "\[Rule]", "151"}], ",", 
   RowBox[{"c2", "\[Rule]", "197"}], ",", 
   RowBox[{"c3", "\[Rule]", "349"}], ",", 
   RowBox[{"c4", "\[Rule]", "17"}], ",", 
   RowBox[{"mm1", "\[Rule]", "577"}], ",", 
   RowBox[{"mm2", "\[Rule]", "43"}], ",", 
   RowBox[{"mm3", "\[Rule]", "541"}], ",", 
   RowBox[{"mm4", "\[Rule]", "419"}], ",", 
   RowBox[{"mm5", "\[Rule]", "449"}], ",", 
   RowBox[{"mm6", "\[Rule]", "173"}], ",", 
   RowBox[{"mm7", "\[Rule]", "71"}], ",", 
   RowBox[{"mm8", "\[Rule]", "17"}], ",", 
   RowBox[{"mm9", "\[Rule]", "997"}], ",", 
   RowBox[{"pp1", "\[Rule]", "601"}], ",", 
   RowBox[{"pp2", "\[Rule]", "151"}], ",", 
   RowBox[{"pp3", "\[Rule]", "947"}], ",", 
   RowBox[{"pp4", "\[Rule]", "397"}], ",", 
   RowBox[{"s12", "\[Rule]", "541"}], ",", 
   RowBox[{"s123", "\[Rule]", "661"}], ",", 
   RowBox[{"s1234", "\[Rule]", "97"}], ",", 
   RowBox[{"s23", "\[Rule]", "29"}], ",", 
   RowBox[{"s234", "\[Rule]", "229"}], ",", 
   RowBox[{"s34", "\[Rule]", "563"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.965317070639832*^9, {3.965389084671204*^9, 3.965389096496518*^9}, 
   3.9724004772196846`*^9, 3.973093338832403*^9, 3.9738518220139256`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"4721e765-eb6b-de40-a232-4e6b996658d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"MaxCut", "[", 
          RowBox[{
           RowBox[{"Baikov", "/.", "numreplace"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"d", "->", 
           RowBox[{"6", "-", 
            RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
      "Normal"}], ")"}], "/.", "facpow"}], "//.", "Sqrtpow"}]}]], "Input",
 CellChangeTimes->{{3.9607789379682827`*^9, 3.960778941047316*^9}, {
  3.965317067032536*^9, 3.965317069396811*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"c30f6c4f-5f4d-4c09-8ab3-3b7ce343978c"],

Cell[BoxData[
 FractionBox["\[ImaginaryI]", 
  RowBox[{"288", " ", 
   SqrtBox["436350495335"], " ", 
   SuperscriptBox["\[Pi]", "4"], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"-", "3484413291032797750413170615"}], "+", 
     RowBox[{"8653480315052744299812", " ", "z"}], "-", 
     RowBox[{"2742005794353732", " ", 
      SuperscriptBox["z", "2"]}]}]]}]]], "Output",
 CellChangeTimes->{
  3.96077894642437*^9, 3.960822906729169*^9, 3.9608648076805077`*^9, 
   3.965317071351075*^9, {3.965389085142292*^9, 3.96538909780186*^9}, 
   3.9724004781147823`*^9, 3.973093339347845*^9, 3.973851822557453*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"4365ef97-fb47-d64b-b9f4-1a001fc4fd84"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "the", " ", "CY", " ", "condition", " ", "for", " ", 
    "different", " ", "configurations", " ", "of", " ", "Baikov", " ", 
    "polynomials"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{
         RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "/.", "numreplace"}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Baikov", "[", 
            RowBox[{"[", 
             RowBox[{"7", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Baikov", "[", 
            RowBox[{"[", 
             RowBox[{"9", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]]}], "}"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<=", 
      RowBox[{"Length", "[", 
       RowBox[{"Times", "@@@", 
        RowBox[{"Subsets", "[", 
         RowBox[{"%", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{"ToCalabiYau", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Times", "@@@", 
           RowBox[{"Subsets", "[", 
            RowBox[{"%", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", "z", "}"}]}], "]"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9723972732464275`*^9, 3.9723973818399677`*^9}, {
   3.9723974377505627`*^9, 3.9723974747849464`*^9}, {3.972397512103071*^9, 
   3.9723975148693447`*^9}, {3.9723975725411015`*^9, 3.972397574739973*^9}, {
   3.9723976725746536`*^9, 3.9723976950124435`*^9}, {3.9723977711888294`*^9, 
   3.972397782704132*^9}, 3.972397812812168*^9, {3.972398138480465*^9, 
   3.97239815390242*^9}, {3.972398203500942*^9, 3.9723982073030777`*^9}, {
   3.972398268670866*^9, 3.9723982883210697`*^9}, 3.972398404565647*^9, {
   3.9723984355446663`*^9, 3.9723984378778267`*^9}, {3.972398707289852*^9, 
   3.972398771004627*^9}, {3.972398816873871*^9, 3.9723988433350163`*^9}, 
   3.972398885473295*^9, 3.972398938423952*^9, {3.9723989783427773`*^9, 
   3.9723990118703537`*^9}, {3.972399043972166*^9, 3.972399077889015*^9}, {
   3.972399451220316*^9, 3.972399520844734*^9}, {3.972399567589777*^9, 
   3.972399588003151*^9}, 3.9723996560054855`*^9, {3.9723996965678387`*^9, 
   3.9723997293772774`*^9}, {3.9723997729908314`*^9, 3.972399776692133*^9}, {
   3.9723998844296246`*^9, 3.972399904927685*^9}, {3.972400042407137*^9, 
   3.972400042564333*^9}, {3.9724000951829567`*^9, 3.9724000991127815`*^9}, {
   3.9724001307248135`*^9, 3.972400159483206*^9}, {3.972400306464031*^9, 
   3.9724003080157833`*^9}, {3.9724003516070023`*^9, 
   3.9724004013640194`*^9}, {3.9724004361088886`*^9, 3.972400464845995*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"a432e45f-f171-9449-8d36-f4767c45c3ea"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too small for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.972400491053793*^9, 3.973093340441143*^9, 
  3.97385182326285*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"3204e151-2dc7-9a41-b94b-25c1ba7bcb4b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{"CY", "\[Rule]", "\<\"True\"\>"}], 
   ",", "\<\"But algebraic LS\"\>"}], "}"}]], "Print",
 CellChangeTimes->{3.972400491053793*^9, 3.973093340441143*^9, 
  3.973851823265087*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"4021b038-1236-9044-8eb0-90b31618cd10"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{"CY", "\[Rule]", "\<\"True\"\>"}], 
   ",", "\<\"But algebraic LS\"\>"}], "}"}]], "Print",
 CellChangeTimes->{3.972400491053793*^9, 3.973093340441143*^9, 
  3.9738518232702427`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"1750c327-95f6-494f-a006-f62924fd8c25"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.972400491053793*^9, 3.973093340441143*^9, 
  3.9738518232722816`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"1d5a14b6-62bb-5f4a-a42c-6d3bc81c02b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.972400491053793*^9, 3.973093340441143*^9, 
  3.973851823274336*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"789f17be-a126-1545-964a-78f4f398a894"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.972400491053793*^9, 3.973093340441143*^9, 
  3.9738518232753315`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"8378d8df-e970-7c4f-b2b9-3e2e6e0f31ac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.972400491053793*^9, 3.973093340441143*^9, 
  3.973851823277336*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"6c2f21c0-b551-8f47-b2df-4aeb560682e2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"LeadingSingularities", "[", 
      RowBox[{"LS1", ",", 
       RowBox[{"{", "z", "}"}]}], "]"}], "/.", "facpow"}], "//.", "Sqrtpow"}],
    "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9607789740682287`*^9, 3.960778992756275*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"8de21f8a-719e-454f-832a-ffe1d204ddf4"],

Cell[BoxData[
 RowBox[{"{", 
  FractionBox["1", 
   RowBox[{"192", " ", 
    SqrtBox["1213605190377824434871521402"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "}"}]], "Output",
 CellChangeTimes->{
  3.960778997039915*^9, 3.96082643537324*^9, 3.960874365563696*^9, 
   3.965317073918796*^9, {3.965389085452223*^9, 3.965389098410797*^9}},
 CellLabel->"Out[96]=",ExpressionUUID->"aaa5ff40-bb23-4e7d-a9c3-e452a4210b63"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 47 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "2", ",", "2"}]], "**"], TraditionalForm]],
  ExpressionUUID->"54be1edb-4ae6-4360-9108-a579cc635aec"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.9579487471222153`*^9, 
   3.9579487473820324`*^9}, {3.9579521251299973`*^9, 3.957952132564081*^9}, {
   3.95795230526091*^9, 3.957952326632162*^9}, {3.957952672760208*^9, 
   3.957952685140873*^9}, {3.9579528069855595`*^9, 3.957952809801964*^9}, {
   3.957952891380213*^9, 3.9579529091868763`*^9}, {3.958212841689043*^9, 
   3.9582128433722706`*^9}, {3.958212914419197*^9, 3.958213006401369*^9}, 
   3.960031096298437*^9, {3.960778096143217*^9, 3.960778103728899*^9}, {
   3.960778349854948*^9, 3.9607783511918173`*^9}, {3.960779280712028*^9, 
   3.960779296425432*^9}, {3.96227716323892*^9, 3.962277163394432*^9}, {
   3.96538622702071*^9, 3.965386227765469*^9}, 
   3.965397216267136*^9},ExpressionUUID->"2d918e70-f023-4ea9-9c9e-\
312b72f9167e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "9", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "47", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9579521511789227`*^9, 3.9579521514541683`*^9}, {3.957952192561556*^9, 
   3.9579521951033173`*^9}, {3.957952363680504*^9, 3.9579523679752903`*^9}, {
   3.957952700214781*^9, 3.9579527006198616`*^9}, {3.957952822701584*^9, 
   3.9579528230343304`*^9}, {3.9579529151946716`*^9, 3.957952915364584*^9}, 
   3.9582128690546703`*^9, 3.958212919395668*^9, {3.95821301844763*^9, 
   3.958213020447256*^9}, {3.960778139067472*^9, 3.9607781422353153`*^9}, {
   3.960778364481731*^9, 3.960778364575436*^9}, {3.960779305250278*^9, 
   3.96077930582718*^9}, {3.965386236730715*^9, 3.965386236867106*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"3f80f2ef-3180-4a53-8217-2d5406b6bac5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Baikov", "/.", 
         RowBox[{
          RowBox[{"x", "[", "_", "]"}], ":>", "0"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{
  3.957432773736912*^9, 3.957432899087244*^9, {3.957585198718279*^9, 
   3.957585199088087*^9}, 3.9575854521892815`*^9, 3.95758866157308*^9, 
   3.9575889225714436`*^9, 3.957589008601158*^9, {3.957589103333763*^9, 
   3.9575891035327797`*^9}, 3.9575898537533894`*^9, 3.957593472859606*^9, {
   3.9582130669723625`*^9, 3.95821306737578*^9}, {3.9582131792815037`*^9, 
   3.9582131795635357`*^9}, {3.958213496725275*^9, 3.9582135001447735`*^9}, {
   3.960542730688401*^9, 3.9605427601005583`*^9}, {3.960543031830627*^9, 
   3.960543034869858*^9}, 3.960543726799282*^9, {3.9606246639356327`*^9, 
   3.9606246649600058`*^9}, {3.960778147493393*^9, 3.960778152148284*^9}, 
   3.96077818788332*^9, 3.960778548574411*^9, {3.960779330084433*^9, 
   3.96077935680984*^9}, {3.960779456836853*^9, 3.9607795035550327`*^9}, {
   3.965318053270863*^9, 3.9653180593391027`*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"f013face-4eff-4605-8ed0-92d9195051c7"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     FractionBox[
      RowBox[{
        SqrtBox[
         RowBox[{
           RowBox[{
             FractionBox["1", "16"], " ", 
             SuperscriptBox["a2", "2"], " ", 
             SuperscriptBox["pp1", "2"], " ", 
             SuperscriptBox["pp3", "2"]}], "-", 
           RowBox[{
             FractionBox["1", "8"], " ", 
             SuperscriptBox["a2", "2"], " ", 
             SuperscriptBox["pp1", "2"], " ", "pp3", " ", "pp4"}], "+", 
           RowBox[{
             FractionBox["1", "8"], " ", 
             SuperscriptBox["a2", "2"], " ", "pp1", " ", "pp2", " ", "pp3", 
             " ", "pp4"}], "+", 
           RowBox[{
             FractionBox["1", "16"], " ", 
             SuperscriptBox["a2", "2"], " ", 
             SuperscriptBox["pp1", "2"], " ", 
             SuperscriptBox["pp4", "2"]}], "-", 
           RowBox[{
             FractionBox["1", "8"], " ", 
             SuperscriptBox["a2", "2"], " ", "pp1", " ", "pp2", " ", 
             SuperscriptBox["pp4", "2"]}], "+", 
           RowBox[{
             FractionBox["1", "16"], " ", 
             SuperscriptBox["a2", "2"], " ", 
             SuperscriptBox["pp2", "2"], " ", 
             SuperscriptBox["pp4", "2"]}], "-", 
           RowBox[{
             FractionBox["1", "4"], " ", 
             SuperscriptBox["a2", "2"], " ", "pp1", " ", "pp2", " ", "pp4", 
             " ", "s12"}], "+", 
           RowBox[{
             FractionBox["1", "8"], " ", 
             SuperscriptBox["a2", "2"], " ", "pp1", " ", "pp3", " ", "pp4", 
             " ", "s12"}], "-", 
           RowBox[{
             FractionBox["1", "8"], " ", 
             SuperscriptBox["a2", "2"], " ", "pp1", " ", 
             SuperscriptBox["pp4", "2"], " ", "s12"}], "-", 
           RowBox[{
             FractionBox["1", "8"], " ", 
             SuperscriptBox["a2", "2"], " ", "pp2", " ", 
             SuperscriptBox["pp4", "2"], " ", "s12"}], "+", 
           RowBox[{
             FractionBox["1", "16"], " ", 
             SuperscriptBox["a2", "2"], " ", 
             SuperscriptBox["pp4", "2"], " ", 
             SuperscriptBox["s12", "2"]}], "-", 
           RowBox[{
             FractionBox["1", "8"], " ", 
             SuperscriptBox["a2", "2"], " ", "pp1", " ", "pp2", " ", "pp3", 
             " ", "s123"}], "+", 
           RowBox[{
             FractionBox["1", "8"], " ", 
             SuperscriptBox["a2", "2"], " ", "pp1", " ", "pp2", " ", "pp4", 
             " ", "s123"}], "-", 
           RowBox[{
             FractionBox["1", "8"], " ", 
             SuperscriptBox["a2", "2"], " ", 
             SuperscriptBox["pp2", "2"], " ", "pp4", " ", "s123"}], "+", 
           RowBox[{
             FractionBox["1", "8"], " ", 
             SuperscriptBox["a2", "2"], " ", "pp2", " ", "pp4", " ", "s12", 
             " ", "s123"}], "+", 
           RowBox[{
             FractionBox["1", "16"], " ", 
             SuperscriptBox["a2", "2"], " ", 
             SuperscriptBox["pp2", "2"], " ", 
             SuperscriptBox["s123", "2"]}], "+", 
           TemplateBox[{"142"}, "OutputSizeLimit`Skeleton"], "+", 
           RowBox[{
             FractionBox["1", "8"], " ", 
             SuperscriptBox["a2", "2"], " ", "pp1", " ", "s123", " ", "s234", 
             " ", "s34"}], "-", 
           RowBox[{
             FractionBox["1", "4"], " ", 
             SuperscriptBox["a2", "2"], " ", "pp2", " ", "s123", " ", "s234", 
             " ", "s34"}], "+", 
           RowBox[{
             FractionBox["1", "8"], " ", 
             SuperscriptBox["a2", "2"], " ", "pp3", " ", "s123", " ", "s234", 
             " ", "s34"}], "+", 
           RowBox[{
             FractionBox["1", "8"], " ", 
             SuperscriptBox["a2", "2"], " ", "s12", " ", "s123", " ", "s234", 
             " ", "s34"}], "-", 
           RowBox[{
             FractionBox["1", "8"], " ", 
             SuperscriptBox["a2", "2"], " ", 
             SuperscriptBox["s123", "2"], " ", "s234", " ", "s34"}], "-", 
           RowBox[{
             FractionBox["1", "8"], " ", 
             SuperscriptBox["a2", "2"], " ", "pp3", " ", "s23", " ", "s234", 
             " ", "s34"}], "+", 
           RowBox[{
             FractionBox["1", "8"], " ", 
             SuperscriptBox["a2", "2"], " ", "s12", " ", "s23", " ", "s234", 
             " ", "s34"}], "+", 
           RowBox[{
             FractionBox["1", "8"], " ", 
             SuperscriptBox["a2", "2"], " ", "s123", " ", "s23", " ", "s234", 
             " ", "s34"}], "+", 
           RowBox[{
             FractionBox["1", "16"], " ", 
             SuperscriptBox["a2", "2"], " ", 
             SuperscriptBox["pp1", "2"], " ", 
             SuperscriptBox["s34", "2"]}], "-", 
           RowBox[{
             FractionBox["1", "8"], " ", 
             SuperscriptBox["a2", "2"], " ", "pp1", " ", "s123", " ", 
             SuperscriptBox["s34", "2"]}], "+", 
           RowBox[{
             FractionBox["1", "16"], " ", 
             SuperscriptBox["a2", "2"], " ", 
             SuperscriptBox["s123", "2"], " ", 
             SuperscriptBox["s34", "2"]}], "-", 
           RowBox[{
             FractionBox["1", "8"], " ", 
             SuperscriptBox["a2", "2"], " ", "pp1", " ", "s23", " ", 
             SuperscriptBox["s34", "2"]}], "-", 
           RowBox[{
             FractionBox["1", "8"], " ", 
             SuperscriptBox["a2", "2"], " ", "s123", " ", "s23", " ", 
             SuperscriptBox["s34", "2"]}], "+", 
           RowBox[{
             FractionBox["1", "16"], " ", 
             SuperscriptBox["a2", "2"], " ", 
             SuperscriptBox["s23", "2"], " ", 
             SuperscriptBox["s34", "2"]}]}]], " ", "\[Epsilon]"}], 
      RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
          TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}], " ", 
        SqrtBox[
         RowBox[{
           RowBox[{"-", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"(", 
                   RowBox[{"mm3", "-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a1"}], " ", "mm3"}], "-", 
                    RowBox[{"a2", " ", "mm4"}], "-", 
                    RowBox[{"a3", " ", "mm4"}], "-", 
                    RowBox[{"a4", " ", "mm5"}], "+", "mm6", "+", 
                    RowBox[{"a1", " ", "mm6"}], "+", 
                    RowBox[{"a2", " ", "mm6"}], "+", 
                    RowBox[{"a3", " ", "mm6"}], "+", 
                    RowBox[{"a4", " ", "mm6"}], "-", "mm7", "-", 
                    RowBox[{"a2", " ", "pp1"}], "-", 
                    RowBox[{"a1", " ", "a2", " ", "pp1"}], "-", 
                    RowBox[{"a2", " ", "a3", " ", "pp2"}], "-", 
                    RowBox[{"a3", " ", "a4", " ", "pp3"}], "+", 
                    RowBox[{"a4", " ", "pp4"}], "+", 
                    RowBox[{"a1", " ", "a4", " ", "pp4"}], "+", 
                    RowBox[{"a2", " ", "a4", " ", "pp4"}], "+", 
                    TemplateBox[{"7"}, "OutputSizeLimit`Skeleton"], "+", 
                    RowBox[{"a1", " ", "s1234"}], "+", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], " ", "s1234"}], "+", 
                    RowBox[{"a1", " ", "a2", " ", "s1234"}], "+", 
                    RowBox[{"a1", " ", "a3", " ", "s1234"}], "+", 
                    RowBox[{"a1", " ", "a4", " ", "s1234"}], "-", 
                    RowBox[{"a2", " ", "a4", " ", "s23"}], "+", 
                    RowBox[{"a2", " ", "s234"}], "+", 
                    RowBox[{"a1", " ", "a2", " ", "s234"}], "+", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], " ", "s234"}], "+", 
                    RowBox[{"a2", " ", "a3", " ", "s234"}], "+", 
                    RowBox[{"a2", " ", "a4", " ", "s234"}], "+", 
                    RowBox[{"a3", " ", "s34"}], "+", 
                    RowBox[{"a1", " ", "a3", " ", "s34"}], "+", 
                    RowBox[{"a2", " ", "a3", " ", "s34"}], "+", 
                    RowBox[{
                    SuperscriptBox["a3", "2"], " ", "s34"}], "+", 
                    RowBox[{"a3", " ", "a4", " ", "s34"}]}], 
                    RowBox[{"2", " ", "a2"}]]}], ")"}], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "pp1"}], "-", "pp2", "+", "s12", "-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"a1", " ", "mm3"}], "+", 
                    RowBox[{"a2", " ", "mm3"}], "+", 
                    RowBox[{"a3", " ", "mm4"}], "+", 
                    TemplateBox[{"59"}, "OutputSizeLimit`Skeleton"]}], 
                    "a2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "4"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{"mm1", "+", "mm3", "-", "mm9"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "mm1"}], "+", "mm2", "-", "pp1"}], ")"}]}], 
                    "-", 
                    FractionBox[
                    RowBox[{"mm1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a1", " ", "mm3"}], "+", 
                    RowBox[{"a2", " ", "mm3"}], "+", 
                    RowBox[{"a3", " ", "mm4"}], "+", 
                    TemplateBox[{"59"}, "OutputSizeLimit`Skeleton"]}], 
                    ")"}]}], 
                    RowBox[{"2", " ", "a2"}]]}], ")"}]}], "+", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{"mm1", "+", "mm3", "-", "mm9"}], ")"}], " ", 
                    "pp1"}], "-", 
                    FractionBox[
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                    RowBox[{"4", " ", "a2"}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"mm1", "+", "mm3", "-", "mm8", "+", "pp2", "-", 
                    FractionBox[
                    RowBox[{
                    TemplateBox[{"48"}, "OutputSizeLimit`Skeleton"], "+", 
                    RowBox[{"a3", " ", "a4", " ", "s34"}]}], "a2"]}], ")"}]}],
                     "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "4"]}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "mm1"}], "+", "mm2", "-", "pp1"}], ")"}], 
                    "2"]}], "+", 
                    RowBox[{"mm1", " ", "pp1"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"mm3", "-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a1"}], " ", "mm3"}], "-", 
                    RowBox[{"a2", " ", "mm4"}], "-", 
                    RowBox[{"a3", " ", "mm4"}], "-", 
                    RowBox[{"a4", " ", "mm5"}], "+", 
                    TemplateBox[{"39"}, "OutputSizeLimit`Skeleton"], "+", 
                    RowBox[{"a2", " ", "a3", " ", "s34"}], "+", 
                    RowBox[{
                    SuperscriptBox["a3", "2"], " ", "s34"}], "+", 
                    RowBox[{"a3", " ", "a4", " ", "s34"}]}], 
                    RowBox[{"2", " ", "a2"}]]}], ")"}]}]}], ")"}]}], ")"}]}], 
           "+", 
           RowBox[{"mm3", " ", 
             RowBox[{"(", 
               TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}], "-", 
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "-", 
           FractionBox[
            TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
            RowBox[{"2", " ", "a2"}]]}]]}]], Short[#, 8]& ], "line" -> 100, 
   "sessionID" -> 26759428335614064018, "byteCount" -> 340800, "size" -> 8, 
   "stored" -> False, "expr" -> Missing["NotAvailable", "NewSessionID"], 
   "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{
  3.960542761193364*^9, 3.960542841222958*^9, 3.960543035955986*^9, 
   3.96054318588201*^9, 3.960543732865996*^9, 3.9606084090867653`*^9, 
   3.960624675671954*^9, 3.9606249869715242`*^9, 3.960625317700995*^9, {
   3.960778176337831*^9, 3.9607781969299107`*^9}, 3.960778545986624*^9, 
   3.960778720609157*^9, 3.960779351439481*^9, 3.960779421324871*^9, {
   3.9607794594500313`*^9, 3.960779508283318*^9}, 3.960826777550178*^9, 
   3.960874365988348*^9, {3.96531803247753*^9, 3.965318060190555*^9}, 
   3.9653891043534727`*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"61e6f66f-e2c4-41ec-bdd6-92902ec96c7a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 48 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "2", ",", "2"}]], "*"], TraditionalForm]],
  ExpressionUUID->"b16936cd-ce85-4d58-a194-1cfc8e6ab4d3"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.9579487471222153`*^9, 
   3.9579487473820324`*^9}, {3.9579521251299973`*^9, 3.957952132564081*^9}, {
   3.95795230526091*^9, 3.957952326632162*^9}, {3.957952672760208*^9, 
   3.957952685140873*^9}, {3.9579528069855595`*^9, 3.957952809801964*^9}, {
   3.957952891380213*^9, 3.9579529091868763`*^9}, {3.958212841689043*^9, 
   3.9582128433722706`*^9}, {3.958212914419197*^9, 3.958213006401369*^9}, 
   3.960031096298437*^9, {3.960778096143217*^9, 3.960778103728899*^9}, {
   3.960778349854948*^9, 3.9607783511918173`*^9}, {3.960779280712028*^9, 
   3.960779296425432*^9}, {3.960779521195956*^9, 3.960779522530486*^9}, {
   3.9622771612632523`*^9, 3.962277161443571*^9}, {3.9653862576689796`*^9, 
   3.965386270994255*^9}, 
   3.9653972164291553`*^9},ExpressionUUID->"3b059a7d-44b0-4621-afdb-\
2aa82067be92"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "9", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "48", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9579521511789227`*^9, 3.9579521514541683`*^9}, {3.957952192561556*^9, 
   3.9579521951033173`*^9}, {3.957952363680504*^9, 3.9579523679752903`*^9}, {
   3.957952700214781*^9, 3.9579527006198616`*^9}, {3.957952822701584*^9, 
   3.9579528230343304`*^9}, {3.9579529151946716`*^9, 3.957952915364584*^9}, 
   3.9582128690546703`*^9, 3.958212919395668*^9, {3.95821301844763*^9, 
   3.958213020447256*^9}, {3.960778139067472*^9, 3.9607781422353153`*^9}, {
   3.960778364481731*^9, 3.960778364575436*^9}, {3.960779305250278*^9, 
   3.96077930582718*^9}, 3.960779527181765*^9, {3.965386278961112*^9, 
   3.9653862790408297`*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"00b462cc-5d69-4e58-85e4-1cb2825f2bde"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Baikov", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}], "//", "Variables"}], "//",
      "Sort"}], ",", 
    RowBox[{"x", "[", "_", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"numreplace", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"Rule", ",", 
    RowBox[{"{", 
     RowBox[{"%", ",", 
      RowBox[{"RandomPrime", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "1000"}], "}"}], ",", 
        RowBox[{"%", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellLabel->
  "In[106]:=",ExpressionUUID->"b3bbb3dd-741a-444f-918d-4a5696ef08dd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "661"}], ",", 
   RowBox[{"a2", "\[Rule]", "877"}], ",", 
   RowBox[{"a3", "\[Rule]", "569"}], ",", 
   RowBox[{"a4", "\[Rule]", "79"}], ",", 
   RowBox[{"b1", "\[Rule]", "617"}], ",", 
   RowBox[{"b2", "\[Rule]", "79"}], ",", 
   RowBox[{"b3", "\[Rule]", "599"}], ",", 
   RowBox[{"b4", "\[Rule]", "577"}], ",", 
   RowBox[{"mm1", "\[Rule]", "547"}], ",", 
   RowBox[{"mm2", "\[Rule]", "863"}], ",", 
   RowBox[{"mm3", "\[Rule]", "367"}], ",", 
   RowBox[{"mm4", "\[Rule]", "271"}], ",", 
   RowBox[{"mm5", "\[Rule]", "173"}], ",", 
   RowBox[{"mm6", "\[Rule]", "83"}], ",", 
   RowBox[{"mm7", "\[Rule]", "503"}], ",", 
   RowBox[{"mm8", "\[Rule]", "277"}], ",", 
   RowBox[{"mm9", "\[Rule]", "307"}], ",", 
   RowBox[{"pp1", "\[Rule]", "307"}], ",", 
   RowBox[{"pp2", "\[Rule]", "269"}], ",", 
   RowBox[{"pp3", "\[Rule]", "719"}], ",", 
   RowBox[{"pp4", "\[Rule]", "59"}], ",", 
   RowBox[{"s12", "\[Rule]", "719"}], ",", 
   RowBox[{"s123", "\[Rule]", "743"}], ",", 
   RowBox[{"s1234", "\[Rule]", "997"}], ",", 
   RowBox[{"s23", "\[Rule]", "523"}], ",", 
   RowBox[{"s234", "\[Rule]", "439"}], ",", 
   RowBox[{"s34", "\[Rule]", "449"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.961039280109353*^9, 3.965318181981292*^9, {3.965389108313448*^9, 
   3.965389110195403*^9}},
 CellLabel->
  "Out[107]=",ExpressionUUID->"9831860b-66d9-4c75-9e5b-0983281f8cad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{"Baikov", "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{
  3.957432773736912*^9, 3.957432899087244*^9, {3.957585198718279*^9, 
   3.957585199088087*^9}, 3.9575854521892815`*^9, 3.95758866157308*^9, 
   3.9575889225714436`*^9, 3.957589008601158*^9, {3.957589103333763*^9, 
   3.9575891035327797`*^9}, 3.9575898537533894`*^9, 3.957593472859606*^9, {
   3.9582130669723625`*^9, 3.95821306737578*^9}, {3.9582131792815037`*^9, 
   3.9582131795635357`*^9}, {3.958213496725275*^9, 3.9582135001447735`*^9}, {
   3.960542730688401*^9, 3.9605427601005583`*^9}, {3.960543031830627*^9, 
   3.960543034869858*^9}, 3.960543726799282*^9, {3.9606246639356327`*^9, 
   3.9606246649600058`*^9}, {3.960778147493393*^9, 3.960778152148284*^9}, 
   3.96077818788332*^9, 3.960778548574411*^9, {3.960779330084433*^9, 
   3.96077935680984*^9}, {3.960779456836853*^9, 3.9607795035550327`*^9}, {
   3.961039265327949*^9, 3.9610392699253674`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"20e6d28d-f38e-4a5c-b857-182706cdd55e"],

Cell[BoxData[
 FractionBox[
  RowBox[{"73032048012105625", " ", "\[ImaginaryI]", " ", 
   SqrtBox[
    FractionBox["1308600235", 
     "1083634454081442494908316743276957747441213541"]], " ", "\[Epsilon]"}], 
  RowBox[{"8675094005116717129082550041572896", " ", 
   SuperscriptBox["\[Pi]", "4"]}]]], "Output",
 CellChangeTimes->{
  3.960542761193364*^9, 3.960542841222958*^9, 3.960543035955986*^9, 
   3.96054318588201*^9, 3.960543732865996*^9, 3.9606084090867653`*^9, 
   3.960624675671954*^9, 3.9606249869715242`*^9, 3.960625317700995*^9, {
   3.960778176337831*^9, 3.9607781969299107`*^9}, 3.960778545986624*^9, 
   3.960778720609157*^9, 3.960779351439481*^9, 3.960779421324871*^9, {
   3.9607794594500313`*^9, 3.960779508283318*^9}, 3.96087436688365*^9, 
   3.961039289244042*^9, 3.965318182546249*^9, 3.965389111522648*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"3d2255f6-8995-4767-8eca-acab1546bb20"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 49 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"5", ",", "2", ",", "2"}]], TraditionalForm]],ExpressionUUID->
  "2f31420c-cc44-48b4-afbd-ec807888fe41"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.9579487471222153`*^9, 
   3.9579487473820324`*^9}, {3.9579521251299973`*^9, 3.957952132564081*^9}, {
   3.95795230526091*^9, 3.957952326632162*^9}, {3.957952672760208*^9, 
   3.957952685140873*^9}, {3.9579528069855595`*^9, 3.957952809801964*^9}, {
   3.957952891380213*^9, 3.9579529091868763`*^9}, {3.958212841689043*^9, 
   3.9582128433722706`*^9}, {3.958212914419197*^9, 3.958213006401369*^9}, 
   3.960031096298437*^9, {3.960778096143217*^9, 3.960778103728899*^9}, {
   3.960778349854948*^9, 3.9607783511918173`*^9}, {3.960779280712028*^9, 
   3.960779296425432*^9}, {3.9607795247926283`*^9, 3.960779531778401*^9}, {
   3.962277159551777*^9, 3.9622771596887836`*^9}, {3.9653863079189*^9, 
   3.965386309187462*^9}, 
   3.965397216555799*^9},ExpressionUUID->"9dcd84b3-6ecc-4fd5-9ef7-\
9b2f57b26e43"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "9", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "49", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9579521511789227`*^9, 3.9579521514541683`*^9}, {3.957952192561556*^9, 
   3.9579521951033173`*^9}, {3.957952363680504*^9, 3.9579523679752903`*^9}, {
   3.957952700214781*^9, 3.9579527006198616`*^9}, {3.957952822701584*^9, 
   3.9579528230343304`*^9}, {3.9579529151946716`*^9, 3.957952915364584*^9}, 
   3.9582128690546703`*^9, 3.958212919395668*^9, {3.95821301844763*^9, 
   3.958213020447256*^9}, {3.960778139067472*^9, 3.9607781422353153`*^9}, {
   3.960778364481731*^9, 3.960778364575436*^9}, {3.960779305250278*^9, 
   3.96077930582718*^9}, 3.960779529657526*^9, {3.9653863151733217`*^9, 
   3.965386315303842*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"8baf86a6-13de-4941-9014-65bf8918e565"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Baikov", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}], "//", "Variables"}], "//",
      "Sort"}], ",", 
    RowBox[{"x", "[", "_", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"numreplace", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"Rule", ",", 
    RowBox[{"{", 
     RowBox[{"%", ",", 
      RowBox[{"RandomPrime", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "1000"}], "}"}], ",", 
        RowBox[{"%", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellLabel->"In[21]:=",ExpressionUUID->"491722e3-e492-4602-84be-7eccd3c5978b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "173"}], ",", 
   RowBox[{"a2", "\[Rule]", "739"}], ",", 
   RowBox[{"a3", "\[Rule]", "857"}], ",", 
   RowBox[{"a4", "\[Rule]", "863"}], ",", 
   RowBox[{"b1", "\[Rule]", "103"}], ",", 
   RowBox[{"b2", "\[Rule]", "641"}], ",", 
   RowBox[{"b3", "\[Rule]", "389"}], ",", 
   RowBox[{"b4", "\[Rule]", "307"}], ",", 
   RowBox[{"c1", "\[Rule]", "163"}], ",", 
   RowBox[{"c2", "\[Rule]", "691"}], ",", 
   RowBox[{"c3", "\[Rule]", "109"}], ",", 
   RowBox[{"c4", "\[Rule]", "389"}], ",", 
   RowBox[{"mm1", "\[Rule]", "499"}], ",", 
   RowBox[{"mm2", "\[Rule]", "823"}], ",", 
   RowBox[{"mm3", "\[Rule]", "887"}], ",", 
   RowBox[{"mm4", "\[Rule]", "509"}], ",", 
   RowBox[{"mm5", "\[Rule]", "281"}], ",", 
   RowBox[{"mm6", "\[Rule]", "797"}], ",", 
   RowBox[{"mm7", "\[Rule]", "991"}], ",", 
   RowBox[{"mm8", "\[Rule]", "431"}], ",", 
   RowBox[{"mm9", "\[Rule]", "967"}], ",", 
   RowBox[{"pp1", "\[Rule]", "173"}], ",", 
   RowBox[{"pp2", "\[Rule]", "761"}], ",", 
   RowBox[{"pp3", "\[Rule]", "157"}], ",", 
   RowBox[{"pp4", "\[Rule]", "389"}], ",", 
   RowBox[{"s12", "\[Rule]", "937"}], ",", 
   RowBox[{"s123", "\[Rule]", "673"}], ",", 
   RowBox[{"s1234", "\[Rule]", "269"}], ",", 
   RowBox[{"s23", "\[Rule]", "71"}], ",", 
   RowBox[{"s234", "\[Rule]", "409"}], ",", 
   RowBox[{"s34", "\[Rule]", "997"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.961039302036667*^9, 3.9653181899865303`*^9, {3.965389114609056*^9, 
   3.965389115886619*^9}, 3.97315984823843*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"31973c31-3b7e-f640-8bee-b5de3578e219"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{"Baikov", "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{
  3.957432773736912*^9, 3.957432899087244*^9, {3.957585198718279*^9, 
   3.957585199088087*^9}, 3.9575854521892815`*^9, 3.95758866157308*^9, 
   3.9575889225714436`*^9, 3.957589008601158*^9, {3.957589103333763*^9, 
   3.9575891035327797`*^9}, 3.9575898537533894`*^9, 3.957593472859606*^9, {
   3.9582130669723625`*^9, 3.95821306737578*^9}, {3.9582131792815037`*^9, 
   3.9582131795635357`*^9}, {3.958213496725275*^9, 3.9582135001447735`*^9}, {
   3.960542730688401*^9, 3.9605427601005583`*^9}, {3.960543031830627*^9, 
   3.960543034869858*^9}, 3.960543726799282*^9, {3.9606246639356327`*^9, 
   3.9606246649600058`*^9}, {3.960778147493393*^9, 3.960778152148284*^9}, 
   3.96077818788332*^9, 3.960778548574411*^9, {3.960779330084433*^9, 
   3.96077935680984*^9}, {3.960779456836853*^9, 3.9607795035550327`*^9}, {
   3.9610393056481*^9, 3.9610393077562017`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"09d4bcb4-9313-45bd-a5cf-720f4c1cc10b"],

Cell[BoxData[
 FractionBox[
  RowBox[{"1815968563068159683", " ", "\[ImaginaryI]", " ", 
   SqrtBox[
    FractionBox["270807662419", 
     "767209505752962321297916390162961113118949036604544381"]], " ", 
   "\[Epsilon]"}], 
  RowBox[{"1245864677449974149004571958274934720", " ", 
   SuperscriptBox["\[Pi]", "4"]}]]], "Output",
 CellChangeTimes->{
  3.960542761193364*^9, 3.960542841222958*^9, 3.960543035955986*^9, 
   3.96054318588201*^9, 3.960543732865996*^9, 3.9606084090867653`*^9, 
   3.960624675671954*^9, 3.9606249869715242`*^9, 3.960625317700995*^9, {
   3.960778176337831*^9, 3.9607781969299107`*^9}, 3.960778545986624*^9, 
   3.960778720609157*^9, 3.960779351439481*^9, 3.960779421324871*^9, {
   3.9607794594500313`*^9, 3.960779508283318*^9}, 3.960874368401284*^9, 
   3.961039308836351*^9, 3.965318190634571*^9, 3.965389116997957*^9, 
   3.9731598491360435`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"f50dcd0b-798f-0148-82c0-780c72d75fb0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 50 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"4", ",", "2", ",", "3"}]], "**"], TraditionalForm]],
  ExpressionUUID->"0f22a18b-4261-e44d-a602-50ea203c9073"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.9579487471222153`*^9, 
   3.9579487473820324`*^9}, {3.9579521251299973`*^9, 3.957952132564081*^9}, {
   3.95795230526091*^9, 3.957952326632162*^9}, {3.957952672760208*^9, 
   3.957952685140873*^9}, {3.9579528069855595`*^9, 3.957952809801964*^9}, {
   3.957952891380213*^9, 3.9579529091868763`*^9}, {3.958212841689043*^9, 
   3.9582128433722706`*^9}, {3.958212914419197*^9, 3.958213006401369*^9}, {
   3.9582899679266644`*^9, 3.958289978438265*^9}, {3.9582904063050995`*^9, 
   3.958290425972515*^9}, 3.960031099671122*^9, {3.9622771584162073`*^9, 
   3.96227715857262*^9}, {3.965386340456806*^9, 3.96538634176862*^9}, 
   3.9653972166950006`*^9, {3.9724005030959015`*^9, 3.9724005039986553`*^9}, {
   3.972991780749445*^9, 
   3.972991781608238*^9}},ExpressionUUID->"1340b313-37d5-e947-a261-\
7ad13fe5b365"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "9", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "50", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9579521511789227`*^9, 3.9579521514541683`*^9}, {3.957952192561556*^9, 
   3.9579521951033173`*^9}, {3.957952363680504*^9, 3.9579523679752903`*^9}, {
   3.957952700214781*^9, 3.9579527006198616`*^9}, {3.957952822701584*^9, 
   3.9579528230343304`*^9}, {3.9579529151946716`*^9, 3.957952915364584*^9}, 
   3.9582128690546703`*^9, 3.958212919395668*^9, {3.95821301844763*^9, 
   3.958213020447256*^9}, {3.958290012047844*^9, 3.958290014807373*^9}, {
   3.958290491616762*^9, 3.9582904924681854`*^9}, {3.9582907334643097`*^9, 
   3.958290733930771*^9}, 3.9653863504960413`*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"e95d01bc-3bf4-0a41-9997-90e07540c53c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{"Baikov", ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"6", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{
  3.957432773736912*^9, 3.957432899087244*^9, {3.957585198718279*^9, 
   3.957585199088087*^9}, 3.9575854521892815`*^9, 3.95758866157308*^9, 
   3.9575889225714436`*^9, 3.957589008601158*^9, {3.957589103333763*^9, 
   3.9575891035327797`*^9}, 3.9575898537533894`*^9, 3.957593472859606*^9, {
   3.9582130669723625`*^9, 3.95821306737578*^9}, {3.9582131792815037`*^9, 
   3.9582131795635357`*^9}, {3.958213496725275*^9, 3.9582135001447735`*^9}, {
   3.958290019823118*^9, 3.958290062215151*^9}, {3.9582901687191696`*^9, 
   3.9582901858954983`*^9}, {3.960779694077194*^9, 3.960779706277905*^9}, {
   3.960779746897764*^9, 3.960779756939719*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"2b293c71-b116-4ca3-97fd-21bb2e3e12cf"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     FractionBox["1", 
      RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SqrtBox[
         RowBox[{
           RowBox[{
             SuperscriptBox["pp1", "2"], " ", 
             SuperscriptBox["pp3", "2"]}], "-", 
           RowBox[{"2", " ", 
             SuperscriptBox["pp1", "2"], " ", "pp3", " ", "pp4"}], "+", 
           RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp3", " ", "pp4"}], "+", 
           RowBox[{
             SuperscriptBox["pp1", "2"], " ", 
             SuperscriptBox["pp4", "2"]}], "-", 
           RowBox[{"2", " ", "pp1", " ", "pp2", " ", 
             SuperscriptBox["pp4", "2"]}], "+", 
           RowBox[{
             SuperscriptBox["pp2", "2"], " ", 
             SuperscriptBox["pp4", "2"]}], "-", 
           RowBox[{"4", " ", "pp1", " ", "pp2", " ", "pp4", " ", "s12"}], "+", 
           TemplateBox[{"164"}, "OutputSizeLimit`Skeleton"], "+", 
           RowBox[{"2", " ", "s12", " ", "s23", " ", "s234", " ", "s34"}], 
           "+", 
           RowBox[{"2", " ", "s123", " ", "s23", " ", "s234", " ", "s34"}], 
           "+", 
           RowBox[{
             SuperscriptBox["pp1", "2"], " ", 
             SuperscriptBox["s34", "2"]}], "-", 
           RowBox[{"2", " ", "pp1", " ", "s123", " ", 
             SuperscriptBox["s34", "2"]}], "+", 
           RowBox[{
             SuperscriptBox["s123", "2"], " ", 
             SuperscriptBox["s34", "2"]}], "-", 
           RowBox[{"2", " ", "pp1", " ", "s23", " ", 
             SuperscriptBox["s34", "2"]}], "-", 
           RowBox[{"2", " ", "s123", " ", "s23", " ", 
             SuperscriptBox["s34", "2"]}], "+", 
           RowBox[{
             SuperscriptBox["s23", "2"], " ", 
             SuperscriptBox["s34", "2"]}]}]], " ", 
        SqrtBox[
         RowBox[{
           RowBox[{
             SuperscriptBox["a1", "2"], " ", 
             SuperscriptBox["mm3", "2"], " ", 
             SuperscriptBox["pp1", "2"]}], "+", 
           RowBox[{"2", " ", "a1", " ", "a3", " ", "mm3", " ", "mm4", " ", 
             SuperscriptBox["pp1", "2"]}], "+", 
           RowBox[{"2", " ", "a1", " ", "a4", " ", "mm3", " ", "mm4", " ", 
             SuperscriptBox["pp1", "2"]}], "+", 
           RowBox[{
             SuperscriptBox["a3", "2"], " ", 
             SuperscriptBox["mm4", "2"], " ", 
             SuperscriptBox["pp1", "2"]}], "+", 
           RowBox[{"2", " ", "a3", " ", "a4", " ", 
             SuperscriptBox["mm4", "2"], " ", 
             SuperscriptBox["pp1", "2"]}], "+", 
           TemplateBox[{"6683"}, "OutputSizeLimit`Skeleton"], "+", 
           RowBox[{"4", " ", "a2", " ", "a3", " ", "pp2", " ", "s123", " ", 
             SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"2", " ", "a2", " ", "a3", " ", "pp3", " ", "s123", " ", 
             SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"2", " ", 
             SuperscriptBox["a3", "2"], " ", "pp3", " ", "s123", " ", 
             SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"2", " ", "a2", " ", "a3", " ", "s12", " ", "s123", " ", 
             SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"2", " ", 
             SuperscriptBox["a3", "2"], " ", "s12", " ", "s123", " ", 
             SuperscriptBox["z", "2"]}], "+", 
           RowBox[{
             SuperscriptBox["a2", "2"], " ", 
             SuperscriptBox["s123", "2"], " ", 
             SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"2", " ", "a2", " ", "a3", " ", 
             SuperscriptBox["s123", "2"], " ", 
             SuperscriptBox["z", "2"]}], "+", 
           RowBox[{
             SuperscriptBox["a3", "2"], " ", 
             SuperscriptBox["s123", "2"], " ", 
             SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"2", " ", 
             SuperscriptBox["a2", "2"], " ", "pp1", " ", "s23", " ", 
             SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"2", " ", "a2", " ", "a3", " ", "pp3", " ", "s23", " ", 
             SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"2", " ", "a2", " ", "a3", " ", "s12", " ", "s23", " ", 
             SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"2", " ", 
             SuperscriptBox["a2", "2"], " ", "s123", " ", "s23", " ", 
             SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"2", " ", "a2", " ", "a3", " ", "s123", " ", "s23", " ", 
             SuperscriptBox["z", "2"]}], "+", 
           RowBox[{
             SuperscriptBox["a2", "2"], " ", 
             SuperscriptBox["s23", "2"], " ", 
             SuperscriptBox["z", "2"]}]}]]}]], Short[#, 8]& ], "line" -> 35, 
   "sessionID" -> 30241541031726546961, "byteCount" -> 937896, "size" -> 8, 
   "stored" -> False, "expr" -> Missing["NotAvailable", "NewSessionID"], 
   "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.9607798459097853`*^9, 3.96531823896141*^9, 
  3.96538915449465*^9, 3.972400524525448*^9, 3.973093369053425*^9, 
  3.9738518474212036`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"7777e22a-44b4-d14c-8b7a-ed95df745955"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"vars", "=", 
   RowBox[{"{", 
    RowBox[{
    "a1", ",", "a2", ",", "a3", ",", "a4", ",", "mm3", ",", "mm4", ",", "mm5",
      ",", "mm6", ",", "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "s12", 
     ",", "s123", ",", "s1234", ",", "s23", ",", "s234", ",", "s34"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"numreplace", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"Rule", ",", 
    RowBox[{"{", 
     RowBox[{"vars", ",", 
      RowBox[{"RandomPrime", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "1000"}], "}"}], ",", 
        RowBox[{"vars", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{
  3.9723781791964664`*^9, 3.9723787236911526`*^9, 3.9723795212870407`*^9, {
   3.972400587422209*^9, 3.9724005881630745`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"e89adc46-4ae6-8249-bc26-e039c1a22e1b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "11"}], ",", 
   RowBox[{"a2", "\[Rule]", "787"}], ",", 
   RowBox[{"a3", "\[Rule]", "509"}], ",", 
   RowBox[{"a4", "\[Rule]", "823"}], ",", 
   RowBox[{"mm3", "\[Rule]", "167"}], ",", 
   RowBox[{"mm4", "\[Rule]", "163"}], ",", 
   RowBox[{"mm5", "\[Rule]", "229"}], ",", 
   RowBox[{"mm6", "\[Rule]", "409"}], ",", 
   RowBox[{"pp1", "\[Rule]", "617"}], ",", 
   RowBox[{"pp2", "\[Rule]", "101"}], ",", 
   RowBox[{"pp3", "\[Rule]", "661"}], ",", 
   RowBox[{"pp4", "\[Rule]", "101"}], ",", 
   RowBox[{"s12", "\[Rule]", "997"}], ",", 
   RowBox[{"s123", "\[Rule]", "199"}], ",", 
   RowBox[{"s1234", "\[Rule]", "797"}], ",", 
   RowBox[{"s23", "\[Rule]", "79"}], ",", 
   RowBox[{"s234", "\[Rule]", "823"}], ",", 
   RowBox[{"s34", "\[Rule]", "823"}]}], "}"}]], "Output",
 CellChangeTimes->{3.972400589086138*^9, 3.9730933691293144`*^9, 
  3.973851847474001*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"b068874a-e0dd-3c4e-a3ae-e0a97c80895c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "the", " ", "CY", " ", "condition", " ", "for", " ", 
    "different", " ", "configurations", " ", "of", " ", "Baikov", " ", 
    "polynomials"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{
         RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "/.", "numreplace"}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Baikov", "[", 
            RowBox[{"[", 
             RowBox[{"6", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Baikov", "[", 
            RowBox[{"[", 
             RowBox[{"7", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]]}], "}"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<=", 
      RowBox[{"Length", "[", 
       RowBox[{"Times", "@@@", 
        RowBox[{"Subsets", "[", 
         RowBox[{"%", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{"ToCalabiYau", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Times", "@@@", 
           RowBox[{"Subsets", "[", 
            RowBox[{"%", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", "z", "}"}]}], "]"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9723972732464275`*^9, 3.9723973818399677`*^9}, {
   3.9723974377505627`*^9, 3.9723974747849464`*^9}, {3.972397512103071*^9, 
   3.9723975148693447`*^9}, {3.9723975725411015`*^9, 3.972397574739973*^9}, {
   3.9723976725746536`*^9, 3.9723976950124435`*^9}, {3.9723977711888294`*^9, 
   3.972397782704132*^9}, 3.972397812812168*^9, {3.972398138480465*^9, 
   3.97239815390242*^9}, {3.972398203500942*^9, 3.9723982073030777`*^9}, {
   3.972398268670866*^9, 3.9723982883210697`*^9}, 3.972398404565647*^9, {
   3.9723984355446663`*^9, 3.9723984378778267`*^9}, {3.972398707289852*^9, 
   3.972398771004627*^9}, {3.972398816873871*^9, 3.9723988433350163`*^9}, 
   3.972398885473295*^9, 3.972398938423952*^9, {3.9723989783427773`*^9, 
   3.9723990118703537`*^9}, {3.972399043972166*^9, 3.972399077889015*^9}, {
   3.972399451220316*^9, 3.972399520844734*^9}, {3.972399567589777*^9, 
   3.972399588003151*^9}, 3.9723996560054855`*^9, {3.9723996965678387`*^9, 
   3.9723997293772774`*^9}, {3.9723997729908314`*^9, 3.972399776692133*^9}, {
   3.9723998844296246`*^9, 3.972399904927685*^9}, {3.972400042407137*^9, 
   3.972400042564333*^9}, {3.9724000951829567`*^9, 3.9724000991127815`*^9}, {
   3.9724001307248135`*^9, 3.972400159483206*^9}, {3.972400306464031*^9, 
   3.9724003080157833`*^9}, {3.9724003516070023`*^9, 
   3.9724004013640194`*^9}, {3.9724004361088886`*^9, 3.972400464845995*^9}, {
   3.9724005339904385`*^9, 3.972400538157692*^9}, {3.9724005916291447`*^9, 
   3.9724006158459225`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"a7fe9021-ad28-c149-bdd4-266b3898e34f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too small for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.972400616444727*^9, 3.9730933692891064`*^9, 
  3.9738518476241913`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"d242978b-0aef-514b-af28-3b2bf0e243c0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{"CY", "\[Rule]", "\<\"True\"\>"}], 
   ",", "\<\"But algebraic LS\"\>"}], "}"}]], "Print",
 CellChangeTimes->{3.972400616444727*^9, 3.9730933692891064`*^9, 
  3.9738518476271915`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"d7825a96-6929-6e46-8cac-c3dc54773e47"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "4", "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.972400616444727*^9, 3.9730933692891064`*^9, 
  3.9738518476311913`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"aef55b3c-9232-5f4b-a18c-6995130860c5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.972400616444727*^9, 3.9730933692891064`*^9, 
  3.973851847633192*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"f8b287b0-f971-f840-ab00-22d7ce81634e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"4", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.972400616444727*^9, 3.9730933692891064`*^9, 
  3.9738518476352005`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"89d4c953-55a6-c944-9d41-0b15f38214c1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.972400616444727*^9, 3.9730933692891064`*^9, 
  3.9738518476362114`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"bdfcf9f6-6878-6a4b-a69c-1caf5e264ef2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.972400616444727*^9, 3.9730933692891064`*^9, 
  3.9738518476391964`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"46e101a9-8ab6-8246-8c70-b4a8c57b9f31"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"LeadingSingularities", "[", 
      RowBox[{"LS1", ",", 
       RowBox[{"{", "z", "}"}]}], "]"}], "/.", "facpow"}], "//.", "Sqrtpow"}],
    "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9607789740682287`*^9, 3.960778992756275*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"836216af-6ecd-43ba-bd14-0ffff14af1f8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{"16", " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a2", "2"], " ", 
         SuperscriptBox["pp1", "2"]}], "-", 
        RowBox[{"2", " ", "a2", " ", "a3", " ", "pp1", " ", "pp3"}], "+", 
        RowBox[{
         SuperscriptBox["a3", "2"], " ", 
         SuperscriptBox["pp3", "2"]}], "+", 
        RowBox[{"2", " ", "a2", " ", "a3", " ", "pp1", " ", "s12"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a3", "2"], " ", "pp3", " ", "s12"}], "+", 
        RowBox[{
         SuperscriptBox["a3", "2"], " ", 
         SuperscriptBox["s12", "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a2", "2"], " ", "pp1", " ", "s123"}], "-", 
        RowBox[{"2", " ", "a2", " ", "a3", " ", "pp1", " ", "s123"}], "+", 
        RowBox[{"4", " ", "a2", " ", "a3", " ", "pp2", " ", "s123"}], "-", 
        RowBox[{"2", " ", "a2", " ", "a3", " ", "pp3", " ", "s123"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a3", "2"], " ", "pp3", " ", "s123"}], "-", 
        RowBox[{"2", " ", "a2", " ", "a3", " ", "s12", " ", "s123"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a3", "2"], " ", "s12", " ", "s123"}], "+", 
        RowBox[{
         SuperscriptBox["a2", "2"], " ", 
         SuperscriptBox["s123", "2"]}], "+", 
        RowBox[{"2", " ", "a2", " ", "a3", " ", 
         SuperscriptBox["s123", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a3", "2"], " ", 
         SuperscriptBox["s123", "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a2", "2"], " ", "pp1", " ", "s23"}], "+", 
        RowBox[{"2", " ", "a2", " ", "a3", " ", "pp3", " ", "s23"}], "-", 
        RowBox[{"2", " ", "a2", " ", "a3", " ", "s12", " ", "s23"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a2", "2"], " ", "s123", " ", "s23"}], "-", 
        RowBox[{"2", " ", "a2", " ", "a3", " ", "s123", " ", "s23"}], "+", 
        RowBox[{
         SuperscriptBox["a2", "2"], " ", 
         SuperscriptBox["s23", "2"]}]}], ")"}]}], " ", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["pp1", "2"], " ", 
         SuperscriptBox["pp3", "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["pp1", "2"], " ", "pp3", " ", "pp4"}], "+", 
        RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp3", " ", "pp4"}], "+", 
        RowBox[{
         SuperscriptBox["pp1", "2"], " ", 
         SuperscriptBox["pp4", "2"]}], "-", 
        RowBox[{"2", " ", "pp1", " ", "pp2", " ", 
         SuperscriptBox["pp4", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["pp2", "2"], " ", 
         SuperscriptBox["pp4", "2"]}], "-", 
        RowBox[{"4", " ", "pp1", " ", "pp2", " ", "pp4", " ", "s12"}], "+", 
        RowBox[{"2", " ", "pp1", " ", "pp3", " ", "pp4", " ", "s12"}], "-", 
        RowBox[{"2", " ", "pp1", " ", 
         SuperscriptBox["pp4", "2"], " ", "s12"}], "-", 
        RowBox[{"2", " ", "pp2", " ", 
         SuperscriptBox["pp4", "2"], " ", "s12"}], "+", 
        RowBox[{
         SuperscriptBox["pp4", "2"], " ", 
         SuperscriptBox["s12", "2"]}], "-", 
        RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp3", " ", "s123"}], "+", 
        RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp4", " ", "s123"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["pp2", "2"], " ", "pp4", " ", "s123"}], "+", 
        RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s12", " ", "s123"}], "+", 
        RowBox[{
         SuperscriptBox["pp2", "2"], " ", 
         SuperscriptBox["s123", "2"]}], "+", 
        RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp3", " ", "s1234"}], "-", 
        RowBox[{"2", " ", "pp1", " ", 
         SuperscriptBox["pp3", "2"], " ", "s1234"}], "+", 
        RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp4", " ", "s1234"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["pp2", "2"], " ", "pp4", " ", "s1234"}], "+", 
        RowBox[{"2", " ", "pp1", " ", "pp3", " ", "pp4", " ", "s1234"}], "+", 
        RowBox[{"2", " ", "pp2", " ", "pp3", " ", "pp4", " ", "s1234"}], "+", 
        RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s12", " ", "s1234"}], "-", 
        RowBox[{"2", " ", "pp3", " ", "pp4", " ", "s12", " ", "s1234"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["pp2", "2"], " ", "s123", " ", "s1234"}], "+", 
        RowBox[{"2", " ", "pp2", " ", "pp3", " ", "s123", " ", "s1234"}], "-", 
        RowBox[{"4", " ", "pp2", " ", "pp4", " ", "s123", " ", "s1234"}], "+", 
        RowBox[{
         SuperscriptBox["pp2", "2"], " ", 
         SuperscriptBox["s1234", "2"]}], "-", 
        RowBox[{"2", " ", "pp2", " ", "pp3", " ", 
         SuperscriptBox["s1234", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["pp3", "2"], " ", 
         SuperscriptBox["s1234", "2"]}], "-", 
        RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s12", " ", "s23"}], "+", 
        RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s12", " ", "s23"}], "+", 
        RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s12", " ", "s23"}], "-", 
        RowBox[{"2", " ", "pp4", " ", 
         SuperscriptBox["s12", "2"], " ", "s23"}], "-", 
        RowBox[{"2", " ", "pp2", " ", "s12", " ", "s123", " ", "s23"}], "+", 
        RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s1234", " ", "s23"}], "-", 
        RowBox[{"4", " ", "pp2", " ", "pp3", " ", "s1234", " ", "s23"}], "-", 
        RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s1234", " ", "s23"}], "+", 
        RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s1234", " ", "s23"}], "+", 
        RowBox[{"2", " ", "pp2", " ", "s12", " ", "s1234", " ", "s23"}], "+", 
        RowBox[{"2", " ", "pp3", " ", "s12", " ", "s1234", " ", "s23"}], "+", 
        RowBox[{"2", " ", "pp4", " ", "s12", " ", "s1234", " ", "s23"}], "+", 
        RowBox[{"2", " ", "pp2", " ", "s123", " ", "s1234", " ", "s23"}], "-", 
        RowBox[{"2", " ", "pp2", " ", 
         SuperscriptBox["s1234", "2"], " ", "s23"}], "-", 
        RowBox[{"2", " ", "pp3", " ", 
         SuperscriptBox["s1234", "2"], " ", "s23"}], "+", 
        RowBox[{
         SuperscriptBox["s12", "2"], " ", 
         SuperscriptBox["s23", "2"]}], "-", 
        RowBox[{"2", " ", "s12", " ", "s1234", " ", 
         SuperscriptBox["s23", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["s1234", "2"], " ", 
         SuperscriptBox["s23", "2"]}], "-", 
        RowBox[{"2", " ", "pp1", " ", 
         SuperscriptBox["pp3", "2"], " ", "s234"}], "+", 
        RowBox[{"2", " ", "pp1", " ", "pp3", " ", "pp4", " ", "s234"}], "-", 
        RowBox[{"2", " ", "pp2", " ", "pp3", " ", "pp4", " ", "s234"}], "+", 
        RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s12", " ", "s234"}], "+", 
        RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s12", " ", "s234"}], "+", 
        RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s12", " ", "s234"}], "+", 
        RowBox[{"2", " ", "pp3", " ", "pp4", " ", "s12", " ", "s234"}], "-", 
        RowBox[{"2", " ", "pp4", " ", 
         SuperscriptBox["s12", "2"], " ", "s234"}], "+", 
        RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s123", " ", "s234"}], "+", 
        RowBox[{"2", " ", "pp2", " ", "pp3", " ", "s123", " ", "s234"}], "-", 
        RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s123", " ", "s234"}], "+", 
        RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s123", " ", "s234"}], "+", 
        RowBox[{"2", " ", "pp2", " ", "s12", " ", "s123", " ", "s234"}], "-", 
        RowBox[{"4", " ", "pp3", " ", "s12", " ", "s123", " ", "s234"}], "+", 
        RowBox[{"2", " ", "pp4", " ", "s12", " ", "s123", " ", "s234"}], "-", 
        RowBox[{"2", " ", "pp2", " ", 
         SuperscriptBox["s123", "2"], " ", "s234"}], "-", 
        RowBox[{"4", " ", "pp1", " ", "pp3", " ", "s1234", " ", "s234"}], "+", 
        RowBox[{"2", " ", "pp2", " ", "pp3", " ", "s1234", " ", "s234"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["pp3", "2"], " ", "s1234", " ", "s234"}], "-", 
        RowBox[{"2", " ", "pp2", " ", "s12", " ", "s1234", " ", "s234"}], "+", 
        RowBox[{"2", " ", "pp3", " ", "s12", " ", "s1234", " ", "s234"}], "+", 
        RowBox[{"2", " ", "pp2", " ", "s123", " ", "s1234", " ", "s234"}], "+", 
        RowBox[{"2", " ", "pp3", " ", "s123", " ", "s1234", " ", "s234"}], "+", 
        RowBox[{"2", " ", "pp3", " ", "s12", " ", "s23", " ", "s234"}], "-", 
        RowBox[{"4", " ", "pp4", " ", "s12", " ", "s23", " ", "s234"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["s12", "2"], " ", "s23", " ", "s234"}], "+", 
        RowBox[{"2", " ", "s12", " ", "s123", " ", "s23", " ", "s234"}], "+", 
        RowBox[{"2", " ", "pp3", " ", "s1234", " ", "s23", " ", "s234"}], "+", 
        RowBox[{"2", " ", "s12", " ", "s1234", " ", "s23", " ", "s234"}], "-", 
        RowBox[{"2", " ", "s123", " ", "s1234", " ", "s23", " ", "s234"}], "+", 
        RowBox[{
         SuperscriptBox["pp3", "2"], " ", 
         SuperscriptBox["s234", "2"]}], "-", 
        RowBox[{"2", " ", "pp3", " ", "s12", " ", 
         SuperscriptBox["s234", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["s12", "2"], " ", 
         SuperscriptBox["s234", "2"]}], "-", 
        RowBox[{"2", " ", "pp3", " ", "s123", " ", 
         SuperscriptBox["s234", "2"]}], "-", 
        RowBox[{"2", " ", "s12", " ", "s123", " ", 
         SuperscriptBox["s234", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["s123", "2"], " ", 
         SuperscriptBox["s234", "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["pp1", "2"], " ", "pp3", " ", "s34"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["pp1", "2"], " ", "pp4", " ", "s34"}], "+", 
        RowBox[{"2", " ", "pp1", " ", "pp2", " ", "pp4", " ", "s34"}], "-", 
        RowBox[{"4", " ", "pp1", " ", "pp3", " ", "pp4", " ", "s34"}], "+", 
        RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s12", " ", "s34"}], "+", 
        RowBox[{"2", " ", "pp1", " ", "pp2", " ", "s123", " ", "s34"}], "+", 
        RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s123", " ", "s34"}], "+", 
        RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s123", " ", "s34"}], "+", 
        RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s123", " ", "s34"}], "-", 
        RowBox[{"2", " ", "pp4", " ", "s12", " ", "s123", " ", "s34"}], "-", 
        RowBox[{"2", " ", "pp2", " ", 
         SuperscriptBox["s123", "2"], " ", "s34"}], "-", 
        RowBox[{"2", " ", "pp1", " ", "pp2", " ", "s1234", " ", "s34"}], "+", 
        RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s1234", " ", "s34"}], "+", 
        RowBox[{"2", " ", "pp2", " ", "s123", " ", "s1234", " ", "s34"}], "-", 
        RowBox[{"2", " ", "pp3", " ", "s123", " ", "s1234", " ", "s34"}], "+", 
        RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s23", " ", "s34"}], "+", 
        RowBox[{"2", " ", "pp1", " ", "pp4", " ", "s23", " ", "s34"}], "-", 
        RowBox[{"2", " ", "pp2", " ", "pp4", " ", "s23", " ", "s34"}], "+", 
        RowBox[{"2", " ", "pp1", " ", "s12", " ", "s23", " ", "s34"}], "+", 
        RowBox[{"2", " ", "pp4", " ", "s12", " ", "s23", " ", "s34"}], "-", 
        RowBox[{"4", " ", "pp1", " ", "s123", " ", "s23", " ", "s34"}], "+", 
        RowBox[{"2", " ", "pp2", " ", "s123", " ", "s23", " ", "s34"}], "+", 
        RowBox[{"2", " ", "s12", " ", "s123", " ", "s23", " ", "s34"}], "+", 
        RowBox[{"2", " ", "pp1", " ", "s1234", " ", "s23", " ", "s34"}], "+", 
        RowBox[{"2", " ", "pp2", " ", "s1234", " ", "s23", " ", "s34"}], "+", 
        RowBox[{"2", " ", "pp3", " ", "s1234", " ", "s23", " ", "s34"}], "-", 
        RowBox[{"4", " ", "s12", " ", "s1234", " ", "s23", " ", "s34"}], "+", 
        RowBox[{"2", " ", "s123", " ", "s1234", " ", "s23", " ", "s34"}], "-", 
        RowBox[{"2", " ", "s12", " ", 
         SuperscriptBox["s23", "2"], " ", "s34"}], "-", 
        RowBox[{"2", " ", "s1234", " ", 
         SuperscriptBox["s23", "2"], " ", "s34"}], "+", 
        RowBox[{"2", " ", "pp1", " ", "pp3", " ", "s234", " ", "s34"}], "-", 
        RowBox[{"2", " ", "pp1", " ", "s12", " ", "s234", " ", "s34"}], "+", 
        RowBox[{"2", " ", "pp1", " ", "s123", " ", "s234", " ", "s34"}], "-", 
        RowBox[{"4", " ", "pp2", " ", "s123", " ", "s234", " ", "s34"}], "+", 
        RowBox[{"2", " ", "pp3", " ", "s123", " ", "s234", " ", "s34"}], "+", 
        RowBox[{"2", " ", "s12", " ", "s123", " ", "s234", " ", "s34"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["s123", "2"], " ", "s234", " ", "s34"}], "-", 
        RowBox[{"2", " ", "pp3", " ", "s23", " ", "s234", " ", "s34"}], "+", 
        RowBox[{"2", " ", "s12", " ", "s23", " ", "s234", " ", "s34"}], "+", 
        RowBox[{"2", " ", "s123", " ", "s23", " ", "s234", " ", "s34"}], "+", 
        RowBox[{
         SuperscriptBox["pp1", "2"], " ", 
         SuperscriptBox["s34", "2"]}], "-", 
        RowBox[{"2", " ", "pp1", " ", "s123", " ", 
         SuperscriptBox["s34", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["s123", "2"], " ", 
         SuperscriptBox["s34", "2"]}], "-", 
        RowBox[{"2", " ", "pp1", " ", "s23", " ", 
         SuperscriptBox["s34", "2"]}], "-", 
        RowBox[{"2", " ", "s123", " ", "s23", " ", 
         SuperscriptBox["s34", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["s23", "2"], " ", 
         SuperscriptBox["s34", "2"]}]}], ")"}]}]}], ")"}]}], "}"}]], "Output",
 CellChangeTimes->{3.960779863928191*^9, 3.965318242604574*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"f9cc8946-da7a-4c61-936a-1a05e2ceeb3e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 51 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"4", ",", "2", ",", "3"}]], "*"], TraditionalForm]],
  ExpressionUUID->"d832875f-010f-49ac-96f7-33dcd8790351"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.9579487471222153`*^9, 
   3.9579487473820324`*^9}, {3.9579521251299973`*^9, 3.957952132564081*^9}, {
   3.95795230526091*^9, 3.957952326632162*^9}, {3.957952672760208*^9, 
   3.957952685140873*^9}, {3.9579528069855595`*^9, 3.957952809801964*^9}, {
   3.957952891380213*^9, 3.9579529091868763`*^9}, {3.958212841689043*^9, 
   3.9582128433722706`*^9}, {3.958212914419197*^9, 3.958213006401369*^9}, {
   3.9582899679266644`*^9, 3.958289978438265*^9}, {3.9582904063050995`*^9, 
   3.958290425972515*^9}, 3.960031099671122*^9, {3.96077998953297*^9, 
   3.960779993523428*^9}, {3.9622771572710047`*^9, 3.962277157461969*^9}, {
   3.965386373913034*^9, 3.965386374498926*^9}, 3.9653972168491077`*^9, {
   3.9724006276022587`*^9, 3.9724006289597206`*^9}, {3.9729917861417027`*^9, 
   3.9729917869681416`*^9}},ExpressionUUID->"5966ed89-6a86-463e-aad4-\
860c4095e0e9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "9", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "51", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9579521511789227`*^9, 3.9579521514541683`*^9}, {3.957952192561556*^9, 
   3.9579521951033173`*^9}, {3.957952363680504*^9, 3.9579523679752903`*^9}, {
   3.957952700214781*^9, 3.9579527006198616`*^9}, {3.957952822701584*^9, 
   3.9579528230343304`*^9}, {3.9579529151946716`*^9, 3.957952915364584*^9}, 
   3.9582128690546703`*^9, 3.958212919395668*^9, {3.95821301844763*^9, 
   3.958213020447256*^9}, {3.958290012047844*^9, 3.958290014807373*^9}, {
   3.958290491616762*^9, 3.9582904924681854`*^9}, {3.9582907334643097`*^9, 
   3.958290733930771*^9}, 3.9607800062618*^9, 3.965386380215681*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"59445f9a-c6d4-431c-b482-2ca786e86a44"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Baikov", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}], "//", "Variables"}], "//",
      "Sort"}], ",", 
    RowBox[{"x", "[", "_", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"numreplace", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"Rule", ",", 
    RowBox[{"{", 
     RowBox[{"%", ",", 
      RowBox[{"RandomPrime", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "1000"}], "}"}], ",", 
        RowBox[{"%", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.960801762760672*^9, 3.9608018714836273`*^9}, {
  3.960801913710259*^9, 3.960801934704303*^9}, {3.960801968663719*^9, 
  3.960801985150798*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"973d1302-46a8-4ca1-9500-98cd3e1c6352"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "337"}], ",", 
   RowBox[{"a2", "\[Rule]", "113"}], ",", 
   RowBox[{"a3", "\[Rule]", "373"}], ",", 
   RowBox[{"a4", "\[Rule]", "631"}], ",", 
   RowBox[{"b1", "\[Rule]", "907"}], ",", 
   RowBox[{"b2", "\[Rule]", "307"}], ",", 
   RowBox[{"b3", "\[Rule]", "307"}], ",", 
   RowBox[{"b4", "\[Rule]", "401"}], ",", 
   RowBox[{"mm1", "\[Rule]", "127"}], ",", 
   RowBox[{"mm2", "\[Rule]", "503"}], ",", 
   RowBox[{"mm3", "\[Rule]", "163"}], ",", 
   RowBox[{"mm4", "\[Rule]", "131"}], ",", 
   RowBox[{"mm5", "\[Rule]", "593"}], ",", 
   RowBox[{"mm6", "\[Rule]", "397"}], ",", 
   RowBox[{"mm7", "\[Rule]", "71"}], ",", 
   RowBox[{"mm8", "\[Rule]", "937"}], ",", 
   RowBox[{"mm9", "\[Rule]", "431"}], ",", 
   RowBox[{"pp1", "\[Rule]", "397"}], ",", 
   RowBox[{"pp2", "\[Rule]", "743"}], ",", 
   RowBox[{"pp3", "\[Rule]", "487"}], ",", 
   RowBox[{"pp4", "\[Rule]", "859"}], ",", 
   RowBox[{"s12", "\[Rule]", "107"}], ",", 
   RowBox[{"s123", "\[Rule]", "443"}], ",", 
   RowBox[{"s1234", "\[Rule]", "571"}], ",", 
   RowBox[{"s23", "\[Rule]", "443"}], ",", 
   RowBox[{"s234", "\[Rule]", "827"}], ",", 
   RowBox[{"s34", "\[Rule]", "811"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9653182427072573`*^9, 3.965389161163106*^9, 
  3.9724006463019047`*^9, 3.973093378500019*^9, 3.973851854898157*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"586fa551-b975-3445-b491-23527d509e6f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{"Baikov", "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"6", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{
  3.957432773736912*^9, 3.957432899087244*^9, {3.957585198718279*^9, 
   3.957585199088087*^9}, 3.9575854521892815`*^9, 3.95758866157308*^9, 
   3.9575889225714436`*^9, 3.957589008601158*^9, {3.957589103333763*^9, 
   3.9575891035327797`*^9}, 3.9575898537533894`*^9, 3.957593472859606*^9, {
   3.9582130669723625`*^9, 3.95821306737578*^9}, {3.9582131792815037`*^9, 
   3.9582131795635357`*^9}, {3.958213496725275*^9, 3.9582135001447735`*^9}, {
   3.958290019823118*^9, 3.958290062215151*^9}, {3.9582901687191696`*^9, 
   3.9582901858954983`*^9}, {3.960779694077194*^9, 3.960779706277905*^9}, {
   3.960779746897764*^9, 3.960779756939719*^9}, {3.965317187589629*^9, 
   3.9653171896447906`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"180137cd-7183-40f8-909e-cb1245f93fc3"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"640", " ", 
   SqrtBox["9915727441"], " ", 
   SuperscriptBox["\[Pi]", "4"], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"-", "11570013574503337004617420083"}], "+", 
     RowBox[{"1866494220644751315066", " ", "z"}], "-", 
     RowBox[{"86898845287316", " ", 
      SuperscriptBox["z", "2"]}]}]]}]]], "Output",
 CellChangeTimes->{3.9607798459097853`*^9, 3.960874369193666*^9, 
  3.965318243122864*^9, 3.9653891625203457`*^9, 3.9724006474200325`*^9, 
  3.9730933793435555`*^9, 3.973851856379175*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"4513a8ba-24cc-c148-8c20-e236a7a1e3ff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "the", " ", "CY", " ", "condition", " ", "for", " ", 
    "different", " ", "configurations", " ", "of", " ", "Baikov", " ", 
    "polynomials"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{
         RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "/.", "numreplace"}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Baikov", "[", 
            RowBox[{"[", 
             RowBox[{"7", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Baikov", "[", 
            RowBox[{"[", 
             RowBox[{"9", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]]}], "}"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<=", 
      RowBox[{"Length", "[", 
       RowBox[{"Times", "@@@", 
        RowBox[{"Subsets", "[", 
         RowBox[{"%", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{"ToCalabiYau", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Times", "@@@", 
           RowBox[{"Subsets", "[", 
            RowBox[{"%", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", "z", "}"}]}], "]"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9723972732464275`*^9, 3.9723973818399677`*^9}, {
   3.9723974377505627`*^9, 3.9723974747849464`*^9}, {3.972397512103071*^9, 
   3.9723975148693447`*^9}, {3.9723975725411015`*^9, 3.972397574739973*^9}, {
   3.9723976725746536`*^9, 3.9723976950124435`*^9}, {3.9723977711888294`*^9, 
   3.972397782704132*^9}, 3.972397812812168*^9, {3.972398138480465*^9, 
   3.97239815390242*^9}, {3.972398203500942*^9, 3.9723982073030777`*^9}, {
   3.972398268670866*^9, 3.9723982883210697`*^9}, 3.972398404565647*^9, {
   3.9723984355446663`*^9, 3.9723984378778267`*^9}, {3.972398707289852*^9, 
   3.972398771004627*^9}, {3.972398816873871*^9, 3.9723988433350163`*^9}, 
   3.972398885473295*^9, 3.972398938423952*^9, {3.9723989783427773`*^9, 
   3.9723990118703537`*^9}, {3.972399043972166*^9, 3.972399077889015*^9}, {
   3.972399451220316*^9, 3.972399520844734*^9}, {3.972399567589777*^9, 
   3.972399588003151*^9}, 3.9723996560054855`*^9, {3.9723996965678387`*^9, 
   3.9723997293772774`*^9}, {3.9723997729908314`*^9, 3.972399776692133*^9}, {
   3.9723998844296246`*^9, 3.972399904927685*^9}, {3.972400042407137*^9, 
   3.972400042564333*^9}, {3.9724000951829567`*^9, 3.9724000991127815`*^9}, {
   3.9724001307248135`*^9, 3.972400159483206*^9}, {3.972400306464031*^9, 
   3.9724003080157833`*^9}, {3.9724003516070023`*^9, 
   3.9724004013640194`*^9}, {3.9724004361088886`*^9, 3.972400464845995*^9}, {
   3.9724005339904385`*^9, 3.972400538157692*^9}, {3.9724005916291447`*^9, 
   3.9724006158459225`*^9}, {3.9724006676210537`*^9, 3.9724006687447357`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"e65b6a46-1c63-1046-b3de-78d7eb24e512"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too small for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.97240066949646*^9, 3.973093380431835*^9, 
  3.9738518591972313`*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"b958544d-5ee4-9c41-b6d4-85afbaff985b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{"CY", "\[Rule]", "\<\"True\"\>"}], 
   ",", "\<\"But algebraic LS\"\>"}], "}"}]], "Print",
 CellChangeTimes->{3.97240066949646*^9, 3.973093380431835*^9, 
  3.973851859199232*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"7384a0b2-1661-934f-be62-ff85530d7182"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "4", "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.97240066949646*^9, 3.973093380431835*^9, 
  3.973851859203903*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"ac3c00dd-9bd0-9b4e-9596-060ce97eb937"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.97240066949646*^9, 3.973093380431835*^9, 
  3.973851859205908*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"3a1af2c9-1fb0-d542-ad14-cc5bcf5ec13e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"4", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.97240066949646*^9, 3.973093380431835*^9, 
  3.973851859207939*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"47997cff-848d-394b-8c41-342828b7d65e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.97240066949646*^9, 3.973093380431835*^9, 
  3.9738518592089977`*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"0fb3ab6b-46b9-6f49-bb8c-3a93eed9f407"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.97240066949646*^9, 3.973093380431835*^9, 
  3.973851859210949*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"0cedac0e-1b0f-ca43-9905-9ec07b980119"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"LeadingSingularities", "[", 
      RowBox[{"LS1", ",", 
       RowBox[{"{", "z", "}"}]}], "]"}], "/.", "facpow"}], "//.", "Sqrtpow"}],
    "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9607789740682287`*^9, 3.960778992756275*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"a4429421-6dbb-4953-baa7-1ed58701b35d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"-", 
   FractionBox["\[ImaginaryI]", 
    RowBox[{"128", " ", 
     SqrtBox["81819370852041354343046"], " ", 
     SuperscriptBox["\[Pi]", "4"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.960779863928191*^9, 3.960874712641732*^9, 
  3.965318243230651*^9, 3.965389162786693*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"5b291227-45c2-4c0b-adb6-4b30619a5eef"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 52 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"4", ",", "2", ",", "3"}]], TraditionalForm]],ExpressionUUID->
  "21c72a2c-1844-4414-bade-6c6c5528e4b2"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.9579487471222153`*^9, 
   3.9579487473820324`*^9}, {3.9579521251299973`*^9, 3.957952132564081*^9}, {
   3.95795230526091*^9, 3.957952326632162*^9}, {3.957952672760208*^9, 
   3.957952685140873*^9}, {3.9579528069855595`*^9, 3.957952809801964*^9}, {
   3.957952891380213*^9, 3.9579529091868763`*^9}, {3.958212841689043*^9, 
   3.9582128433722706`*^9}, {3.958212914419197*^9, 3.958213006401369*^9}, {
   3.9582899679266644`*^9, 3.958289978438265*^9}, {3.9582904063050995`*^9, 
   3.958290425972515*^9}, 3.960031099671122*^9, {3.960779990491766*^9, 
   3.960779992538521*^9}, {3.9622771559522467`*^9, 3.962277156146912*^9}, {
   3.965386406917207*^9, 3.965386408676647*^9}, 3.965397217005822*^9, {
   3.972400675893112*^9, 3.972400676943836*^9}, {3.9729917917542725`*^9, 
   3.972991792574072*^9}},ExpressionUUID->"ae6b7126-622f-4c7d-b54d-\
8c1bd85bea1a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "9", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "52", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9579521511789227`*^9, 3.9579521514541683`*^9}, {3.957952192561556*^9, 
   3.9579521951033173`*^9}, {3.957952363680504*^9, 3.9579523679752903`*^9}, {
   3.957952700214781*^9, 3.9579527006198616`*^9}, {3.957952822701584*^9, 
   3.9579528230343304`*^9}, {3.9579529151946716`*^9, 3.957952915364584*^9}, 
   3.9582128690546703`*^9, 3.958212919395668*^9, {3.95821301844763*^9, 
   3.958213020447256*^9}, {3.958290012047844*^9, 3.958290014807373*^9}, {
   3.958290491616762*^9, 3.9582904924681854`*^9}, {3.9582907334643097`*^9, 
   3.958290733930771*^9}, 3.9607800007293653`*^9, 3.9653864159149313`*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"6e1b4d4a-5e0d-4fbe-bbd8-4cbad0113622"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Baikov", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}], "//", "Variables"}], "//",
      "Sort"}], ",", 
    RowBox[{"x", "[", "_", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"numreplace", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"Rule", ",", 
    RowBox[{"{", 
     RowBox[{"%", ",", 
      RowBox[{"RandomPrime", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "1000"}], "}"}], ",", 
        RowBox[{"%", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellLabel->"In[51]:=",ExpressionUUID->"feb109d1-c8bb-4bd9-9266-2ff080ce4ab1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "829"}], ",", 
   RowBox[{"a2", "\[Rule]", "503"}], ",", 
   RowBox[{"a3", "\[Rule]", "523"}], ",", 
   RowBox[{"a4", "\[Rule]", "233"}], ",", 
   RowBox[{"b1", "\[Rule]", "613"}], ",", 
   RowBox[{"b2", "\[Rule]", "463"}], ",", 
   RowBox[{"b3", "\[Rule]", "47"}], ",", 
   RowBox[{"b4", "\[Rule]", "479"}], ",", 
   RowBox[{"c1", "\[Rule]", "941"}], ",", 
   RowBox[{"c2", "\[Rule]", "79"}], ",", 
   RowBox[{"c3", "\[Rule]", "653"}], ",", 
   RowBox[{"c4", "\[Rule]", "419"}], ",", 
   RowBox[{"mm1", "\[Rule]", "823"}], ",", 
   RowBox[{"mm2", "\[Rule]", "773"}], ",", 
   RowBox[{"mm3", "\[Rule]", "719"}], ",", 
   RowBox[{"mm4", "\[Rule]", "853"}], ",", 
   RowBox[{"mm5", "\[Rule]", "467"}], ",", 
   RowBox[{"mm6", "\[Rule]", "239"}], ",", 
   RowBox[{"mm7", "\[Rule]", "223"}], ",", 
   RowBox[{"mm8", "\[Rule]", "73"}], ",", 
   RowBox[{"mm9", "\[Rule]", "269"}], ",", 
   RowBox[{"pp1", "\[Rule]", "509"}], ",", 
   RowBox[{"pp2", "\[Rule]", "577"}], ",", 
   RowBox[{"pp3", "\[Rule]", "547"}], ",", 
   RowBox[{"pp4", "\[Rule]", "809"}], ",", 
   RowBox[{"s12", "\[Rule]", "863"}], ",", 
   RowBox[{"s123", "\[Rule]", "661"}], ",", 
   RowBox[{"s1234", "\[Rule]", "163"}], ",", 
   RowBox[{"s23", "\[Rule]", "277"}], ",", 
   RowBox[{"s234", "\[Rule]", "947"}], ",", 
   RowBox[{"s34", "\[Rule]", "73"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9610393199103947`*^9, 3.965318284040238*^9, {3.9653891659884243`*^9, 
   3.9653891695215683`*^9}, 3.972400679120777*^9, 3.9730933847320995`*^9, 
   3.9738518634940147`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"53a3d623-c6ca-df44-8762-78d05ae766df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{"Baikov", "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"6", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{
  3.957432773736912*^9, 3.957432899087244*^9, {3.957585198718279*^9, 
   3.957585199088087*^9}, 3.9575854521892815`*^9, 3.95758866157308*^9, 
   3.9575889225714436`*^9, 3.957589008601158*^9, {3.957589103333763*^9, 
   3.9575891035327797`*^9}, 3.9575898537533894`*^9, 3.957593472859606*^9, {
   3.9582130669723625`*^9, 3.95821306737578*^9}, {3.9582131792815037`*^9, 
   3.9582131795635357`*^9}, {3.958213496725275*^9, 3.9582135001447735`*^9}, {
   3.958290019823118*^9, 3.958290062215151*^9}, {3.9582901687191696`*^9, 
   3.9582901858954983`*^9}, {3.960779694077194*^9, 3.960779706277905*^9}, {
   3.960779746897764*^9, 3.960779756939719*^9}, {3.961039322854151*^9, 
   3.961039324893362*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"959ca27f-3f24-4f0a-9a24-2dbb029374ab"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["\[ImaginaryI]", 
   RowBox[{"192", " ", 
    SqrtBox["2132741346999"], " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "753690440813877472275317250224815"}], "-", 
      RowBox[{"285691634121297157463331320", " ", "z"}], "-", 
      RowBox[{"63732854910894472936", " ", 
       SuperscriptBox["z", "2"]}]}]]}]]}]], "Output",
 CellChangeTimes->{
  3.9607798459097853`*^9, 3.960874715114156*^9, 3.9610393267839117`*^9, 
   3.96531828564303*^9, {3.965389168356262*^9, 3.9653891712602777`*^9}, 
   3.97240068040135*^9, 3.9724007616640015`*^9, 3.973093386030161*^9, 
   3.9738518645144215`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"03b03de3-a2ea-ef46-a103-3b02d9480eb1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "the", " ", "CY", " ", "condition", " ", "for", " ", 
    "different", " ", "configurations", " ", "of", " ", "Baikov", " ", 
    "polynomials"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{
         RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "/.", "numreplace"}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Baikov", "[", 
            RowBox[{"[", 
             RowBox[{"7", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Baikov", "[", 
            RowBox[{"[", 
             RowBox[{"9", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]]}], "}"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<=", 
      RowBox[{"Length", "[", 
       RowBox[{"Times", "@@@", 
        RowBox[{"Subsets", "[", 
         RowBox[{"%", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{"ToCalabiYau", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Times", "@@@", 
           RowBox[{"Subsets", "[", 
            RowBox[{"%", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", "z", "}"}]}], "]"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9723972732464275`*^9, 3.9723973818399677`*^9}, {
   3.9723974377505627`*^9, 3.9723974747849464`*^9}, {3.972397512103071*^9, 
   3.9723975148693447`*^9}, {3.9723975725411015`*^9, 3.972397574739973*^9}, {
   3.9723976725746536`*^9, 3.9723976950124435`*^9}, {3.9723977711888294`*^9, 
   3.972397782704132*^9}, 3.972397812812168*^9, {3.972398138480465*^9, 
   3.97239815390242*^9}, {3.972398203500942*^9, 3.9723982073030777`*^9}, {
   3.972398268670866*^9, 3.9723982883210697`*^9}, 3.972398404565647*^9, {
   3.9723984355446663`*^9, 3.9723984378778267`*^9}, {3.972398707289852*^9, 
   3.972398771004627*^9}, {3.972398816873871*^9, 3.9723988433350163`*^9}, 
   3.972398885473295*^9, 3.972398938423952*^9, {3.9723989783427773`*^9, 
   3.9723990118703537`*^9}, {3.972399043972166*^9, 3.972399077889015*^9}, {
   3.972399451220316*^9, 3.972399520844734*^9}, {3.972399567589777*^9, 
   3.972399588003151*^9}, 3.9723996560054855`*^9, {3.9723996965678387`*^9, 
   3.9723997293772774`*^9}, {3.9723997729908314`*^9, 3.972399776692133*^9}, {
   3.9723998844296246`*^9, 3.972399904927685*^9}, {3.972400042407137*^9, 
   3.972400042564333*^9}, {3.9724000951829567`*^9, 3.9724000991127815`*^9}, {
   3.9724001307248135`*^9, 3.972400159483206*^9}, {3.972400306464031*^9, 
   3.9724003080157833`*^9}, {3.9724003516070023`*^9, 
   3.9724004013640194`*^9}, {3.9724004361088886`*^9, 3.972400464845995*^9}, {
   3.9724005339904385`*^9, 3.972400538157692*^9}, {3.9724005916291447`*^9, 
   3.9724006158459225`*^9}, {3.9724006676210537`*^9, 3.9724006687447357`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"4f8c2840-1f98-6f43-98cf-9e975db6c6a5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too small for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.972400683015955*^9, 3.972400697798151*^9}, 
   3.972400762153286*^9, 3.973093387149456*^9, 3.9738518655368423`*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"bab7964c-a3ea-084e-bd80-1c86e2f58556"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{"CY", "\[Rule]", "\<\"True\"\>"}], 
   ",", "\<\"But algebraic LS\"\>"}], "}"}]], "Print",
 CellChangeTimes->{{3.972400683015955*^9, 3.972400697798151*^9}, 
   3.972400762153286*^9, 3.973093387149456*^9, 3.9738518655398426`*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"329b12fd-3339-824c-996e-750072b609dd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "4", "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.972400683015955*^9, 3.972400697798151*^9}, 
   3.972400762153286*^9, 3.973093387149456*^9, 3.97385186554385*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"764d4764-ad58-454f-8f61-26e6b2d9b48c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.972400683015955*^9, 3.972400697798151*^9}, 
   3.972400762153286*^9, 3.973093387149456*^9, 3.973851865545845*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"50e8bb3b-06e4-5f41-b1a1-e6eb61dba107"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"4", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.972400683015955*^9, 3.972400697798151*^9}, 
   3.972400762153286*^9, 3.973093387149456*^9, 3.9738518655468636`*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"83e5a893-c9a5-bc40-8632-5d83ac615072"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.972400683015955*^9, 3.972400697798151*^9}, 
   3.972400762153286*^9, 3.973093387149456*^9, 3.9738518655488625`*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"18413b90-eb2b-2d47-9fcb-c033e477b218"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.972400683015955*^9, 3.972400697798151*^9}, 
   3.972400762153286*^9, 3.973093387149456*^9, 3.973851865550867*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"f1766e9c-0d01-2546-b1a7-77c883a87edd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"LeadingSingularities", "[", 
      RowBox[{"LS1", ",", 
       RowBox[{"{", "z", "}"}]}], "]"}], "/.", "facpow"}], "//.", "Sqrtpow"}],
    "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9607789740682287`*^9, 3.960778992756275*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"75ecc833-ff87-4ac3-b59e-01c468c5fa77"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"768", " ", 
     SqrtBox["600527213725901783005415448795"], " ", 
     SuperscriptBox["\[Pi]", "4"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.961039330122086*^9, 3.9653182857034073`*^9, 
  3.965389171338813*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"1b9b830b-4cf9-4c9b-9124-90b0bf1ed766"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 53 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"3", ",", "3", ",", "3"}]], "**"], TraditionalForm]],
  ExpressionUUID->"84fdf7ff-f188-43c3-abad-8ec0e1d1874f"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.95785664725873*^9, 3.957856663009367*^9}, {
   3.962277839316375*^9, 3.962277845285974*^9}, {3.9653864379061832`*^9, 
   3.965386438888748*^9}, 3.965397217144938*^9, {3.972379748654522*^9, 
   3.972379752256508*^9}, {3.9730890534358807`*^9, 
   3.9730890548552494`*^9}},ExpressionUUID->"cfe4995c-0ff0-494c-9fcd-\
5ad53fe0a279"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "9", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "53", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9578566910636063`*^9, 3.957856694050247*^9}, {3.957856725178602*^9, 
   3.957856725539015*^9}, 3.958019372972542*^9, 3.965386445169195*^9},
 CellLabel->"In[87]:=",ExpressionUUID->"5f3278bf-8e6b-634f-9bd2-5518b574f6ae"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Baikov", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}], "//", "Variables"}], "//",
      "Sort"}], ",", 
    RowBox[{"x", "[", "_", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"numreplace", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"Rule", ",", 
    RowBox[{"{", 
     RowBox[{"%", ",", 
      RowBox[{"RandomPrime", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "1000"}], "}"}], ",", 
        RowBox[{"%", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellLabel->"In[90]:=",ExpressionUUID->"b5247d21-e4de-4265-a702-bd0b60502258"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "293"}], ",", 
   RowBox[{"a2", "\[Rule]", "769"}], ",", 
   RowBox[{"a3", "\[Rule]", "929"}], ",", 
   RowBox[{"a4", "\[Rule]", "881"}], ",", 
   RowBox[{"mm1", "\[Rule]", "887"}], ",", 
   RowBox[{"mm2", "\[Rule]", "311"}], ",", 
   RowBox[{"mm3", "\[Rule]", "643"}], ",", 
   RowBox[{"mm4", "\[Rule]", "853"}], ",", 
   RowBox[{"mm5", "\[Rule]", "743"}], ",", 
   RowBox[{"mm6", "\[Rule]", "683"}], ",", 
   RowBox[{"mm7", "\[Rule]", "257"}], ",", 
   RowBox[{"mm8", "\[Rule]", "127"}], ",", 
   RowBox[{"mm9", "\[Rule]", "367"}], ",", 
   RowBox[{"pp1", "\[Rule]", "61"}], ",", 
   RowBox[{"pp2", "\[Rule]", "829"}], ",", 
   RowBox[{"pp3", "\[Rule]", "983"}], ",", 
   RowBox[{"pp4", "\[Rule]", "787"}], ",", 
   RowBox[{"s12", "\[Rule]", "281"}], ",", 
   RowBox[{"s123", "\[Rule]", "211"}], ",", 
   RowBox[{"s1234", "\[Rule]", "641"}], ",", 
   RowBox[{"s23", "\[Rule]", "853"}], ",", 
   RowBox[{"s234", "\[Rule]", "353"}], ",", 
   RowBox[{"s34", "\[Rule]", "191"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.962161081266427*^9, 3.965318293633849*^9, {3.965389175235486*^9, 
   3.965389178981948*^9}, 3.972379763204832*^9, 3.9723955246791077`*^9, 
   3.9723959356144123`*^9, 3.9724007713382072`*^9, 3.973093391486084*^9, 
   3.9735832216252136`*^9, 3.973593176325634*^9, 3.973697760074301*^9, 
   3.97436915315658*^9, 3.9743701286045513`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"e19a4e65-bdf1-2747-89ac-fd4970743f73"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{"Baikov", "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"6", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{
  3.957432773736912*^9, 3.957432899087244*^9, {3.957585198718279*^9, 
   3.957585199088087*^9}, 3.9575854521892815`*^9, 3.95758866157308*^9, 
   3.9575889225714436`*^9, 3.957589008601158*^9, {3.957589103333763*^9, 
   3.9575891035327797`*^9}, 3.9575898537533894`*^9, 3.957593472859606*^9, {
   3.9582130669723625`*^9, 3.95821306737578*^9}, {3.9582131792815037`*^9, 
   3.9582131795635357`*^9}, {3.958213496725275*^9, 3.9582135001447735`*^9}, {
   3.958290019823118*^9, 3.958290062215151*^9}, {3.9582901687191696`*^9, 
   3.9582901858954983`*^9}, {3.960779694077194*^9, 3.960779706277905*^9}, {
   3.960779746897764*^9, 3.960779756939719*^9}, {3.961039322854151*^9, 
   3.961039324893362*^9}, {3.962161090200025*^9, 3.9621611016286917`*^9}, {
   3.9621611473417788`*^9, 3.962161148833117*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"9d7efa49-8a80-48a9-b74e-bb052e5c319c"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{"\[ImaginaryI]", "/", 
    RowBox[{"(", 
     RowBox[{"144", " ", 
      SqrtBox["10900510827"], " ", 
      SuperscriptBox["\[Pi]", "5"], " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "191779164385085499137036167253"}], "-", 
         RowBox[{"78914727369318716707859130", " ", "z1"}], "+", 
         RowBox[{"539296948396368594742161", " ", 
          SuperscriptBox["z1", "2"]}], "-", 
         RowBox[{"487254776020422666", " ", 
          SuperscriptBox["z1", "3"]}], "+", 
         RowBox[{"110065883403", " ", 
          SuperscriptBox["z1", "4"]}], "+", 
         RowBox[{"2853252980846089967177699506", " ", "z2"}], "+", 
         RowBox[{"1904264594990476847298972", " ", "z1", " ", "z2"}], "-", 
         RowBox[{"1677321293718204012", " ", 
          SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
         RowBox[{"369424279458", " ", 
          SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
         RowBox[{"1901656381968253958462861", " ", 
          SuperscriptBox["z2", "2"]}], "-", 
         RowBox[{"3893758771722477366", " ", "z1", " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{"1485740110479", " ", 
          SuperscriptBox["z1", "2"], " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{"4403522775400825596", " ", 
          SuperscriptBox["z2", "3"]}], "+", 
         RowBox[{"3454293890244", " ", "z1", " ", 
          SuperscriptBox["z2", "3"]}], "-", 
         RowBox[{"2358865709184", " ", 
          SuperscriptBox["z2", "4"]}]}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.962161087567823*^9, 3.9621610933742123`*^9}, 
   3.9621611499964952`*^9, 3.965318294154237*^9, {3.965389177037456*^9, 
   3.965389179617448*^9}, 3.972379764416931*^9, 3.972395525852749*^9, 
   3.972395936575798*^9, 3.9724007721227436`*^9, 3.9730933921455994`*^9, 
   3.9735832251211643`*^9, 3.9735931792493687`*^9, 3.9736977607150135`*^9, 
   3.9743691546825485`*^9, 3.974370129073305*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"56669845-2ef8-8048-8975-37a523de29e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Since", " ", "the", " ", "other", " ", "two", " ", "Baikov", " ", 
     "polynomials", " ", "cancel"}], ",", " ", 
    RowBox[{
    "we", " ", "can", " ", "only", " ", "check", " ", "the", " ", "CY", " ", 
     "condition", " ", "for", " ", "one", " ", "polynomial"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"ToCalabiYau", "[", 
   RowBox[{"LS1", ",", 
    RowBox[{"{", 
     RowBox[{"z1", ",", "z2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9723972732464275`*^9, 3.9723973818399677`*^9}, {
   3.9723974377505627`*^9, 3.9723974747849464`*^9}, {3.972397512103071*^9, 
   3.9723975148693447`*^9}, {3.9723975725411015`*^9, 3.972397574739973*^9}, {
   3.9723976725746536`*^9, 3.9723976950124435`*^9}, {3.9723977711888294`*^9, 
   3.972397782704132*^9}, 3.972397812812168*^9, {3.972398138480465*^9, 
   3.97239815390242*^9}, {3.972398203500942*^9, 3.9723982073030777`*^9}, {
   3.972398268670866*^9, 3.9723982883210697`*^9}, 3.972398404565647*^9, {
   3.9723984355446663`*^9, 3.9723984378778267`*^9}, {3.972398707289852*^9, 
   3.972398771004627*^9}, {3.972398816873871*^9, 3.9723988433350163`*^9}, 
   3.972398885473295*^9, 3.972398938423952*^9, {3.9723989783427773`*^9, 
   3.9723990118703537`*^9}, {3.972399043972166*^9, 3.972399077889015*^9}, {
   3.972399451220316*^9, 3.972399520844734*^9}, {3.972399567589777*^9, 
   3.972399588003151*^9}, 3.9723996560054855`*^9, {3.9723996965678387`*^9, 
   3.9723997293772774`*^9}, {3.9723997729908314`*^9, 3.972399776692133*^9}, {
   3.9723998844296246`*^9, 3.972399904927685*^9}, {3.972400042407137*^9, 
   3.972400042564333*^9}, {3.9724000951829567`*^9, 3.9724000991127815`*^9}, {
   3.9724001307248135`*^9, 3.972400159483206*^9}, {3.972400306464031*^9, 
   3.9724003080157833`*^9}, {3.9724003516070023`*^9, 
   3.9724004013640194`*^9}, {3.9724004361088886`*^9, 3.972400464845995*^9}, {
   3.9724005339904385`*^9, 3.972400538157692*^9}, {3.9724005916291447`*^9, 
   3.9724006158459225`*^9}, {3.9724006676210537`*^9, 
   3.9724006687447357`*^9}, {3.9724007793623085`*^9, 3.972400785541561*^9}, {
   3.9736977651541996`*^9, 3.973697797053957*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"6d200213-893a-1c4a-8f84-5b0dde6387e2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], "|", 
     RowBox[{"{", "4", "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too small for a CY\"\>"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.973697797562048*^9, 3.974369155444401*^9, 
  3.9743701296490383`*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"da7b8bc3-9a86-e744-b587-bed7c888d99b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Leading singularity with the polynomial with vanishing exponent\
\>", "Subsection",
 CellChangeTimes->{{3.9730766114256153`*^9, 3.9730766204501457`*^9}, 
   3.973690269546459*^9, 
   3.9738546039235706`*^9},ExpressionUUID->"39b07f52-2acf-ca4a-9024-\
8e67076391e3"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Even", " ", "though", " ", "it", " ", "does", " ", "not", " ", "appear", " ",
     "in", " ", "the", " ", "master", " ", "integrals"}], ",", " ", 
   RowBox[{
   "let", " ", "us", " ", "see", " ", "what", " ", "happens", " ", "when", " ",
     "we", " ", "take", " ", "the", " ", "vanishing", " ", "locus", " ", "of",
     " ", "the", " ", "other", " ", "polynomial"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9743698040238667`*^9, 
  3.97436983100955*^9}},ExpressionUUID->"3d16554d-a4ba-2043-b7ed-\
25e86f082097"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"0", "==", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"MaxCut", "[", 
        RowBox[{
         RowBox[{"Baikov", "[", 
          RowBox[{"[", 
           RowBox[{"6", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"{", "}"}]}], "]"}], "/.", "numreplace"}], "//", "Factor"}], 
     ")"}]}], ",", "z1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"LS1", "/.", 
     RowBox[{"%", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "/.", "facpow"}], "//.", "Sqrtpow"}], 
  "//", "Factor"}], "\[IndentingNewLine]", 
 RowBox[{"LS2", "=", 
  RowBox[{
   RowBox[{"ChangeVars1", "[", 
    RowBox[{"%", ",", 
     SqrtBox[
      RowBox[{"536305107074646408630091", "+", 
       RowBox[{"3746960365865736802", " ", "z2"}], "-", 
       RowBox[{"2806967131913", " ", 
        SuperscriptBox["z2", "2"]}]}]], ",", "z2", ",", "t2"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.9743692147095146`*^9, {3.9743694227902946`*^9, 3.9743694428475437`*^9}, {
   3.974369521707239*^9, 3.974369625604019*^9}, {3.974370112909977*^9, 
   3.974370134162359*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"74000946-e0f1-6a43-84bb-d1adedff6284"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"z1", "\[Rule]", 
     FractionBox[
      RowBox[{"549200463640072854889", "-", 
       RowBox[{"222471332818255", " ", "z2"}], "-", 
       RowBox[{"2643", " ", 
        SqrtBox["10900510827"], " ", 
        SqrtBox[
         RowBox[{"536305107074646408630091", "+", 
          RowBox[{"3746960365865736802", " ", "z2"}], "-", 
          RowBox[{"2806967131913", " ", 
           SuperscriptBox["z2", "2"]}]}]]}]}], "450342797666018"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", "\[Rule]", 
     FractionBox[
      RowBox[{"549200463640072854889", "-", 
       RowBox[{"222471332818255", " ", "z2"}], "+", 
       RowBox[{"2643", " ", 
        SqrtBox["10900510827"], " ", 
        SqrtBox[
         RowBox[{"536305107074646408630091", "+", 
          RowBox[{"3746960365865736802", " ", "z2"}], "-", 
          RowBox[{"2806967131913", " ", 
           SuperscriptBox["z2", "2"]}]}]]}]}], "450342797666018"]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.9743692158110065`*^9, {3.9743694232243805`*^9, 3.974369443375307*^9}, {
   3.9743695290354614`*^9, 3.9743695362765865`*^9}, {3.9743695754993668`*^9, 
   3.974369626036886*^9}, {3.974370131641617*^9, 3.974370134679489*^9}},
 CellLabel->"Out[97]=",ExpressionUUID->"9508b346-e58a-324e-86c1-733903dffbac"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"50702158852414006847067994081", " ", "\[ImaginaryI]"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"126864", " ", 
      SqrtBox["10900510827"], " ", 
      SuperscriptBox["\[Pi]", "5"], " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
        "376065359019642607231539435975891801272715544654067955977169600735325\
056874761475897327", "+", 
         RowBox[{
         "47969769681991366742650859745698026177148983363878966408088951665309\
3595188758734", " ", "z2"}], "-", 
         RowBox[{
         "13686485789435938753427993370979989162491500825234722118543208761568\
761957538", " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{
         "34131469125497566515152945757098771026655508024273902432214510614630\
370", " ", 
          SuperscriptBox["z2", "3"]}], "-", 
         RowBox[{
         "15822169837931100710309269206250743583168740793456642373284479885", 
          " ", 
          SuperscriptBox["z2", "4"]}], "+", 
         RowBox[{
         "97544600515793096292026992192944759352927600467322315656794233994449\
2", " ", 
          SqrtBox["10900510827"], " ", 
          SqrtBox[
           RowBox[{"536305107074646408630091", "+", 
            RowBox[{"3746960365865736802", " ", "z2"}], "-", 
            RowBox[{"2806967131913", " ", 
             SuperscriptBox["z2", "2"]}]}]]}], "+", 
         RowBox[{
         "3499297509606546329973490525534453025726063864020036943989754958", " ", 
          SqrtBox["10900510827"], " ", "z2", " ", 
          SqrtBox[
           RowBox[{"536305107074646408630091", "+", 
            RowBox[{"3746960365865736802", " ", "z2"}], "-", 
            RowBox[{"2806967131913", " ", 
             SuperscriptBox["z2", "2"]}]}]]}], "-", 
         RowBox[{
         "4852356821493266745823669328006755261493465487682418814810", " ", 
          SqrtBox["10900510827"], " ", 
          SuperscriptBox["z2", "2"], " ", 
          SqrtBox[
           RowBox[{"536305107074646408630091", "+", 
            RowBox[{"3746960365865736802", " ", "z2"}], "-", 
            RowBox[{"2806967131913", " ", 
             SuperscriptBox["z2", "2"]}]}]]}], "-", 
         RowBox[{"39724539244251797164774664025608323758503347001561076", " ", 
          SqrtBox["10900510827"], " ", 
          SuperscriptBox["z2", "3"], " ", 
          SqrtBox[
           RowBox[{"536305107074646408630091", "+", 
            RowBox[{"3746960365865736802", " ", "z2"}], "-", 
            RowBox[{"2806967131913", " ", 
             SuperscriptBox["z2", "2"]}]}]]}]}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.9743692158110065`*^9, {3.9743694232243805`*^9, 3.974369443375307*^9}, {
   3.9743695290354614`*^9, 3.9743695362765865`*^9}, {3.9743695754993668`*^9, 
   3.974369626036886*^9}, {3.974370131641617*^9, 3.9743701346944847`*^9}},
 CellLabel->"Out[98]=",ExpressionUUID->"6bcd8288-8120-104c-9713-c5369647600a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"632048715571129507961716217", " ", "\[ImaginaryI]", " ", 
    SqrtBox[
     FractionBox["15479379024931446430482449886427441", "10900510827"]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t2"}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"126864", " ", 
    SuperscriptBox["\[Pi]", "5"], " ", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "-", "60566388518064858041565224830567022022691547464523061676811805889\
91144259112712610066191874728129770214685"}], "-", 
       RowBox[{
       "1520633327927336053878326982015135144319023464902315275605709428591875\
3617646867338386045141556", " ", "\[ImaginaryI]", " ", 
        SqrtBox["30597375612450793722051"]}], "+", 
       RowBox[{
       "6254916258098739548364336898375653713825009625742564111973787615991949\
3740216540574638770", " ", 
        SqrtBox["15479379024931446430482449886427441"], " ", "t2"}], "+", 
       RowBox[{
       "6509025683271037696715894637926567711503200171142696598660262513485156\
42553942", " ", "\[ImaginaryI]", " ", 
        SqrtBox["473628374273319785869615191410499454668904600355533201491"], 
        " ", "t2"}], "+", 
       RowBox[{
       "5517825215203611136734977388764990504277422595081495106154596999760489\
335815262844963556257231744897941138", " ", 
        SuperscriptBox["t2", "2"]}], "-", 
       RowBox[{
       "1652804777378768575075053123852615563736004331773703920578197234526094\
37947307123996637508806858", " ", "\[ImaginaryI]", " ", 
        SqrtBox["30597375612450793722051"], " ", 
        SuperscriptBox["t2", "2"]}], "-", 
       RowBox[{
       "2488720838456933616448903851037478130999798346975676386196996683690937\
41882547576476149126", " ", 
        SqrtBox["15479379024931446430482449886427441"], " ", 
        SuperscriptBox["t2", "3"]}], "+", 
       RowBox[{
       "1167644065882829429184048486409590768735530644251889652520320829230046\
208495162", " ", "\[ImaginaryI]", " ", 
        SqrtBox["473628374273319785869615191410499454668904600355533201491"], 
        " ", 
        SuperscriptBox["t2", "3"]}], "+", 
       RowBox[{
       "4744936775769818496210206885527982045530968589238156689084387558904731\
1688270568375456387324326823693757614", " ", 
        SuperscriptBox["t2", "4"]}], "-", 
       RowBox[{
       "2488720838456933616448903851037478130999798346975676386196996683690937\
41882547576476149126", " ", 
        SqrtBox["15479379024931446430482449886427441"], " ", 
        SuperscriptBox["t2", "5"]}], "-", 
       RowBox[{
       "1167644065882829429184048486409590768735530644251889652520320829230046\
208495162", " ", "\[ImaginaryI]", " ", 
        SqrtBox["473628374273319785869615191410499454668904600355533201491"], 
        " ", 
        SuperscriptBox["t2", "5"]}], "+", 
       RowBox[{
       "5517825215203611136734977388764990504277422595081495106154596999760489\
335815262844963556257231744897941138", " ", 
        SuperscriptBox["t2", "6"]}], "+", 
       RowBox[{
       "1652804777378768575075053123852615563736004331773703920578197234526094\
37947307123996637508806858", " ", "\[ImaginaryI]", " ", 
        SqrtBox["30597375612450793722051"], " ", 
        SuperscriptBox["t2", "6"]}], "+", 
       RowBox[{
       "6254916258098739548364336898375653713825009625742564111973787615991949\
3740216540574638770", " ", 
        SqrtBox["15479379024931446430482449886427441"], " ", 
        SuperscriptBox["t2", "7"]}], "-", 
       RowBox[{
       "6509025683271037696715894637926567711503200171142696598660262513485156\
42553942", " ", "\[ImaginaryI]", " ", 
        SqrtBox["473628374273319785869615191410499454668904600355533201491"], 
        " ", 
        SuperscriptBox["t2", "7"]}], "-", 
       RowBox[{
       "6056638851806485804156522483056702202269154746452306167681180588991144\
259112712610066191874728129770214685", " ", 
        SuperscriptBox["t2", "8"]}], "+", 
       RowBox[{
       "1520633327927336053878326982015135144319023464902315275605709428591875\
3617646867338386045141556", " ", "\[ImaginaryI]", " ", 
        SqrtBox["30597375612450793722051"], " ", 
        SuperscriptBox["t2", "8"]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.9743692158110065`*^9, {3.9743694232243805`*^9, 3.974369443375307*^9}, {
   3.9743695290354614`*^9, 3.9743695362765865`*^9}, {3.9743695754993668`*^9, 
   3.974369626036886*^9}, {3.974370131641617*^9, 3.9743701347863674`*^9}},
 CellLabel->"Out[99]=",ExpressionUUID->"7268359d-5584-204b-afe9-52b3071984c7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "see", " ", "that", " ", "we", " ", "get", " ", "a", " ", 
    "hyperelliptic", " ", "curve", " ", "with", " ", "vanishing", " ", 
    RowBox[{"discriminant", "!"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Discriminant", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Denominator", "[", "LS2", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "1"}], "]"}], "]"}], ",", "t2"}], "]"}], "//", 
    "FullSimplify"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"We", " ", "have", " ", "4", " ", "repeated", " ", "roots"}], ",",
      " ", 
     RowBox[{
     "so", " ", "the", " ", "hyperelliptic", " ", "curve", " ", "becomes", " ",
       "a", " ", "perfect", " ", 
      RowBox[{"square", "!"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Denominator", "[", "LS2", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "1"}], "]"}], "]"}], "==", "0"}], "]"}], "//", 
     "N"}], "//", "Union"}]}]}]], "Input",
 CellChangeTimes->{{3.9743696342818565`*^9, 3.9743696514308376`*^9}, {
   3.974369838192028*^9, 3.974369853733927*^9}, 3.9743700111943073`*^9, {
   3.974370093236948*^9, 3.97437009449736*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"9788eadf-3997-6f48-bc34-39f1b87adbf8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9743701432307186`*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"3a771f61-4db3-264b-bd5e-e52b14eca866"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t2", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.7626494898990973`"}], "-", 
      RowBox[{"0.6468119939802035`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t2", "\[Rule]", 
     RowBox[{"0.22478138283705468`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.9744092209794925`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t2", "\[Rule]", 
     RowBox[{"0.5070996719345728`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.8618874188221154`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t2", "\[Rule]", 
     RowBox[{"0.9998796593397642`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.015513440578965995`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.974370143765545*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"5de9932d-98fc-1f4b-9a46-97b0240f5417"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 54 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"3", ",", "3", ",", "3"}]], "*"], TraditionalForm]],
  ExpressionUUID->"510a29f1-7c4f-4a22-835d-4629ecded6f2"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.95785664725873*^9, 3.957856663009367*^9}, {
   3.962161160055478*^9, 3.9621611652987337`*^9}, {3.96227785287017*^9, 
   3.962277858793173*^9}, {3.96538647235748*^9, 3.9653864752983093`*^9}, 
   3.96539721729674*^9, {3.9723797543952217`*^9, 3.972379754632969*^9}, {
   3.973089063707283*^9, 
   3.9730890639194183`*^9}},ExpressionUUID->"1301cdb3-2a72-4321-8841-\
1df72da81a31"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "9", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "54", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9578566910636063`*^9, 3.957856694050247*^9}, {3.957856725178602*^9, 
   3.957856725539015*^9}, 3.958019372972542*^9, 3.962161171314355*^9, {
   3.9653864817759857`*^9, 3.965386482265081*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"8d842821-cd5b-43a9-b9c9-a8d1db3869b2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Baikov", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}], "//", "Variables"}], "//",
      "Sort"}], ",", 
    RowBox[{"x", "[", "_", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"numreplace", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"Rule", ",", 
    RowBox[{"{", 
     RowBox[{"%", ",", 
      RowBox[{"RandomPrime", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "1000"}], "}"}], ",", 
        RowBox[{"%", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellLabel->
  "In[105]:=",ExpressionUUID->"04a3aed7-8f06-46fd-8199-169c35979c65"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "991"}], ",", 
   RowBox[{"a2", "\[Rule]", "43"}], ",", 
   RowBox[{"a3", "\[Rule]", "53"}], ",", 
   RowBox[{"a4", "\[Rule]", "887"}], ",", 
   RowBox[{"b1", "\[Rule]", "53"}], ",", 
   RowBox[{"b2", "\[Rule]", "137"}], ",", 
   RowBox[{"b3", "\[Rule]", "449"}], ",", 
   RowBox[{"b4", "\[Rule]", "11"}], ",", 
   RowBox[{"mm1", "\[Rule]", "499"}], ",", 
   RowBox[{"mm2", "\[Rule]", "71"}], ",", 
   RowBox[{"mm3", "\[Rule]", "997"}], ",", 
   RowBox[{"mm4", "\[Rule]", "787"}], ",", 
   RowBox[{"mm5", "\[Rule]", "61"}], ",", 
   RowBox[{"mm6", "\[Rule]", "293"}], ",", 
   RowBox[{"mm7", "\[Rule]", "601"}], ",", 
   RowBox[{"mm8", "\[Rule]", "353"}], ",", 
   RowBox[{"mm9", "\[Rule]", "757"}], ",", 
   RowBox[{"pp1", "\[Rule]", "719"}], ",", 
   RowBox[{"pp2", "\[Rule]", "293"}], ",", 
   RowBox[{"pp3", "\[Rule]", "307"}], ",", 
   RowBox[{"pp4", "\[Rule]", "653"}], ",", 
   RowBox[{"s12", "\[Rule]", "647"}], ",", 
   RowBox[{"s123", "\[Rule]", "829"}], ",", 
   RowBox[{"s1234", "\[Rule]", "853"}], ",", 
   RowBox[{"s23", "\[Rule]", "977"}], ",", 
   RowBox[{"s234", "\[Rule]", "157"}], ",", 
   RowBox[{"s34", "\[Rule]", "647"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.962161081266427*^9, 3.962161174037189*^9, 3.965318333571373*^9, 
   3.9653891824462423`*^9, 3.972379856330929*^9, 3.9723955488173256`*^9, 
   3.9723959624477634`*^9, {3.972400811146044*^9, 3.972400818870949*^9}, 
   3.9730933974539566`*^9, 3.973583719350582*^9, 3.9736978050032005`*^9, 
   3.9743699301375847`*^9, 3.9743701503562584`*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"f6ebbb63-d165-3446-bced-0a3ca6895145"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{"Baikov", "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"6", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{
  3.957432773736912*^9, 3.957432899087244*^9, {3.957585198718279*^9, 
   3.957585199088087*^9}, 3.9575854521892815`*^9, 3.95758866157308*^9, 
   3.9575889225714436`*^9, 3.957589008601158*^9, {3.957589103333763*^9, 
   3.9575891035327797`*^9}, 3.9575898537533894`*^9, 3.957593472859606*^9, {
   3.9582130669723625`*^9, 3.95821306737578*^9}, {3.9582131792815037`*^9, 
   3.9582131795635357`*^9}, {3.958213496725275*^9, 3.9582135001447735`*^9}, {
   3.958290019823118*^9, 3.958290062215151*^9}, {3.9582901687191696`*^9, 
   3.9582901858954983`*^9}, {3.960779694077194*^9, 3.960779706277905*^9}, {
   3.960779746897764*^9, 3.960779756939719*^9}, {3.961039322854151*^9, 
   3.961039324893362*^9}, {3.962161090200025*^9, 3.9621611016286917`*^9}, {
   3.9621611473417788`*^9, 3.962161148833117*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"9531bf84-b936-442c-b2ea-5fd37fdcbe08"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3611", " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       FractionBox["5", "341976907"]]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1056", " ", 
      SuperscriptBox["\[Pi]", "5"], " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{"2152537808957331574170336326027747254179244034393975", "-", 
         RowBox[{"987326700930396095225900155432874503151878512", " ", "z1"}],
          "+", 
         RowBox[{"196059567236786700549164086580494034976", " ", 
          SuperscriptBox["z1", "2"]}], "-", 
         RowBox[{"19589847766305476350778592813216", " ", 
          SuperscriptBox["z1", "3"]}], "+", 
         RowBox[{"788164645225650339601152", " ", 
          SuperscriptBox["z1", "4"]}], "-", 
         RowBox[{
         "4004272366988509549726381941160271666775016698", " ", "z2"}], "+", 
         RowBox[{
         "1342243894687819725164487887728186871724", " ", "z1", " ", "z2"}], "-", 
         RowBox[{"169286170245366538348950638462004", " ", 
          SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
         RowBox[{"8024284040545375970509728", " ", 
          SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
         RowBox[{"2773588688706492223595664268253599151735", " ", 
          SuperscriptBox["z2", "2"]}], "-", 
         RowBox[{"610015509938337896682140495963220", " ", "z1", " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{"37084615792993052027140860", " ", 
          SuperscriptBox["z1", "2"], " ", 
          SuperscriptBox["z2", "2"]}], "-", 
         RowBox[{"847068279951164524005515538165300", " ", 
          SuperscriptBox["z2", "3"]}], "+", 
         RowBox[{"92303803672588915120900800", " ", "z1", " ", 
          SuperscriptBox["z2", "3"]}], "+", 
         RowBox[{"96235323988733172958172000", " ", 
          SuperscriptBox["z2", "4"]}]}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.962161087567823*^9, 3.9621610933742123`*^9}, {
   3.9621611499964952`*^9, 3.962161176105201*^9}, 3.9653183348780947`*^9, 
   3.965389184264923*^9, 3.972379857456829*^9, 3.9723955496319885`*^9, 
   3.9723959636916447`*^9, {3.9724008119493484`*^9, 3.972400819637558*^9}, 
   3.9730933982722607`*^9, 3.9735837225601444`*^9, 3.973697806054783*^9, 
   3.9743699310746326`*^9, 3.974370151238516*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"d6f86e24-6c7a-b74d-b576-0717f552fbe1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Since", " ", "the", " ", "other", " ", "two", " ", "Baikov", " ", 
     "polynomials", " ", "cancel"}], ",", " ", 
    RowBox[{
    "we", " ", "can", " ", "only", " ", "check", " ", "the", " ", "CY", " ", 
     "condition", " ", "for", " ", "one", " ", "polynomial"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"ToCalabiYau", "[", 
   RowBox[{"LS1", ",", 
    RowBox[{"{", 
     RowBox[{"z1", ",", "z2"}], "}"}]}], "]"}]}]], "Input",
 CellLabel->
  "In[108]:=",ExpressionUUID->"ddf9d57f-7e67-4349-8132-117e9ab56016"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], "|", 
     RowBox[{"{", "4", "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too small for a CY\"\>"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.973697809144371*^9, 3.9743699316040306`*^9, 
  3.974370152424999*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"1e35739e-382d-0a49-971b-c6d52d5eb735"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Leading singularity with the polynomial with vanishing exponent\
\>", "Subsection",
 CellChangeTimes->{{3.9730766114256153`*^9, 3.9730766204501457`*^9}, 
   3.973690269546459*^9, 
   3.9738546039235706`*^9},ExpressionUUID->"2c99e075-2e64-d345-a71c-\
aecfc1ab1fc2"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Even", " ", "though", " ", "it", " ", "does", " ", "not", " ", "appear", " ",
     "in", " ", "the", " ", "master", " ", "integrals"}], ",", " ", 
   RowBox[{
   "let", " ", "us", " ", "see", " ", "what", " ", "happens", " ", "when", " ",
     "we", " ", "take", " ", "the", " ", "vanishing", " ", "locus", " ", "of",
     " ", "the", " ", "other", " ", "polynomial"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9743698040238667`*^9, 
  3.97436983100955*^9}},ExpressionUUID->"e8e608df-eddc-2e42-9e3b-\
942261799636"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"0", "==", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"MaxCut", "[", 
        RowBox[{
         RowBox[{"Baikov", "[", 
          RowBox[{"[", 
           RowBox[{"8", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"{", "}"}]}], "]"}], "/.", "numreplace"}], "//", "Factor"}], 
     ")"}]}], ",", "z1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"LS1", "/.", 
     RowBox[{"%", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "/.", "facpow"}], "//.", "Sqrtpow"}], 
  "//", "Factor"}], "\[IndentingNewLine]", 
 RowBox[{"LS2", "=", 
  RowBox[{
   RowBox[{"ChangeVars1", "[", 
    RowBox[{"%", ",", 
     SqrtBox[
      RowBox[{"712337568101860162510857441907", "-", 
       RowBox[{"663536122687718716889704", " ", "z2"}], "+", 
       RowBox[{"155885052059994712", " ", 
        SuperscriptBox["z2", "2"]}]}]], ",", "z2", ",", "t2"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.9743692147095146`*^9, {3.9743694227902946`*^9, 3.9743694428475437`*^9}, {
   3.974369521707239*^9, 3.974369625604019*^9}, {3.9743699637172985`*^9, 
   3.974369992263258*^9}, 3.974370158246334*^9},
 CellLabel->
  "In[112]:=",ExpressionUUID->"80f3f8d3-612e-1046-b3c0-47cd7317315c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"z1", "\[Rule]", 
     RowBox[{
      FractionBox["1", "503896288963312842"], 
      RowBox[{"(", 
       RowBox[{"491877328178873087599397", "+", 
        RowBox[{"49759778999700950", " ", "z2"}], "-", 
        RowBox[{"198605", " ", 
         SqrtBox["341976907"], " ", 
         SqrtBox[
          RowBox[{"712337568101860162510857441907", "-", 
           RowBox[{"663536122687718716889704", " ", "z2"}], "+", 
           RowBox[{"155885052059994712", " ", 
            SuperscriptBox["z2", "2"]}]}]]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", "\[Rule]", 
     RowBox[{
      FractionBox["1", "503896288963312842"], 
      RowBox[{"(", 
       RowBox[{"491877328178873087599397", "+", 
        RowBox[{"49759778999700950", " ", "z2"}], "+", 
        RowBox[{"198605", " ", 
         SqrtBox["341976907"], " ", 
         SqrtBox[
          RowBox[{"712337568101860162510857441907", "-", 
           RowBox[{"663536122687718716889704", " ", "z2"}], "+", 
           RowBox[{"155885052059994712", " ", 
            SuperscriptBox["z2", "2"]}]}]]}]}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.9743692158110065`*^9, {3.9743694232243805`*^9, 3.974369443375307*^9}, {
   3.9743695290354614`*^9, 3.9743695362765865`*^9}, {3.9743695754993668`*^9, 
   3.974369626036886*^9}, {3.97436996394923*^9, 3.9743699929020233`*^9}, {
   3.9743701545619526`*^9, 3.9743701588996735`*^9}},
 CellLabel->
  "Out[112]=",ExpressionUUID->"67ca7c1b-02c2-1b44-9764-4accf407b1c7"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"7053096389749957651695350654503249", " ", "\[ImaginaryI]"}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"19066080", " ", 
      SqrtBox["341976907"], " ", 
      SuperscriptBox["\[Pi]", "5"], " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
        "185047283221281648494027314675720792520933369873198933843585082890094\
35566742656436619953759858718658747", "-", 
         RowBox[{
         "36901544540166051625921686959451407425137311998618038696662555276689\
768909496317693379683006139654", " ", "z2"}], "+", 
         RowBox[{
         "27579551579780257791559375991440890572058533881398038483271807531389\
543155782714096418741015", " ", 
          SuperscriptBox["z2", "2"]}], "-", 
         RowBox[{
         "91569890987245869931487940235652724424781998832788853886123976860552\
20744207270485296", " ", 
          SuperscriptBox["z2", "3"]}], "+", 
         RowBox[{
         "11397874289132346243674085049692289610180023984749281353182392146207\
29198996548", " ", 
          SuperscriptBox["z2", "4"]}], "+", 
         RowBox[{
         "11831657897114030469529355538561915574035223674609647285690461059998\
66662625235833880", " ", 
          SqrtBox["341976907"], " ", 
          SqrtBox[
           RowBox[{"712337568101860162510857441907", "-", 
            RowBox[{"663536122687718716889704", " ", "z2"}], "+", 
            RowBox[{"155885052059994712", " ", 
             SuperscriptBox["z2", "2"]}]}]]}], "-", 
         RowBox[{
         "18086263681017143097055123694021188231694637186305900684579735986645\
07598269836", " ", 
          SqrtBox["341976907"], " ", "z2", " ", 
          SqrtBox[
           RowBox[{"712337568101860162510857441907", "-", 
            RowBox[{"663536122687718716889704", " ", "z2"}], "+", 
            RowBox[{"155885052059994712", " ", 
             SuperscriptBox["z2", "2"]}]}]]}], "+", 
         RowBox[{
         "92020980320780143536157184250794883015596166084981713785127142461001\
1576", " ", 
          SqrtBox["341976907"], " ", 
          SuperscriptBox["z2", "2"], " ", 
          SqrtBox[
           RowBox[{"712337568101860162510857441907", "-", 
            RowBox[{"663536122687718716889704", " ", "z2"}], "+", 
            RowBox[{"155885052059994712", " ", 
             SuperscriptBox["z2", "2"]}]}]]}], "-", 
         RowBox[{
         "155814201629819042883277480097410232556632645663455880212665758500",
           " ", 
          SqrtBox["341976907"], " ", 
          SuperscriptBox["z2", "3"], " ", 
          SqrtBox[
           RowBox[{"712337568101860162510857441907", "-", 
            RowBox[{"663536122687718716889704", " ", "z2"}], "+", 
            RowBox[{"155885052059994712", " ", 
             SuperscriptBox["z2", "2"]}]}]]}]}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.9743692158110065`*^9, {3.9743694232243805`*^9, 3.974369443375307*^9}, {
   3.9743695290354614`*^9, 3.9743695362765865`*^9}, {3.9743695754993668`*^9, 
   3.974369626036886*^9}, {3.97436996394923*^9, 3.9743699929020233`*^9}, {
   3.9743701545619526`*^9, 3.974370158915655*^9}},
 CellLabel->
  "Out[113]=",ExpressionUUID->"68f97bed-ec5a-c84e-8880-65e789b59876"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"377643746335981544238752483277363", " ", 
      SqrtBox[
       FractionBox["33358448559179480131709351039868066404043", "683953814"]],
       " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "t2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "t2"}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1588840", " ", 
      SuperscriptBox["\[Pi]", "5"], " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
        "785401248983861468937869969530363206733926475084529323500265821053989\
62243851404812202362614916262439823051552060233385269865885", "-", 
         RowBox[{
         "27915673590472386056581728041622397890137622232565016377368052129179\
2989650359015805394341697607381846329118308801250", " ", 
          SqrtBox["78859597560667115452834"]}], "+", 
         RowBox[{
         "65139544814954084085141343085161418755910350715015926089749297873532\
5199005239617043513735609187947611702744", " ", "\[ImaginaryI]", " ", 
          SqrtBox["333584485591794801317093510398680664040430"], " ", "t2"}], 
         "-", 
         RowBox[{
         "46290221915709849431860345828004529788863962688524166075055186847089\
38352622361741736182422972792", " ", "\[ImaginaryI]", " ", 
          
          SqrtBox["65765845715627739587825298290707730544990529771045728198835\
19655"], " ", "t2"}], "-", 
         RowBox[{
         "30673754719841646485231433394800616019359014206177694200690579180968\
8632763938264195359727908965678146643163499824737824188561860", " ", 
          SuperscriptBox["t2", "2"]}], "+", 
         RowBox[{
         "10557509775783948097315153833224522728440612170573252302466262164579\
93218650497545792303433102681855898093296735578956", " ", 
          SqrtBox["78859597560667115452834"], " ", 
          SuperscriptBox["t2", "2"]}], "+", 
         RowBox[{
         "54969196327965595244856600117265065352779313945180020434687008904963\
9723354225080831484269418794704579468648", " ", "\[ImaginaryI]", " ", 
          SqrtBox["333584485591794801317093510398680664040430"], " ", 
          SuperscriptBox["t2", "3"]}], "-", 
         RowBox[{
         "45143674457316700906567244363272280620098765017523146869586638360169\
70936639679869117271307478456", " ", "\[ImaginaryI]", " ", 
          
          SqrtBox["65765845715627739587825298290707730544990529771045728198835\
19655"], " ", 
          SuperscriptBox["t2", "3"]}], "+", 
         RowBox[{
         "19543411240559118729259844776892972592537803426043187683428454737820\
6143487036928515801517069906855070944552167451481434859993918", " ", 
          SuperscriptBox["t2", "4"]}], "+", 
         RowBox[{
         "54969196327965595244856600117265065352779313945180020434687008904963\
9723354225080831484269418794704579468648", " ", "\[ImaginaryI]", " ", 
          SqrtBox["333584485591794801317093510398680664040430"], " ", 
          SuperscriptBox["t2", "5"]}], "+", 
         RowBox[{
         "45143674457316700906567244363272280620098765017523146869586638360169\
70936639679869117271307478456", " ", "\[ImaginaryI]", " ", 
          
          SqrtBox["65765845715627739587825298290707730544990529771045728198835\
19655"], " ", 
          SuperscriptBox["t2", "5"]}], "-", 
         RowBox[{
         "30673754719841646485231433394800616019359014206177694200690579180968\
8632763938264195359727908965678146643163499824737824188561860", " ", 
          SuperscriptBox["t2", "6"]}], "-", 
         RowBox[{
         "10557509775783948097315153833224522728440612170573252302466262164579\
93218650497545792303433102681855898093296735578956", " ", 
          SqrtBox["78859597560667115452834"], " ", 
          SuperscriptBox["t2", "6"]}], "+", 
         RowBox[{
         "65139544814954084085141343085161418755910350715015926089749297873532\
5199005239617043513735609187947611702744", " ", "\[ImaginaryI]", " ", 
          SqrtBox["333584485591794801317093510398680664040430"], " ", 
          SuperscriptBox["t2", "7"]}], "+", 
         RowBox[{
         "46290221915709849431860345828004529788863962688524166075055186847089\
38352622361741736182422972792", " ", "\[ImaginaryI]", " ", 
          
          SqrtBox["65765845715627739587825298290707730544990529771045728198835\
19655"], " ", 
          SuperscriptBox["t2", "7"]}], "+", 
         RowBox[{
         "78540124898386146893786996953036320673392647508452932350026582105398\
962243851404812202362614916262439823051552060233385269865885", " ", 
          SuperscriptBox["t2", "8"]}], "+", 
         RowBox[{
         "27915673590472386056581728041622397890137622232565016377368052129179\
2989650359015805394341697607381846329118308801250", " ", 
          SqrtBox["78859597560667115452834"], " ", 
          SuperscriptBox["t2", "8"]}]}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.9743692158110065`*^9, {3.9743694232243805`*^9, 3.974369443375307*^9}, {
   3.9743695290354614`*^9, 3.9743695362765865`*^9}, {3.9743695754993668`*^9, 
   3.974369626036886*^9}, {3.97436996394923*^9, 3.9743699929020233`*^9}, {
   3.9743701545619526`*^9, 3.9743701590207844`*^9}},
 CellLabel->
  "Out[114]=",ExpressionUUID->"72dec7c1-20e4-7449-88ae-9fdef999893d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "see", " ", "that", " ", "we", " ", "get", " ", "a", " ", 
    "hyperelliptic", " ", "curve", " ", "with", " ", "vanishing", " ", 
    RowBox[{"discriminant", "!"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Discriminant", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Denominator", "[", "LS2", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "1"}], "]"}], "]"}], ",", "t2"}], "]"}], "//", 
    "FullSimplify"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"We", " ", "have", " ", "4", " ", "repeated", " ", "roots"}], ",",
      " ", 
     RowBox[{
     "so", " ", "the", " ", "hyperelliptic", " ", "curve", " ", "becomes", " ",
       "a", " ", "perfect", " ", 
      RowBox[{"square", "!"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Denominator", "[", "LS2", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "1"}], "]"}], "]"}], "==", "0"}], "]"}], "//", 
     "N"}], "//", "Union"}]}]}]], "Input",
 CellChangeTimes->{{3.9743696342818565`*^9, 3.9743696514308376`*^9}, {
   3.974369838192028*^9, 3.974369853733927*^9}, 3.9743700111943073`*^9, {
   3.974370093236948*^9, 3.97437009449736*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"6ec827c6-71bb-9e4c-9407-251c543712fb"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.974370116302164*^9, 3.974370206963089*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"2e2fbc2c-bd0f-df47-9b7f-859ce4201ecd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t2", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.17910783938863126`"}], "+", 
      RowBox[{"0.004712568359608336`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t2", "\[Rule]", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.3470833117227507`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t2", "\[Rule]", 
     RowBox[{"0.`", "\[VeryThinSpace]", "-", 
      RowBox[{"2.751230661389592`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t2", "\[Rule]", 
     RowBox[{"0.17910783938863126`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.004712568359608336`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.974370116302164*^9, 3.9743702089789104`*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"bb491b2d-744b-d141-b0bc-e4a2c6faa4b9"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 55 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"3", ",", "3", ",", "3"}]], TraditionalForm]],ExpressionUUID->
  "d364bc2b-dd94-4a06-92f1-8fbdcbc0b32a"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.95785664725873*^9, 3.957856663009367*^9}, {
   3.962161160055478*^9, 3.9621611652987337`*^9}, {3.9621612176120367`*^9, 
   3.962161220822947*^9}, {3.962277856542142*^9, 3.96227786109901*^9}, {
   3.9653865116166077`*^9, 3.965386512928644*^9}, 3.965397217453725*^9, {
   3.972379757224962*^9, 3.9723797575323353`*^9}, {3.9730890712685585`*^9, 
   3.9730890714079742`*^9}},ExpressionUUID->"67474b92-8279-48ff-a898-\
f18bd67355a5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "9", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "55", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9578566910636063`*^9, 3.957856694050247*^9}, {3.957856725178602*^9, 
   3.957856725539015*^9}, 3.958019372972542*^9, 3.962161171314355*^9, {
   3.9621612256781397`*^9, 3.9621612260294733`*^9}, {3.965386520255336*^9, 
   3.965386520415908*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"608d7a76-54b3-4a14-919c-c66ec349b497"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Baikov", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}], "//", "Variables"}], "//",
      "Sort"}], ",", 
    RowBox[{"x", "[", "_", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"numreplace", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"Rule", ",", 
    RowBox[{"{", 
     RowBox[{"%", ",", 
      RowBox[{"RandomPrime", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "1000"}], "}"}], ",", 
        RowBox[{"%", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellLabel->
  "In[125]:=",ExpressionUUID->"e047a0c7-b628-49b2-96b7-50cc8b5a0c0c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "103"}], ",", 
   RowBox[{"a2", "\[Rule]", "691"}], ",", 
   RowBox[{"a3", "\[Rule]", "59"}], ",", 
   RowBox[{"a4", "\[Rule]", "467"}], ",", 
   RowBox[{"b1", "\[Rule]", "239"}], ",", 
   RowBox[{"b2", "\[Rule]", "211"}], ",", 
   RowBox[{"b3", "\[Rule]", "199"}], ",", 
   RowBox[{"b4", "\[Rule]", "563"}], ",", 
   RowBox[{"c1", "\[Rule]", "509"}], ",", 
   RowBox[{"c2", "\[Rule]", "41"}], ",", 
   RowBox[{"c3", "\[Rule]", "661"}], ",", 
   RowBox[{"c4", "\[Rule]", "757"}], ",", 
   RowBox[{"mm1", "\[Rule]", "769"}], ",", 
   RowBox[{"mm2", "\[Rule]", "211"}], ",", 
   RowBox[{"mm3", "\[Rule]", "263"}], ",", 
   RowBox[{"mm4", "\[Rule]", "337"}], ",", 
   RowBox[{"mm5", "\[Rule]", "941"}], ",", 
   RowBox[{"mm6", "\[Rule]", "179"}], ",", 
   RowBox[{"mm7", "\[Rule]", "199"}], ",", 
   RowBox[{"mm8", "\[Rule]", "263"}], ",", 
   RowBox[{"mm9", "\[Rule]", "937"}], ",", 
   RowBox[{"pp1", "\[Rule]", "643"}], ",", 
   RowBox[{"pp2", "\[Rule]", "83"}], ",", 
   RowBox[{"pp3", "\[Rule]", "173"}], ",", 
   RowBox[{"pp4", "\[Rule]", "197"}], ",", 
   RowBox[{"s12", "\[Rule]", "941"}], ",", 
   RowBox[{"s123", "\[Rule]", "173"}], ",", 
   RowBox[{"s1234", "\[Rule]", "173"}], ",", 
   RowBox[{"s23", "\[Rule]", "257"}], ",", 
   RowBox[{"s234", "\[Rule]", "829"}], ",", 
   RowBox[{"s34", "\[Rule]", "151"}]}], "}"}]], "Output",
 CellChangeTimes->{3.962161081266427*^9, 3.962161174037189*^9, 
  3.9621612288743467`*^9, 3.9653183718000097`*^9, 3.965389188489861*^9, 
  3.9723799427646103`*^9, 3.972395558044594*^9, 3.972395977547722*^9, 
  3.9724008375890656`*^9, 3.973091838680748*^9, 3.973093407794815*^9, 
  3.9735838014482307`*^9, 3.9736978197867184`*^9, 3.974370227826151*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"6e44e050-a44d-bc42-a41f-15dd9e84c777"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{"Baikov", "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"6", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{
  3.957432773736912*^9, 3.957432899087244*^9, {3.957585198718279*^9, 
   3.957585199088087*^9}, 3.9575854521892815`*^9, 3.95758866157308*^9, 
   3.9575889225714436`*^9, 3.957589008601158*^9, {3.957589103333763*^9, 
   3.9575891035327797`*^9}, 3.9575898537533894`*^9, 3.957593472859606*^9, {
   3.9582130669723625`*^9, 3.95821306737578*^9}, {3.9582131792815037`*^9, 
   3.9582131795635357`*^9}, {3.958213496725275*^9, 3.9582135001447735`*^9}, {
   3.958290019823118*^9, 3.958290062215151*^9}, {3.9582901687191696`*^9, 
   3.9582901858954983`*^9}, {3.960779694077194*^9, 3.960779706277905*^9}, {
   3.960779746897764*^9, 3.960779756939719*^9}, {3.961039322854151*^9, 
   3.961039324893362*^9}, {3.962161090200025*^9, 3.9621611016286917`*^9}, {
   3.9621611473417788`*^9, 3.962161148833117*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"8f9bfb73-8909-4c3d-9bd3-b9f03ee82365"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"12873143", " ", "\[ImaginaryI]"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"16", " ", 
      SqrtBox["49561502155"], " ", 
      SuperscriptBox["\[Pi]", "5"], " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "-", "1753511854588954073835698211233234308816406563731144625827717"}\
], "-", 
         RowBox[{
         "7466540991131282803356569100502380015336801426340111768", " ", 
          "z1"}], "-", 
         RowBox[{"6168529347287192749493974790616013435204503557552", " ", 
          SuperscriptBox["z1", "2"]}], "+", 
         RowBox[{"935708528152000573823249368567588503997184", " ", 
          SuperscriptBox["z1", "3"]}], "+", 
         RowBox[{"58975918774289605503790493614649344", " ", 
          SuperscriptBox["z1", "4"]}], "+", 
         RowBox[{
         "7479813567076223978659781236258925825934447893880790852", " ", 
          "z2"}], "+", 
         RowBox[{
         "12374777778316998630579560202401453392388532098624", " ", "z1", " ",
           "z2"}], "-", 
         RowBox[{"2789874917449345281063753507409938487785824", " ", 
          SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
         RowBox[{"237655152246464489957547040848764928", " ", 
          SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
         RowBox[{"6206282994464417153043762601358514874883308916356", " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{"2772564200018976616657106941183143929613440", " ", "z1", " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{"359098346204133229660844053105871424", " ", 
          SuperscriptBox["z1", "2"], " ", 
          SuperscriptBox["z2", "2"]}], "-", 
         RowBox[{"918397772930567876319162590788318628208800", " ", 
          SuperscriptBox["z2", "3"]}], "-", 
         RowBox[{"241134880502147097726234431039813440", " ", "z1", " ", 
          SuperscriptBox["z2", "3"]}], "+", 
         RowBox[{"60715767755399130054636593442057600", " ", 
          SuperscriptBox["z2", "4"]}]}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.962161087567823*^9, 3.9621610933742123`*^9}, {
   3.9621611499964952`*^9, 3.962161176105201*^9}, 3.9621612373342047`*^9, 
   3.965318378874693*^9, 3.9653891955830927`*^9, 3.972379945688822*^9, 
   3.9723955609284916`*^9, 3.9723959805756264`*^9, 3.972400840931797*^9, 
   3.9730918414723663`*^9, 3.9730934106247177`*^9, 3.973583807801363*^9, 
   3.9736978230201073`*^9, 3.9743702315893993`*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"1c6c569f-2c29-a14e-8222-2a0e604306d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Since", " ", "the", " ", "other", " ", "two", " ", "Baikov", " ", 
     "polynomials", " ", "cancel"}], ",", " ", 
    RowBox[{
    "we", " ", "can", " ", "only", " ", "check", " ", "the", " ", "CY", " ", 
     "condition", " ", "for", " ", "one", " ", "polynomial"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"ToCalabiYau", "[", 
   RowBox[{"LS1", ",", 
    RowBox[{"{", 
     RowBox[{"z1", ",", "z2"}], "}"}]}], "]"}]}]], "Input",
 CellLabel->
  "In[128]:=",ExpressionUUID->"bedf18ca-eeed-3f42-acb2-a7b86e5f00f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], "|", 
     RowBox[{"{", "4", "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too small for a CY\"\>"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.97369782919977*^9, 3.9743702316194305`*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"25332b74-0295-e342-95d0-0b63080a7398"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Leading singularity with the polynomial with vanishing exponent\
\>", "Subsection",
 CellChangeTimes->{{3.9730766114256153`*^9, 3.9730766204501457`*^9}, 
   3.973690269546459*^9, 
   3.9738546039235706`*^9},ExpressionUUID->"b764c2c0-1a8e-0648-b345-\
0d490dd16723"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Even", " ", "though", " ", "it", " ", "does", " ", "not", " ", "appear", " ",
     "in", " ", "the", " ", "master", " ", "integrals"}], ",", " ", 
   RowBox[{
   "let", " ", "us", " ", "see", " ", "what", " ", "happens", " ", "when", " ",
     "we", " ", "take", " ", "the", " ", "vanishing", " ", "locus", " ", "of",
     " ", "the", " ", "other", " ", "polynomial"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9743698040238667`*^9, 
  3.97436983100955*^9}},ExpressionUUID->"677757f9-5431-3c4d-a221-\
f65a988b2ecf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"0", "==", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"MaxCut", "[", 
        RowBox[{
         RowBox[{"Baikov", "[", 
          RowBox[{"[", 
           RowBox[{"8", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"{", "}"}]}], "]"}], "/.", "numreplace"}], "//", "Factor"}], 
     ")"}]}], ",", "z1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"LS1", "/.", 
     RowBox[{"%", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "/.", "facpow"}], "//.", "Sqrtpow"}], 
  "//", "Factor"}], "\[IndentingNewLine]", 
 RowBox[{"LS2", "=", 
  RowBox[{
   RowBox[{"ChangeVars1", "[", 
    RowBox[{"%", ",", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "9226541812268739305852448389438033"}], "+", 
       RowBox[{"33165508832816654997659796", " ", "z2"}], "-", 
       RowBox[{"24788678855219076", " ", 
        SuperscriptBox["z2", "2"]}]}]], ",", "z2", ",", "t2"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.9743692147095146`*^9, {3.9743694227902946`*^9, 3.9743694428475437`*^9}, {
   3.974369521707239*^9, 3.974369625604019*^9}, {3.9743699637172985`*^9, 
   3.974369992263258*^9}, 3.974370158246334*^9, 3.974370241545185*^9},
 CellLabel->
  "In[132]:=",ExpressionUUID->"b2c5d1a8-9b9b-af42-bd2b-da04577634c5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"z1", "\[Rule]", 
     RowBox[{
      FractionBox["1", "626409456021186609910452"], 
      RowBox[{"(", 
       RowBox[{"308332691033100297399838748785", "+", 
        RowBox[{"625929525051420868591122", " ", "z2"}], "-", 
        RowBox[{"12873143", " ", 
         SqrtBox["49561502155"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "9226541812268739305852448389438033"}], "+", 
           RowBox[{"33165508832816654997659796", " ", "z2"}], "-", 
           RowBox[{"24788678855219076", " ", 
            SuperscriptBox["z2", "2"]}]}]]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", "\[Rule]", 
     RowBox[{
      FractionBox["1", "626409456021186609910452"], 
      RowBox[{"(", 
       RowBox[{"308332691033100297399838748785", "+", 
        RowBox[{"625929525051420868591122", " ", "z2"}], "+", 
        RowBox[{"12873143", " ", 
         SqrtBox["49561502155"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "9226541812268739305852448389438033"}], "+", 
           RowBox[{"33165508832816654997659796", " ", "z2"}], "-", 
           RowBox[{"24788678855219076", " ", 
            SuperscriptBox["z2", "2"]}]}]]}]}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.9743692158110065`*^9, {3.9743694232243805`*^9, 3.974369443375307*^9}, {
   3.9743695290354614`*^9, 3.9743695362765865`*^9}, {3.9743695754993668`*^9, 
   3.974369626036886*^9}, {3.97436996394923*^9, 3.9743699929020233`*^9}, {
   3.9743701545619526`*^9, 3.9743701588996735`*^9}, {3.9743702374766254`*^9, 
   3.974370242543186*^9}},
 CellLabel->
  "Out[132]=",ExpressionUUID->"b29faf24-7659-0647-922f-b942f33b371f"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "24524300412047432598589360281732603931466177769", " ", 
      "\[ImaginaryI]"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"205970288", " ", 
      SqrtBox["49561502155"], " ", 
      SuperscriptBox["\[Pi]", "5"], " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "-", "129171559704315551178210208399241996938176410841061526901675261\
340102664847006013061963052600186741623775679091755270946068597"}], "+", 
         RowBox[{
         "87592340633826960742372008472766046067160577029247107554776448644816\
6238996311487424951955363520702735666066241609364", " ", "z2"}], "-", 
         RowBox[{
         "21511266887093969581961361307756879172123045886198402517242927155981\
14657668917798813237011411533949804546164", " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{
         "22791755811643350448595002256573570922901025377328199590072323600608\
34347086118523655825385581627520", " ", 
          SuperscriptBox["z2", "3"]}], "-", 
         RowBox[{
         "87907991901309085860351806620442317452652993763946758009167367848362\
0754338146916263661120", " ", 
          SuperscriptBox["z2", "4"]}], "+", 
         RowBox[{
         "58662261467170338396533359507136473316611555870781674326225034566872\
26332309190591882337866669680346652", " ", 
          SqrtBox["49561502155"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "9226541812268739305852448389438033"}], "+", 
            RowBox[{"33165508832816654997659796", " ", "z2"}], "-", 
            RowBox[{"24788678855219076", " ", 
             SuperscriptBox["z2", "2"]}]}]]}], "-", 
         RowBox[{
         "27785249490354582115943480814438631503200430951407122003891275422558\
768384021346128225677013640", " ", 
          SqrtBox["49561502155"], " ", "z2", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "9226541812268739305852448389438033"}], "+", 
            RowBox[{"33165508832816654997659796", " ", "z2"}], "-", 
            RowBox[{"24788678855219076", " ", 
             SuperscriptBox["z2", "2"]}]}]]}], "+", 
         RowBox[{
         "42294625428508586884445260716432152924451047605161042611579514037588\
017048733671501264", " ", 
          SqrtBox["49561502155"], " ", 
          SuperscriptBox["z2", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "9226541812268739305852448389438033"}], "+", 
            RowBox[{"33165508832816654997659796", " ", "z2"}], "-", 
            RowBox[{"24788678855219076", " ", 
             SuperscriptBox["z2", "2"]}]}]]}], "-", 
         RowBox[{
         "20634721074963874089143227898103432540035390139199371525364755357588\
002079360", " ", 
          SqrtBox["49561502155"], " ", 
          SuperscriptBox["z2", "3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "9226541812268739305852448389438033"}], "+", 
            RowBox[{"33165508832816654997659796", " ", "z2"}], "-", 
            RowBox[{"24788678855219076", " ", 
             SuperscriptBox["z2", "2"]}]}]]}]}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.9743692158110065`*^9, {3.9743694232243805`*^9, 3.974369443375307*^9}, {
   3.9743695290354614`*^9, 3.9743695362765865`*^9}, {3.9743695754993668`*^9, 
   3.974369626036886*^9}, {3.97436996394923*^9, 3.9743699929020233`*^9}, {
   3.9743701545619526`*^9, 3.9743701588996735`*^9}, {3.9743702374766254`*^9, 
   3.974370242569193*^9}},
 CellLabel->
  "Out[133]=",ExpressionUUID->"a9a51980-dc52-3c4a-9a2a-559c9c1da36f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"46213877491612119723463251231086911257", " ", "\[ImaginaryI]", " ", 
    SqrtBox[
     FractionBox["131460119620253121711368271754402021049154537423", 
      "49561502155"]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t2"}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"411940576", " ", 
    SuperscriptBox["\[Pi]", "5"], " ", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "-", "19314518550606528621493044600416835708783922367399885180432355528\
72098861121334621437200228630488002098980766944271649132872059298182040"}], "-", 
       RowBox[{
       "9067428213726406701617316860338494776531369171496001103991087159185488\
6041423049187801570917520126001872331409230416406240", " ", "\[ImaginaryI]", " ", 
        SqrtBox["307141040125635792042777195"]}], "+", 
       RowBox[{
       "6884782455264127454091705668374583996750809271312172783533826233816334\
47712619994478464108699320818138172864320", " ", 
        SqrtBox["2892122631645568677650101978596844463081399823306"], " ", 
        "t2"}], "-", 
       RowBox[{
       "3840821836889950360676893157256183971965767436550970009386901918535224\
924868109969200465052863310308", " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         "16646793599342422228903304954874748829305577168988410027765834775707\
470"], " ", "t2"}], "-", 
       RowBox[{
       "4277138809499966018008761780090726742699884429226093172750237923721851\
40708477689374941306128269679356385639122091152021199764238387147", " ", 
        SuperscriptBox["t2", "2"]}], "+", 
       RowBox[{
       "7516863461381323925976152892408253868228684741510386613132820739594476\
0866906314581935606946069439759843620323558282494764", " ", "\[ImaginaryI]", " ", 
        SqrtBox["307141040125635792042777195"], " ", 
        SuperscriptBox["t2", "2"]}], "-", 
       RowBox[{
       "4709364245265319322808364424562637081323083265845738489328011533191827\
13772111153833464174501985393238341419340", " ", 
        SqrtBox["2892122631645568677650101978596844463081399823306"], " ", 
        SuperscriptBox["t2", "3"]}], "-", 
       RowBox[{
       "1051101079965082033085143542096385926210559213636556155088575514439634\
0915606506441818128559522431202", " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         "16646793599342422228903304954874748829305577168988410027765834775707\
470"], " ", 
        SuperscriptBox["t2", "3"]}], "+", 
       RowBox[{
       "5476271509371606141256265300589766038445257283009510094634706819574626\
723412008371094938094917624179859747158835737006775021070546787224", " ", 
        SuperscriptBox["t2", "4"]}], "-", 
       RowBox[{
       "4709364245265319322808364424562637081323083265845738489328011533191827\
13772111153833464174501985393238341419340", " ", 
        SqrtBox["2892122631645568677650101978596844463081399823306"], " ", 
        SuperscriptBox["t2", "5"]}], "+", 
       RowBox[{
       "1051101079965082033085143542096385926210559213636556155088575514439634\
0915606506441818128559522431202", " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         "16646793599342422228903304954874748829305577168988410027765834775707\
470"], " ", 
        SuperscriptBox["t2", "5"]}], "-", 
       RowBox[{
       "4277138809499966018008761780090726742699884429226093172750237923721851\
40708477689374941306128269679356385639122091152021199764238387147", " ", 
        SuperscriptBox["t2", "6"]}], "-", 
       RowBox[{
       "7516863461381323925976152892408253868228684741510386613132820739594476\
0866906314581935606946069439759843620323558282494764", " ", "\[ImaginaryI]", " ", 
        SqrtBox["307141040125635792042777195"], " ", 
        SuperscriptBox["t2", "6"]}], "+", 
       RowBox[{
       "6884782455264127454091705668374583996750809271312172783533826233816334\
47712619994478464108699320818138172864320", " ", 
        SqrtBox["2892122631645568677650101978596844463081399823306"], " ", 
        SuperscriptBox["t2", "7"]}], "+", 
       RowBox[{
       "3840821836889950360676893157256183971965767436550970009386901918535224\
924868109969200465052863310308", " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         "16646793599342422228903304954874748829305577168988410027765834775707\
470"], " ", 
        SuperscriptBox["t2", "7"]}], "-", 
       RowBox[{
       "1931451855060652862149304460041683570878392236739988518043235552872098\
861121334621437200228630488002098980766944271649132872059298182040", " ", 
        SuperscriptBox["t2", "8"]}], "+", 
       RowBox[{
       "9067428213726406701617316860338494776531369171496001103991087159185488\
6041423049187801570917520126001872331409230416406240", " ", "\[ImaginaryI]", " ", 
        SqrtBox["307141040125635792042777195"], " ", 
        SuperscriptBox["t2", "8"]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.9743692158110065`*^9, {3.9743694232243805`*^9, 3.974369443375307*^9}, {
   3.9743695290354614`*^9, 3.9743695362765865`*^9}, {3.9743695754993668`*^9, 
   3.974369626036886*^9}, {3.97436996394923*^9, 3.9743699929020233`*^9}, {
   3.9743701545619526`*^9, 3.9743701588996735`*^9}, {3.9743702374766254`*^9, 
   3.9743702426925735`*^9}},
 CellLabel->
  "Out[134]=",ExpressionUUID->"98f4b7c0-5903-fa43-85fe-9775b5d8b491"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "see", " ", "that", " ", "we", " ", "get", " ", "a", " ", 
    "hyperelliptic", " ", "curve", " ", "with", " ", "vanishing", " ", 
    RowBox[{"discriminant", "!"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Discriminant", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Denominator", "[", "LS2", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "1"}], "]"}], "]"}], ",", "t2"}], "]"}], "//", 
    "FullSimplify"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"We", " ", "have", " ", "4", " ", "repeated", " ", "roots"}], ",",
      " ", 
     RowBox[{
     "so", " ", "the", " ", "hyperelliptic", " ", "curve", " ", "becomes", " ",
       "a", " ", "perfect", " ", 
      RowBox[{"square", "!"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Denominator", "[", "LS2", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "1"}], "]"}], "]"}], "==", "0"}], "]"}], "//", 
     "N"}], "//", "Union"}]}]}]], "Input",
 CellChangeTimes->{{3.9743696342818565`*^9, 3.9743696514308376`*^9}, {
   3.974369838192028*^9, 3.974369853733927*^9}, 3.9743700111943073`*^9, {
   3.974370093236948*^9, 3.97437009449736*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"ed829836-0d88-8749-bf27-d791306c2ec0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.974370116302164*^9, 3.974370206963089*^9, 
  3.974370259592352*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"70e51e7e-a4b8-5240-8198-7a0bfd6391d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t2", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.9997919829769666`"}], "-", 
      RowBox[{"0.02039585190633134`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t2", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.15379827913517236`"}], "+", 
      RowBox[{"0.9881022666379526`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t2", "\[Rule]", 
     RowBox[{"0.29438624381802486`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.9556865278168959`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t2", "\[Rule]", 
     RowBox[{"0.9770106105549597`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.21319068193292331`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.974370116302164*^9, 3.974370206963089*^9, 
  3.9743702616695423`*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"01866b6e-33ac-ac41-bc8b-97c0a06e0e95"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 56 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "1", ",", "4"}]], "**"], TraditionalForm]],
  ExpressionUUID->"0b8dd1f7-3f18-4f9c-a2d7-57232440e504"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.95785664725873*^9, 3.957856663009367*^9}, {
   3.962161160055478*^9, 3.9621611652987337`*^9}, {3.9621612176120367`*^9, 
   3.962161220822947*^9}, {3.9622708157606773`*^9, 3.962270833876528*^9}, {
   3.962277150851556*^9, 3.962277151027595*^9}, {3.965386549909893*^9, 
   3.965386550922736*^9}, 
   3.965397217614155*^9},ExpressionUUID->"ff623fba-cd06-4399-a8e2-\
a51cdb484a81"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "10", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "56", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9578566910636063`*^9, 3.957856694050247*^9}, {3.957856725178602*^9, 
   3.957856725539015*^9}, 3.958019372972542*^9, 3.962161171314355*^9, {
   3.9621612256781397`*^9, 3.9621612260294733`*^9}, {3.962270959719171*^9, 
   3.9622709641573877`*^9}, {3.965386556901091*^9, 3.965386556996435*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"ff7eb506-34a4-40ad-96ac-38cd3f3597f4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Baikov", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}], "//", "Variables"}], "//",
      "Sort"}], ",", 
    RowBox[{"x", "[", "_", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"numreplace", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"Rule", ",", 
    RowBox[{"{", 
     RowBox[{"%", ",", 
      RowBox[{"RandomPrime", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "1000"}], "}"}], ",", 
        RowBox[{"%", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellLabel->
  "In[164]:=",ExpressionUUID->"8b084976-b4fb-405a-8a73-31328af8170f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "691"}], ",", 
   RowBox[{"a2", "\[Rule]", "37"}], ",", 
   RowBox[{"a3", "\[Rule]", "719"}], ",", 
   RowBox[{"a4", "\[Rule]", "353"}], ",", 
   RowBox[{"b1", "\[Rule]", "139"}], ",", 
   RowBox[{"b2", "\[Rule]", "829"}], ",", 
   RowBox[{"b3", "\[Rule]", "163"}], ",", 
   RowBox[{"b4", "\[Rule]", "647"}], ",", 
   RowBox[{"mm1", "\[Rule]", "487"}], ",", 
   RowBox[{"mm10", "\[Rule]", "19"}], ",", 
   RowBox[{"mm2", "\[Rule]", "37"}], ",", 
   RowBox[{"mm3", "\[Rule]", "139"}], ",", 
   RowBox[{"mm4", "\[Rule]", "271"}], ",", 
   RowBox[{"mm5", "\[Rule]", "79"}], ",", 
   RowBox[{"mm6", "\[Rule]", "157"}], ",", 
   RowBox[{"mm7", "\[Rule]", "613"}], ",", 
   RowBox[{"mm8", "\[Rule]", "241"}], ",", 
   RowBox[{"mm9", "\[Rule]", "919"}], ",", 
   RowBox[{"pp1", "\[Rule]", "929"}], ",", 
   RowBox[{"pp2", "\[Rule]", "977"}], ",", 
   RowBox[{"pp3", "\[Rule]", "251"}], ",", 
   RowBox[{"pp4", "\[Rule]", "71"}], ",", 
   RowBox[{"s12", "\[Rule]", "661"}], ",", 
   RowBox[{"s123", "\[Rule]", "337"}], ",", 
   RowBox[{"s1234", "\[Rule]", "571"}], ",", 
   RowBox[{"s23", "\[Rule]", "211"}], ",", 
   RowBox[{"s234", "\[Rule]", "761"}], ",", 
   RowBox[{"s34", "\[Rule]", "383"}]}], "}"}]], "Output",
 CellChangeTimes->{3.962161081266427*^9, 3.962161174037189*^9, 
  3.9621612288743467`*^9, 3.962271031013876*^9, 3.965318395305779*^9, 
  3.965389200691937*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"0ca99e10-fb7c-4df1-b978-9a2931a7eb29"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{"Baikov", "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{
  3.957432773736912*^9, 3.957432899087244*^9, {3.957585198718279*^9, 
   3.957585199088087*^9}, 3.9575854521892815`*^9, 3.95758866157308*^9, 
   3.9575889225714436`*^9, 3.957589008601158*^9, {3.957589103333763*^9, 
   3.9575891035327797`*^9}, 3.9575898537533894`*^9, 3.957593472859606*^9, {
   3.9582130669723625`*^9, 3.95821306737578*^9}, {3.9582131792815037`*^9, 
   3.9582131795635357`*^9}, {3.958213496725275*^9, 3.9582135001447735`*^9}, {
   3.958290019823118*^9, 3.958290062215151*^9}, {3.9582901687191696`*^9, 
   3.9582901858954983`*^9}, {3.960779694077194*^9, 3.960779706277905*^9}, {
   3.960779746897764*^9, 3.960779756939719*^9}, {3.961039322854151*^9, 
   3.961039324893362*^9}, {3.962161090200025*^9, 3.9621611016286917`*^9}, {
   3.9621611473417788`*^9, 3.962161148833117*^9}, {3.962270974889473*^9, 
   3.962270990492581*^9}, {3.962271034148519*^9, 3.962271039277088*^9}, 
   3.962271071150667*^9, {3.962271105054162*^9, 3.9622711075626163`*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"7ab8d920-7baa-4ab6-8fd3-6f2ff0a657c4"],

Cell[BoxData[
 FractionBox[
  RowBox[{"21757725025", " ", 
   SqrtBox[
    FractionBox["6520023227413528956295975226490098466569", "2"]], " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], 
  RowBox[{
  "1429923566567351989750104737491085691264641793938316193159870366", " ", 
   SuperscriptBox["\[Pi]", "4"]}]]], "Output",
 CellChangeTimes->{{3.962161087567823*^9, 3.9621610933742123`*^9}, {
   3.9621611499964952`*^9, 3.962161176105201*^9}, 3.9621612373342047`*^9, {
   3.962271024883284*^9, 3.962271039683663*^9}, {3.962271102426005*^9, 
   3.962271108286446*^9}, 3.965318396556766*^9, 3.965389201553891*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"a42a1303-e7f7-40ec-b345-41a04ad87e33"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 57 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "1", ",", "4"}]], "*"], TraditionalForm]],
  ExpressionUUID->"c791e16d-f3eb-4783-9e62-10aade23dbb0"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.95785664725873*^9, 3.957856663009367*^9}, {
   3.962161160055478*^9, 3.9621611652987337`*^9}, {3.9621612176120367`*^9, 
   3.962161220822947*^9}, {3.9622708157606773`*^9, 3.962270833876528*^9}, {
   3.962271135993985*^9, 3.962271137886189*^9}, {3.9622771497027903`*^9, 
   3.962277149880584*^9}, {3.965386582263727*^9, 3.9653865831466303`*^9}, 
   3.9653972177728786`*^9},ExpressionUUID->"2e6278dc-209d-42ce-965d-\
11982fcec32b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "10", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "57", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9578566910636063`*^9, 3.957856694050247*^9}, {3.957856725178602*^9, 
   3.957856725539015*^9}, 3.958019372972542*^9, 3.962161171314355*^9, {
   3.9621612256781397`*^9, 3.9621612260294733`*^9}, {3.962270959719171*^9, 
   3.9622709641573877`*^9}, 3.9622714391733427`*^9, {3.965386589984084*^9, 
   3.965386590158944*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"657490db-082c-4c9c-bf5f-c8c4495943e2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Baikov", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}], "//", "Variables"}], "//",
      "Sort"}], ",", 
    RowBox[{"x", "[", "_", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"numreplace", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"Rule", ",", 
    RowBox[{"{", 
     RowBox[{"%", ",", 
      RowBox[{"RandomPrime", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "1000"}], "}"}], ",", 
        RowBox[{"%", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellLabel->
  "In[170]:=",ExpressionUUID->"bf4cce37-eefd-42ed-9df8-066a95eb9705"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "479"}], ",", 
   RowBox[{"a2", "\[Rule]", "521"}], ",", 
   RowBox[{"a3", "\[Rule]", "311"}], ",", 
   RowBox[{"a4", "\[Rule]", "673"}], ",", 
   RowBox[{"b1", "\[Rule]", "677"}], ",", 
   RowBox[{"b2", "\[Rule]", "283"}], ",", 
   RowBox[{"b3", "\[Rule]", "919"}], ",", 
   RowBox[{"b4", "\[Rule]", "997"}], ",", 
   RowBox[{"c1", "\[Rule]", "269"}], ",", 
   RowBox[{"c2", "\[Rule]", "857"}], ",", 
   RowBox[{"c3", "\[Rule]", "563"}], ",", 
   RowBox[{"c4", "\[Rule]", "839"}], ",", 
   RowBox[{"mm1", "\[Rule]", "311"}], ",", 
   RowBox[{"mm10", "\[Rule]", "577"}], ",", 
   RowBox[{"mm2", "\[Rule]", "277"}], ",", 
   RowBox[{"mm3", "\[Rule]", "491"}], ",", 
   RowBox[{"mm4", "\[Rule]", "479"}], ",", 
   RowBox[{"mm5", "\[Rule]", "419"}], ",", 
   RowBox[{"mm6", "\[Rule]", "199"}], ",", 
   RowBox[{"mm7", "\[Rule]", "67"}], ",", 
   RowBox[{"mm8", "\[Rule]", "863"}], ",", 
   RowBox[{"mm9", "\[Rule]", "127"}], ",", 
   RowBox[{"pp1", "\[Rule]", "197"}], ",", 
   RowBox[{"pp2", "\[Rule]", "719"}], ",", 
   RowBox[{"pp3", "\[Rule]", "499"}], ",", 
   RowBox[{"pp4", "\[Rule]", "67"}], ",", 
   RowBox[{"s12", "\[Rule]", "197"}], ",", 
   RowBox[{"s123", "\[Rule]", "383"}], ",", 
   RowBox[{"s1234", "\[Rule]", "757"}], ",", 
   RowBox[{"s23", "\[Rule]", "773"}], ",", 
   RowBox[{"s234", "\[Rule]", "197"}], ",", 
   RowBox[{"s34", "\[Rule]", "521"}]}], "}"}]], "Output",
 CellChangeTimes->{3.962161081266427*^9, 3.962161174037189*^9, 
  3.9621612288743467`*^9, 3.962271031013876*^9, 3.962271442167954*^9, 
  3.965318403811515*^9, 3.965389205197625*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"38207ed6-fe24-47a1-bf7e-ed36bb9f1645"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{"Baikov", "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{
  3.957432773736912*^9, 3.957432899087244*^9, {3.957585198718279*^9, 
   3.957585199088087*^9}, 3.9575854521892815`*^9, 3.95758866157308*^9, 
   3.9575889225714436`*^9, 3.957589008601158*^9, {3.957589103333763*^9, 
   3.9575891035327797`*^9}, 3.9575898537533894`*^9, 3.957593472859606*^9, {
   3.9582130669723625`*^9, 3.95821306737578*^9}, {3.9582131792815037`*^9, 
   3.9582131795635357`*^9}, {3.958213496725275*^9, 3.9582135001447735`*^9}, {
   3.958290019823118*^9, 3.958290062215151*^9}, {3.9582901687191696`*^9, 
   3.9582901858954983`*^9}, {3.960779694077194*^9, 3.960779706277905*^9}, {
   3.960779746897764*^9, 3.960779756939719*^9}, {3.961039322854151*^9, 
   3.961039324893362*^9}, {3.962161090200025*^9, 3.9621611016286917`*^9}, {
   3.9621611473417788`*^9, 3.962161148833117*^9}, {3.962270974889473*^9, 
   3.962270990492581*^9}, {3.962271034148519*^9, 3.962271039277088*^9}, 
   3.962271071150667*^9, {3.962271105054162*^9, 3.9622711075626163`*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"7a14c811-80ff-4170-9f4f-1a177efa306e"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2860996204334961", " ", 
    SqrtBox["125945527784518639386574800978142452253094282057"], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], 
   RowBox[{
   "39125195963503581445030092640033339798514173349643097410000027989874251744\
0512", " ", 
    SuperscriptBox["\[Pi]", "4"]}]]}]], "Output",
 CellChangeTimes->{{3.962161087567823*^9, 3.9621610933742123`*^9}, {
   3.9621611499964952`*^9, 3.962161176105201*^9}, 3.9621612373342047`*^9, {
   3.962271024883284*^9, 3.962271039683663*^9}, {3.962271102426005*^9, 
   3.962271108286446*^9}, 3.962271445175475*^9, 3.96531840455951*^9, 
   3.965389205892311*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"cfb47ba0-c4e8-4412-87ad-d59bf93446c5"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 58 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"5", ",", "1", ",", "4"}]], TraditionalForm]],ExpressionUUID->
  "03ce1b94-0157-4f2d-9193-08eb51dfef8c"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.95785664725873*^9, 3.957856663009367*^9}, {
   3.962161160055478*^9, 3.9621611652987337`*^9}, {3.9621612176120367`*^9, 
   3.962161220822947*^9}, {3.9622708157606773`*^9, 3.962270833876528*^9}, {
   3.962271135993985*^9, 3.962271137886189*^9}, {3.962271450978427*^9, 
   3.962271452885907*^9}, {3.962277148353537*^9, 3.962277148513771*^9}, {
   3.965386615826315*^9, 3.965386616423464*^9}, 
   3.96539721793307*^9},ExpressionUUID->"b5ee4782-10ed-469c-9b07-\
295b51a7bbd7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "10", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "58", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9578566910636063`*^9, 3.957856694050247*^9}, {3.957856725178602*^9, 
   3.957856725539015*^9}, 3.958019372972542*^9, 3.962161171314355*^9, {
   3.9621612256781397`*^9, 3.9621612260294733`*^9}, {3.962270959719171*^9, 
   3.9622709641573877`*^9}, {3.9622714391733427`*^9, 3.962271456036672*^9}, {
   3.965386623592276*^9, 3.96538662366883*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"af679c5e-fa37-4b9c-a44f-b34c66d50bb9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{"Baikov", ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{
  3.957432773736912*^9, 3.957432899087244*^9, {3.957585198718279*^9, 
   3.957585199088087*^9}, 3.9575854521892815`*^9, 3.95758866157308*^9, 
   3.9575889225714436`*^9, 3.957589008601158*^9, {3.957589103333763*^9, 
   3.9575891035327797`*^9}, 3.9575898537533894`*^9, 3.957593472859606*^9, {
   3.9582130669723625`*^9, 3.95821306737578*^9}, {3.9582131792815037`*^9, 
   3.9582131795635357`*^9}, {3.958213496725275*^9, 3.9582135001447735`*^9}, {
   3.958290019823118*^9, 3.958290062215151*^9}, {3.9582901687191696`*^9, 
   3.9582901858954983`*^9}, {3.960779694077194*^9, 3.960779706277905*^9}, {
   3.960779746897764*^9, 3.960779756939719*^9}, {3.961039322854151*^9, 
   3.961039324893362*^9}, {3.962161090200025*^9, 3.9621611016286917`*^9}, {
   3.9621611473417788`*^9, 3.962161148833117*^9}, {3.962270974889473*^9, 
   3.962270990492581*^9}, {3.962271034148519*^9, 3.962271039277088*^9}, 
   3.962271071150667*^9, {3.962271105054162*^9, 3.9622711075626163`*^9}, 
   3.962271480909596*^9},
 CellLabel->
  "In[176]:=",ExpressionUUID->"f9047844-eb83-40dc-8a1e-9e8f2d84b61e"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"12665535877635169", " ", 
    SqrtBox[
     FractionBox["179012004603674394619206912168023371960875714881", "5"]], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], 
   RowBox[{
   "49227613242946873885034948083507750723404564234739265307548838283519737728\
11429296", " ", 
    SuperscriptBox["\[Pi]", "4"]}]]}]], "Output",
 CellChangeTimes->{{3.962161087567823*^9, 3.9621610933742123`*^9}, {
   3.9621611499964952`*^9, 3.962161176105201*^9}, 3.9621612373342047`*^9, {
   3.962271024883284*^9, 3.962271039683663*^9}, {3.962271102426005*^9, 
   3.962271108286446*^9}, 3.962271445175475*^9, 3.9622714814469347`*^9, 
   3.965318408666904*^9, 3.965389209063561*^9},
 CellLabel->
  "Out[176]=",ExpressionUUID->"19d64630-3871-4701-951b-b866fec05c95"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 59 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "2", ",", "3"}]], "**"], TraditionalForm]],
  ExpressionUUID->"5cc8e3e3-f6a7-41f2-8e92-7a5887847246"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.95785664725873*^9, 3.957856663009367*^9}, {
   3.962161160055478*^9, 3.9621611652987337`*^9}, {3.9621612176120367`*^9, 
   3.962161220822947*^9}, {3.9622708157606773`*^9, 3.962270833876528*^9}, {
   3.962271531789763*^9, 3.962271536874938*^9}, {3.9622771466616497`*^9, 
   3.962277146823216*^9}, {3.965386652865913*^9, 3.965386653774562*^9}, 
   3.9653972180940447`*^9},ExpressionUUID->"ad16d458-d1ab-4f1b-993b-\
9fd5f108e9af"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "10", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "59", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9578566910636063`*^9, 3.957856694050247*^9}, {3.957856725178602*^9, 
   3.957856725539015*^9}, 3.958019372972542*^9, 3.962161171314355*^9, {
   3.9621612256781397`*^9, 3.9621612260294733`*^9}, {3.962270959719171*^9, 
   3.9622709641573877`*^9}, 3.962271541406008*^9, {3.965386662337297*^9, 
   3.965386662554582*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"f891f47c-57a3-4a03-b1ad-f0f443bb8e0a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Baikov", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}], "//", "Variables"}], "//",
      "Sort"}], ",", 
    RowBox[{"x", "[", "_", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"numreplace", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"Rule", ",", 
    RowBox[{"{", 
     RowBox[{"%", ",", 
      RowBox[{"RandomPrime", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "1000"}], "}"}], ",", 
        RowBox[{"%", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellLabel->
  "In[180]:=",ExpressionUUID->"06c05d99-9ee0-43d3-a34e-a24001e6a062"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "727"}], ",", 
   RowBox[{"a2", "\[Rule]", "593"}], ",", 
   RowBox[{"a3", "\[Rule]", "13"}], ",", 
   RowBox[{"a4", "\[Rule]", "17"}], ",", 
   RowBox[{"b1", "\[Rule]", "97"}], ",", 
   RowBox[{"b2", "\[Rule]", "389"}], ",", 
   RowBox[{"b3", "\[Rule]", "173"}], ",", 
   RowBox[{"b4", "\[Rule]", "337"}], ",", 
   RowBox[{"mm1", "\[Rule]", "811"}], ",", 
   RowBox[{"mm10", "\[Rule]", "829"}], ",", 
   RowBox[{"mm2", "\[Rule]", "103"}], ",", 
   RowBox[{"mm3", "\[Rule]", "227"}], ",", 
   RowBox[{"mm4", "\[Rule]", "827"}], ",", 
   RowBox[{"mm5", "\[Rule]", "677"}], ",", 
   RowBox[{"mm6", "\[Rule]", "199"}], ",", 
   RowBox[{"mm7", "\[Rule]", "857"}], ",", 
   RowBox[{"mm8", "\[Rule]", "337"}], ",", 
   RowBox[{"mm9", "\[Rule]", "113"}], ",", 
   RowBox[{"pp1", "\[Rule]", "11"}], ",", 
   RowBox[{"pp2", "\[Rule]", "107"}], ",", 
   RowBox[{"pp3", "\[Rule]", "523"}], ",", 
   RowBox[{"pp4", "\[Rule]", "151"}], ",", 
   RowBox[{"s12", "\[Rule]", "809"}], ",", 
   RowBox[{"s123", "\[Rule]", "827"}], ",", 
   RowBox[{"s1234", "\[Rule]", "239"}], ",", 
   RowBox[{"s23", "\[Rule]", "877"}], ",", 
   RowBox[{"s234", "\[Rule]", "523"}], ",", 
   RowBox[{"s34", "\[Rule]", "37"}]}], "}"}]], "Output",
 CellChangeTimes->{3.962161081266427*^9, 3.962161174037189*^9, 
  3.9621612288743467`*^9, 3.962271031013876*^9, 3.962271544176553*^9, 
  3.965318421485773*^9, 3.965389213458486*^9},
 CellLabel->
  "Out[181]=",ExpressionUUID->"6a52cd28-afa0-41c5-90bf-a198e8d66bca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{"Baikov", "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{
  3.957432773736912*^9, 3.957432899087244*^9, {3.957585198718279*^9, 
   3.957585199088087*^9}, 3.9575854521892815`*^9, 3.95758866157308*^9, 
   3.9575889225714436`*^9, 3.957589008601158*^9, {3.957589103333763*^9, 
   3.9575891035327797`*^9}, 3.9575898537533894`*^9, 3.957593472859606*^9, {
   3.9582130669723625`*^9, 3.95821306737578*^9}, {3.9582131792815037`*^9, 
   3.9582131795635357`*^9}, {3.958213496725275*^9, 3.9582135001447735`*^9}, {
   3.958290019823118*^9, 3.958290062215151*^9}, {3.9582901687191696`*^9, 
   3.9582901858954983`*^9}, {3.960779694077194*^9, 3.960779706277905*^9}, {
   3.960779746897764*^9, 3.960779756939719*^9}, {3.961039322854151*^9, 
   3.961039324893362*^9}, {3.962161090200025*^9, 3.9621611016286917`*^9}, {
   3.9621611473417788`*^9, 3.962161148833117*^9}, {3.962270974889473*^9, 
   3.962270990492581*^9}, {3.962271034148519*^9, 3.962271039277088*^9}, 
   3.962271071150667*^9, {3.962271105054162*^9, 3.9622711075626163`*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"d132f69d-3153-4f4e-bc63-0b98d689fccf"],

Cell[BoxData[
 FractionBox[
  RowBox[{"353466740162814721", " ", 
   SqrtBox["2187742254046329813756415273699634505"], " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], 
  RowBox[{
  "96694961504889395751619880631620656432345509979210599159230024982752747776"\
, " ", 
   SuperscriptBox["\[Pi]", "4"]}]]], "Output",
 CellChangeTimes->{{3.962161087567823*^9, 3.9621610933742123`*^9}, {
   3.9621611499964952`*^9, 3.962161176105201*^9}, 3.9621612373342047`*^9, {
   3.962271024883284*^9, 3.962271039683663*^9}, {3.962271102426005*^9, 
   3.962271108286446*^9}, 3.9622715464082336`*^9, 3.965318421943837*^9, 
   3.9653892139416237`*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"5bdb9555-5a22-4d10-883c-a043a1ec1243"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 60 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "2", ",", "3"}]], "*"], TraditionalForm]],
  ExpressionUUID->"19505082-176f-4221-aa1e-02c729026fdd"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.95785664725873*^9, 3.957856663009367*^9}, {
   3.962161160055478*^9, 3.9621611652987337`*^9}, {3.9621612176120367`*^9, 
   3.962161220822947*^9}, {3.9622708157606773`*^9, 3.962270833876528*^9}, {
   3.962271135993985*^9, 3.962271137886189*^9}, {3.96227157000323*^9, 
   3.9622715735160093`*^9}, {3.962277145404079*^9, 3.962277145582069*^9}, {
   3.965386687944425*^9, 3.965386690045686*^9}, 
   3.965397218246682*^9},ExpressionUUID->"9206de54-6f95-48f4-b82d-\
9e48f1a65e86"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "10", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "60", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9578566910636063`*^9, 3.957856694050247*^9}, {3.957856725178602*^9, 
   3.957856725539015*^9}, 3.958019372972542*^9, 3.962161171314355*^9, {
   3.9621612256781397`*^9, 3.9621612260294733`*^9}, {3.962270959719171*^9, 
   3.9622709641573877`*^9}, 3.9622714391733427`*^9, 3.962271582808261*^9, 
   3.96538669601188*^9},
 CellLabel->
  "In[183]:=",ExpressionUUID->"653f4fa2-f5f8-444c-99e8-188f5d9868cf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Baikov", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}], "//", "Variables"}], "//",
      "Sort"}], ",", 
    RowBox[{"x", "[", "_", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"numreplace", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"Rule", ",", 
    RowBox[{"{", 
     RowBox[{"%", ",", 
      RowBox[{"RandomPrime", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "1000"}], "}"}], ",", 
        RowBox[{"%", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellLabel->
  "In[186]:=",ExpressionUUID->"9c777da9-b6a9-484c-89d2-b2efc38c086b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "491"}], ",", 
   RowBox[{"a2", "\[Rule]", "239"}], ",", 
   RowBox[{"a3", "\[Rule]", "883"}], ",", 
   RowBox[{"a4", "\[Rule]", "839"}], ",", 
   RowBox[{"b1", "\[Rule]", "211"}], ",", 
   RowBox[{"b2", "\[Rule]", "317"}], ",", 
   RowBox[{"b3", "\[Rule]", "673"}], ",", 
   RowBox[{"b4", "\[Rule]", "307"}], ",", 
   RowBox[{"c1", "\[Rule]", "587"}], ",", 
   RowBox[{"c2", "\[Rule]", "467"}], ",", 
   RowBox[{"c3", "\[Rule]", "709"}], ",", 
   RowBox[{"c4", "\[Rule]", "457"}], ",", 
   RowBox[{"mm1", "\[Rule]", "941"}], ",", 
   RowBox[{"mm10", "\[Rule]", "823"}], ",", 
   RowBox[{"mm2", "\[Rule]", "167"}], ",", 
   RowBox[{"mm3", "\[Rule]", "19"}], ",", 
   RowBox[{"mm4", "\[Rule]", "907"}], ",", 
   RowBox[{"mm5", "\[Rule]", "19"}], ",", 
   RowBox[{"mm6", "\[Rule]", "251"}], ",", 
   RowBox[{"mm7", "\[Rule]", "347"}], ",", 
   RowBox[{"mm8", "\[Rule]", "569"}], ",", 
   RowBox[{"mm9", "\[Rule]", "797"}], ",", 
   RowBox[{"pp1", "\[Rule]", "809"}], ",", 
   RowBox[{"pp2", "\[Rule]", "269"}], ",", 
   RowBox[{"pp3", "\[Rule]", "823"}], ",", 
   RowBox[{"pp4", "\[Rule]", "569"}], ",", 
   RowBox[{"s12", "\[Rule]", "263"}], ",", 
   RowBox[{"s123", "\[Rule]", "823"}], ",", 
   RowBox[{"s1234", "\[Rule]", "919"}], ",", 
   RowBox[{"s23", "\[Rule]", "907"}], ",", 
   RowBox[{"s234", "\[Rule]", "683"}], ",", 
   RowBox[{"s34", "\[Rule]", "619"}]}], "}"}]], "Output",
 CellChangeTimes->{3.962161081266427*^9, 3.962161174037189*^9, 
  3.9621612288743467`*^9, 3.962271031013876*^9, 3.962271442167954*^9, 
  3.962271584019367*^9, 3.965318426213875*^9, 3.965389216543036*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"97478b76-fdd5-4add-afc8-6bf9941ae343"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{"Baikov", "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{
  3.957432773736912*^9, 3.957432899087244*^9, {3.957585198718279*^9, 
   3.957585199088087*^9}, 3.9575854521892815`*^9, 3.95758866157308*^9, 
   3.9575889225714436`*^9, 3.957589008601158*^9, {3.957589103333763*^9, 
   3.9575891035327797`*^9}, 3.9575898537533894`*^9, 3.957593472859606*^9, {
   3.9582130669723625`*^9, 3.95821306737578*^9}, {3.9582131792815037`*^9, 
   3.9582131795635357`*^9}, {3.958213496725275*^9, 3.9582135001447735`*^9}, {
   3.958290019823118*^9, 3.958290062215151*^9}, {3.9582901687191696`*^9, 
   3.9582901858954983`*^9}, {3.960779694077194*^9, 3.960779706277905*^9}, {
   3.960779746897764*^9, 3.960779756939719*^9}, {3.961039322854151*^9, 
   3.961039324893362*^9}, {3.962161090200025*^9, 3.9621611016286917`*^9}, {
   3.9621611473417788`*^9, 3.962161148833117*^9}, {3.962270974889473*^9, 
   3.962270990492581*^9}, {3.962271034148519*^9, 3.962271039277088*^9}, 
   3.962271071150667*^9, {3.962271105054162*^9, 3.9622711075626163`*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"beee030c-ae0b-436e-818d-b7779e28873c"],

Cell[BoxData[
 FractionBox[
  RowBox[{"299929712155572017648984058405", " ", "\[ImaginaryI]", " ", 
   SqrtBox["2540135327814371411298646817082805619397672343"], " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], 
  RowBox[{
  "142686232965145234453419939039140704178919941983911372752315510356633776455\
338910855348048080255500416", " ", 
   SuperscriptBox["\[Pi]", "4"]}]]], "Output",
 CellChangeTimes->{{3.962161087567823*^9, 3.9621610933742123`*^9}, {
   3.9621611499964952`*^9, 3.962161176105201*^9}, 3.9621612373342047`*^9, {
   3.962271024883284*^9, 3.962271039683663*^9}, {3.962271102426005*^9, 
   3.962271108286446*^9}, 3.962271445175475*^9, 3.962271586193927*^9, 
   3.965318427431327*^9, 3.965389217705023*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"84702f7a-52dc-4c9c-adaa-5953d76107e1"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 61 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"5", ",", "2", ",", "3"}]], TraditionalForm]],ExpressionUUID->
  "e269b276-8a90-4c3c-aa57-b2b759dbdc72"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.95785664725873*^9, 3.957856663009367*^9}, {
   3.962161160055478*^9, 3.9621611652987337`*^9}, {3.9621612176120367`*^9, 
   3.962161220822947*^9}, {3.9622708157606773`*^9, 3.962270833876528*^9}, {
   3.962271135993985*^9, 3.962271137886189*^9}, {3.962271450978427*^9, 
   3.962271452885907*^9}, {3.962271570933127*^9, 3.9622715761312237`*^9}, {
   3.962277144006996*^9, 3.96227714416474*^9}, {3.965386719174931*^9, 
   3.965386719760255*^9}, 
   3.965397218399048*^9},ExpressionUUID->"0d8f3e79-155d-4ad8-8e82-\
d73c164a90d4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "10", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "61", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9578566910636063`*^9, 3.957856694050247*^9}, {3.957856725178602*^9, 
   3.957856725539015*^9}, 3.958019372972542*^9, 3.962161171314355*^9, {
   3.9621612256781397`*^9, 3.9621612260294733`*^9}, {3.962270959719171*^9, 
   3.9622709641573877`*^9}, {3.9622714391733427`*^9, 3.962271456036672*^9}, 
   3.962271592463529*^9, 3.965386725856737*^9},
 CellLabel->
  "In[189]:=",ExpressionUUID->"7d9c99f7-d107-4b63-99a7-6a79d7fde5f4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{"Baikov", ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{
  3.957432773736912*^9, 3.957432899087244*^9, {3.957585198718279*^9, 
   3.957585199088087*^9}, 3.9575854521892815`*^9, 3.95758866157308*^9, 
   3.9575889225714436`*^9, 3.957589008601158*^9, {3.957589103333763*^9, 
   3.9575891035327797`*^9}, 3.9575898537533894`*^9, 3.957593472859606*^9, {
   3.9582130669723625`*^9, 3.95821306737578*^9}, {3.9582131792815037`*^9, 
   3.9582131795635357`*^9}, {3.958213496725275*^9, 3.9582135001447735`*^9}, {
   3.958290019823118*^9, 3.958290062215151*^9}, {3.9582901687191696`*^9, 
   3.9582901858954983`*^9}, {3.960779694077194*^9, 3.960779706277905*^9}, {
   3.960779746897764*^9, 3.960779756939719*^9}, {3.961039322854151*^9, 
   3.961039324893362*^9}, {3.962161090200025*^9, 3.9621611016286917`*^9}, {
   3.9621611473417788`*^9, 3.962161148833117*^9}, {3.962270974889473*^9, 
   3.962270990492581*^9}, {3.962271034148519*^9, 3.962271039277088*^9}, 
   3.962271071150667*^9, {3.962271105054162*^9, 3.9622711075626163`*^9}, 
   3.962271480909596*^9},
 CellLabel->
  "In[192]:=",ExpressionUUID->"e33abb6c-f226-4d79-9832-e93beed242d0"],

Cell[BoxData[
 FractionBox[
  RowBox[{"54052029738004757372825314603734988350625", " ", 
   SqrtBox["5856767706713005692603274953658713359021732185719097"], " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], 
  RowBox[{
  "706928158154341190450657861189108623596540403855422550783441273006592615646\
061560164168552818235967282570429609578496", " ", 
   SuperscriptBox["\[Pi]", "4"]}]]], "Output",
 CellChangeTimes->{{3.962161087567823*^9, 3.9621610933742123`*^9}, {
   3.9621611499964952`*^9, 3.962161176105201*^9}, 3.9621612373342047`*^9, {
   3.962271024883284*^9, 3.962271039683663*^9}, {3.962271102426005*^9, 
   3.962271108286446*^9}, 3.962271445175475*^9, 3.9622714814469347`*^9, 
   3.962271593787044*^9, 3.9653184312501783`*^9, 3.965389220936899*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"8ae1717e-7b10-4e5f-b940-195b718aa68f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 62 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"4", ",", "2", ",", "4"}]], "**"], TraditionalForm]],
  ExpressionUUID->"a8817c62-b756-4d2b-835c-598ed9397a02"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.95785664725873*^9, 3.957856663009367*^9}, {
   3.958291208529127*^9, 3.9582912472620277`*^9}, {3.95829151830464*^9, 
   3.958291519373953*^9}, {3.962161912860907*^9, 3.962161914914249*^9}, {
   3.962277142696879*^9, 3.962277142864559*^9}, {3.965386747715873*^9, 
   3.965386748485962*^9}, 3.965397218568098*^9, {3.972400896491577*^9, 
   3.9724008976638336`*^9}, {3.972992368888033*^9, 
   3.9729923696770153`*^9}},ExpressionUUID->"843db01c-18ba-8e4f-821a-\
0c3c2c440c8e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "10", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "62", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9578566910636063`*^9, 3.957856694050247*^9}, {3.957856725178602*^9, 
   3.957856725539015*^9}, 3.958019372972542*^9, {3.958291269425638*^9, 
   3.9582912763216763`*^9}, {3.95829131117647*^9, 3.958291311465313*^9}, 
   3.9621619482844057`*^9, 3.965386754320237*^9},
 CellLabel->
  "In[147]:=",ExpressionUUID->"36ac3cb1-3e93-874c-b9ef-1a6e4b43129c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Baikov", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}], "//", "Variables"}], "//",
      "Sort"}], ",", 
    RowBox[{"x", "[", "_", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"numreplace", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"Rule", ",", 
    RowBox[{"{", 
     RowBox[{"%", ",", 
      RowBox[{"RandomPrime", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "1000"}], "}"}], ",", 
        RowBox[{"%", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellLabel->
  "In[150]:=",ExpressionUUID->"fa993c65-e19a-46d7-ac1b-a9d876d94e14"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "691"}], ",", 
   RowBox[{"a2", "\[Rule]", "181"}], ",", 
   RowBox[{"a3", "\[Rule]", "353"}], ",", 
   RowBox[{"a4", "\[Rule]", "547"}], ",", 
   RowBox[{"b1", "\[Rule]", "443"}], ",", 
   RowBox[{"b2", "\[Rule]", "373"}], ",", 
   RowBox[{"b3", "\[Rule]", "61"}], ",", 
   RowBox[{"b4", "\[Rule]", "181"}], ",", 
   RowBox[{"mm1", "\[Rule]", "557"}], ",", 
   RowBox[{"mm10", "\[Rule]", "809"}], ",", 
   RowBox[{"mm2", "\[Rule]", "631"}], ",", 
   RowBox[{"mm3", "\[Rule]", "47"}], ",", 
   RowBox[{"mm4", "\[Rule]", "47"}], ",", 
   RowBox[{"mm5", "\[Rule]", "859"}], ",", 
   RowBox[{"mm6", "\[Rule]", "13"}], ",", 
   RowBox[{"mm7", "\[Rule]", "787"}], ",", 
   RowBox[{"mm8", "\[Rule]", "593"}], ",", 
   RowBox[{"mm9", "\[Rule]", "521"}], ",", 
   RowBox[{"pp1", "\[Rule]", "293"}], ",", 
   RowBox[{"pp2", "\[Rule]", "911"}], ",", 
   RowBox[{"pp3", "\[Rule]", "53"}], ",", 
   RowBox[{"pp4", "\[Rule]", "449"}], ",", 
   RowBox[{"s12", "\[Rule]", "863"}], ",", 
   RowBox[{"s123", "\[Rule]", "197"}], ",", 
   RowBox[{"s1234", "\[Rule]", "349"}], ",", 
   RowBox[{"s23", "\[Rule]", "787"}], ",", 
   RowBox[{"s234", "\[Rule]", "557"}], ",", 
   RowBox[{"s34", "\[Rule]", "709"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9623387237212687`*^9, 3.9623392789058657`*^9, 
  3.962340106952582*^9, 3.965318443887145*^9, 3.9653892238218937`*^9, 
  3.9724008998575363`*^9, 3.973093432685114*^9, 3.981113707760277*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"c5554b5b-2b20-eb4a-9958-fd1fae55ea72"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{"Baikov", "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"6", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9622716879782257`*^9, 3.9622717011666613`*^9}, {
   3.962272359399548*^9, 3.962272360721393*^9}, 3.9622725430278807`*^9, {
   3.9622726078934803`*^9, 3.962272609481616*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"b1752913-6517-4332-ad7b-dfafb93e87a9"],

Cell[BoxData[
 RowBox[{"\[ImaginaryI]", "/", 
  RowBox[{"(", 
   RowBox[{"64", " ", 
    SqrtBox["318331361347"], " ", 
    SuperscriptBox["\[Pi]", "5"], " ", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{"487015689119273253116408027242659", "+", 
       RowBox[{"2184310323386729696535582951516", " ", "z"}], "-", 
       RowBox[{"6642856749308401662019365354", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"8067040564619006378475", " ", 
        SuperscriptBox["z", "3"]}], "+", 
       RowBox[{"2211173124324472", " ", 
        SuperscriptBox["z", "4"]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9622716986602697`*^9, 3.962271724034243*^9}, {
   3.962272347743*^9, 3.962272361803563*^9}, {3.9622726046629143`*^9, 
   3.9622726103798943`*^9}, 3.962276504537199*^9, 3.962276546065969*^9, 
   3.962337796399665*^9, {3.962338259678405*^9, 3.9623382647340527`*^9}, 
   3.962338724505077*^9, 3.96233877603449*^9, 3.962338974903858*^9, 
   3.962339280766459*^9, 3.962339399763873*^9, 3.962339433348735*^9, 
   3.9623395235881433`*^9, 3.962339624606374*^9, 3.962339715263955*^9, 
   3.9623401080440283`*^9, 3.9653184450882807`*^9, 3.965389224991954*^9, 
   3.972400900878063*^9, 3.9730934334338074`*^9, 3.9811137084463024`*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"07b64fc9-6403-ee48-978b-a0c5451dffa1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "the", " ", "CY", " ", "condition", " ", "for", " ", 
    "different", " ", "configurations", " ", "of", " ", "Baikov", " ", 
    "polynomials"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{
         RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "/.", "numreplace"}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Baikov", "[", 
            RowBox[{"[", 
             RowBox[{"9", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Baikov", "[", 
            RowBox[{"[", 
             RowBox[{"10", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]]}], "}"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<=", 
      RowBox[{"Length", "[", 
       RowBox[{"Times", "@@@", 
        RowBox[{"Subsets", "[", 
         RowBox[{"%", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{"ToCalabiYau", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Times", "@@@", 
           RowBox[{"Subsets", "[", 
            RowBox[{"%", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", "z", "}"}]}], "]"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9723972732464275`*^9, 3.9723973818399677`*^9}, {
   3.9723974377505627`*^9, 3.9723974747849464`*^9}, {3.972397512103071*^9, 
   3.9723975148693447`*^9}, {3.9723975725411015`*^9, 3.972397574739973*^9}, {
   3.9723976725746536`*^9, 3.9723976950124435`*^9}, {3.9723977711888294`*^9, 
   3.972397782704132*^9}, 3.972397812812168*^9, {3.972398138480465*^9, 
   3.97239815390242*^9}, {3.972398203500942*^9, 3.9723982073030777`*^9}, {
   3.972398268670866*^9, 3.9723982883210697`*^9}, 3.972398404565647*^9, {
   3.9723984355446663`*^9, 3.9723984378778267`*^9}, {3.972398707289852*^9, 
   3.972398771004627*^9}, {3.972398816873871*^9, 3.9723988433350163`*^9}, 
   3.972398885473295*^9, 3.972398938423952*^9, {3.9723989783427773`*^9, 
   3.9723990118703537`*^9}, {3.972399043972166*^9, 3.972399077889015*^9}, {
   3.972399451220316*^9, 3.972399520844734*^9}, {3.972399567589777*^9, 
   3.972399588003151*^9}, 3.9723996560054855`*^9, {3.9723996965678387`*^9, 
   3.9723997293772774`*^9}, {3.9723997729908314`*^9, 3.972399776692133*^9}, {
   3.9723998844296246`*^9, 3.972399904927685*^9}, {3.972400042407137*^9, 
   3.972400042564333*^9}, {3.9724000951829567`*^9, 3.9724000991127815`*^9}, {
   3.9724001307248135`*^9, 3.972400159483206*^9}, {3.972400306464031*^9, 
   3.9724003080157833`*^9}, {3.9724003516070023`*^9, 
   3.9724004013640194`*^9}, {3.9724004361088886`*^9, 3.972400464845995*^9}, {
   3.9724005339904385`*^9, 3.972400538157692*^9}, {3.9724005916291447`*^9, 
   3.9724006158459225`*^9}, {3.9724006676210537`*^9, 
   3.9724006687447357`*^9}, {3.9724007793623085`*^9, 3.972400785541561*^9}, {
   3.972400826250042*^9, 3.9724008279075737`*^9}, {3.972400923345743*^9, 
   3.9724009301651*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"5d689c59-8775-4c4b-8344-9c33b9cd1c3e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}], "|", 
     RowBox[{"{", "4", "}"}]}], "]"}], ",", 
   RowBox[{"CY", "\[Rule]", "\<\"True\"\>"}], ",", "\<\"Elliptic Curve\"\>"}],
   "}"}]], "Print",
 CellChangeTimes->{{3.972400926962946*^9, 3.97240093060944*^9}, 
   3.973093434318636*^9, 3.9811137087841816`*^9},
 CellLabel->
  "During evaluation of \
In[153]:=",ExpressionUUID->"49a9123a-51dc-bf47-a2f7-97dde2874065"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{"CY", "\[Rule]", "\<\"True\"\>"}], 
   ",", "\<\"But algebraic LS\"\>"}], "}"}]], "Print",
 CellChangeTimes->{{3.972400926962946*^9, 3.97240093060944*^9}, 
   3.973093434318636*^9, 3.9811137087881947`*^9},
 CellLabel->
  "During evaluation of \
In[153]:=",ExpressionUUID->"efec79a1-fd8e-6246-b90d-7564fee7da65"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{"CY", "\[Rule]", "\<\"True\"\>"}], 
   ",", "\<\"But algebraic LS\"\>"}], "}"}]], "Print",
 CellChangeTimes->{{3.972400926962946*^9, 3.97240093060944*^9}, 
   3.973093434318636*^9, 3.981113708790716*^9},
 CellLabel->
  "During evaluation of \
In[153]:=",ExpressionUUID->"f6669ade-e2ae-c94e-a272-62b31e8a825e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.972400926962946*^9, 3.97240093060944*^9}, 
   3.973093434318636*^9, 3.981113708792717*^9},
 CellLabel->
  "During evaluation of \
In[153]:=",ExpressionUUID->"8ed771e5-1d2e-1245-8431-30b3b61245ab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.972400926962946*^9, 3.97240093060944*^9}, 
   3.973093434318636*^9, 3.981113708793728*^9},
 CellLabel->
  "During evaluation of \
In[153]:=",ExpressionUUID->"8796d5ca-3313-f742-9a1e-7e83bddf41e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.972400926962946*^9, 3.97240093060944*^9}, 
   3.973093434318636*^9, 3.9811137087957172`*^9},
 CellLabel->
  "During evaluation of \
In[153]:=",ExpressionUUID->"40555d02-1454-9843-b00c-d00e0c078fa6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.972400926962946*^9, 3.97240093060944*^9}, 
   3.973093434318636*^9, 3.981113708797714*^9},
 CellLabel->
  "During evaluation of \
In[153]:=",ExpressionUUID->"b61d653a-12fb-be44-8a7d-6c7a93f44b32"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Discriminant", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "1"}], "]"}], "]"}], ",", "z"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Sqrt", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.959838737905636*^9, 3.959838749991907*^9}, {
   3.959838837457334*^9, 3.959838840025815*^9}, {3.959914622725432*^9, 
   3.9599146274260817`*^9}, {3.9599157310483418`*^9, 
   3.9599157336832943`*^9}, {3.95991582208807*^9, 3.959915823895207*^9}, {
   3.9622704306760197`*^9, 3.9622704582586727`*^9}, 3.962276535468622*^9},
 CellLabel->
  "In[155]:=",ExpressionUUID->"7878df4d-bef3-41cf-992b-21b3d10e406f"],

Cell[BoxData[\
"96606409695851593897874824306679450071978113335826175492911924821943768151196\
863196993346908737976621036574942880010778209995615414800514819255836777913404\
963501"], "Output",
 CellChangeTimes->{{3.9622765370818577`*^9, 3.962276546123145*^9}, 
   3.962337797216494*^9, 3.962338266528495*^9, 3.9623387767704487`*^9, 
   3.962338975274012*^9, 3.9623394002295218`*^9, 3.9623394357724524`*^9, 
   3.962339523705577*^9, 3.962339624660543*^9, 3.9623397156198177`*^9, 
   3.962340108139319*^9, 3.9653184459415627`*^9, 3.965389225098178*^9, 
   3.981113709345148*^9},
 CellLabel->
  "Out[155]=",ExpressionUUID->"19f88f24-3fb6-f144-b5cf-2e2bf4d77605"],

Cell[BoxData[
 RowBox[{"90471", " ", 
  RowBox[{
  "\[Sqrt]", 
   "11802857418056333201730653624990363648713333665800720434182725166957450920\
284632737078128032731126250828729036919957704162231185430322313695281163563261\
"}]}]], "Output",
 CellChangeTimes->{{3.9622765370818577`*^9, 3.962276546123145*^9}, 
   3.962337797216494*^9, 3.962338266528495*^9, 3.9623387767704487`*^9, 
   3.962338975274012*^9, 3.9623394002295218`*^9, 3.9623394357724524`*^9, 
   3.962339523705577*^9, 3.962339624660543*^9, 3.9623397156198177`*^9, 
   3.962340108139319*^9, 3.9653184459415627`*^9, 3.965389225098178*^9, 
   3.981113709347149*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"47503fb1-6910-144a-85bf-3d66010c7194"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"jinv", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"4", ",", "1"}], "]"}], "]"}], "/.", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"i", "->", 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "100"}], "}"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{
           RowBox[{"Variables", "[", 
            RowBox[{
             RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"4", ",", "1"}], "]"}], "]"}], "]"}], ",", "z"}], 
          "]"}]}], "}"}]}], "]"}]}], ",", "z"}], "]"}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.9811119571946297`*^9, 3.981111970400568*^9}, {
  3.9811120215032635`*^9, 3.981112030924511*^9}, {3.981113247814535*^9, 
  3.981113280255909*^9}, {3.9811135471783905`*^9, 3.98111355801252*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"85e14f0f-71f9-9e45-a7b1-0807cb8234f0"],

Cell[BoxData[
 RowBox[{"81179089552086488324866706142584065266153771180843123053432724025334\
074009080349122836961009348331458209299602321368186479570850603784280673145019\
9023357971284241547264", "/", 
  "357801517392042940362499349283997963229548567910467316640414536377569511671\
099493322197581143473987485320647936592632511888872649684446351182429025103382\
9813463"}]], "Output",
 CellChangeTimes->{3.9811137117518215`*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"1615c9b9-83bd-c24d-8f38-569e56aa799b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 63 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"4", ",", "2", ",", "4"}]], "*"], TraditionalForm]],
  ExpressionUUID->"e5d7a069-70bb-4c00-badd-4a593106d440"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.95785664725873*^9, 3.957856663009367*^9}, {
   3.958291208529127*^9, 3.9582912472620277`*^9}, {3.95829151830464*^9, 
   3.958291519373953*^9}, {3.962161912860907*^9, 3.962161914914249*^9}, {
   3.9622726802776823`*^9, 3.9622726816214943`*^9}, {3.962277140743631*^9, 
   3.962277140904706*^9}, {3.965386803792027*^9, 3.965386804798025*^9}, 
   3.9653972187175426`*^9, {3.9724009484416714`*^9, 3.9724009497050743`*^9}, {
   3.972992377898409*^9, 
   3.972992378676277*^9}},ExpressionUUID->"f98b9b5f-7916-4599-bb9f-\
52ac54dd71be"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "10", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "63", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9578566910636063`*^9, 3.957856694050247*^9}, {3.957856725178602*^9, 
   3.957856725539015*^9}, 3.958019372972542*^9, {3.958291269425638*^9, 
   3.9582912763216763`*^9}, {3.95829131117647*^9, 3.958291311465313*^9}, 
   3.9621619482844057`*^9, 3.962272710785088*^9, 3.965386811789575*^9},
 CellLabel->
  "In[158]:=",ExpressionUUID->"71d0f141-c944-426e-a10a-34678af6fd02"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Baikov", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}], "//", "Variables"}], "//",
      "Sort"}], ",", 
    RowBox[{"x", "[", "_", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"numreplace", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"Rule", ",", 
    RowBox[{"{", 
     RowBox[{"%", ",", 
      RowBox[{"RandomPrime", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "1000"}], "}"}], ",", 
        RowBox[{"%", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellLabel->
  "In[161]:=",ExpressionUUID->"27fb700a-9804-40d8-b50c-9df9883c81d3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "907"}], ",", 
   RowBox[{"a2", "\[Rule]", "23"}], ",", 
   RowBox[{"a3", "\[Rule]", "239"}], ",", 
   RowBox[{"a4", "\[Rule]", "683"}], ",", 
   RowBox[{"b1", "\[Rule]", "307"}], ",", 
   RowBox[{"b2", "\[Rule]", "379"}], ",", 
   RowBox[{"b3", "\[Rule]", "907"}], ",", 
   RowBox[{"b4", "\[Rule]", "127"}], ",", 
   RowBox[{"c1", "\[Rule]", "223"}], ",", 
   RowBox[{"c2", "\[Rule]", "491"}], ",", 
   RowBox[{"c3", "\[Rule]", "181"}], ",", 
   RowBox[{"c4", "\[Rule]", "461"}], ",", 
   RowBox[{"mm1", "\[Rule]", "29"}], ",", 
   RowBox[{"mm10", "\[Rule]", "37"}], ",", 
   RowBox[{"mm2", "\[Rule]", "271"}], ",", 
   RowBox[{"mm3", "\[Rule]", "137"}], ",", 
   RowBox[{"mm4", "\[Rule]", "151"}], ",", 
   RowBox[{"mm5", "\[Rule]", "761"}], ",", 
   RowBox[{"mm6", "\[Rule]", "733"}], ",", 
   RowBox[{"mm7", "\[Rule]", "349"}], ",", 
   RowBox[{"mm8", "\[Rule]", "683"}], ",", 
   RowBox[{"mm9", "\[Rule]", "569"}], ",", 
   RowBox[{"pp1", "\[Rule]", "587"}], ",", 
   RowBox[{"pp2", "\[Rule]", "857"}], ",", 
   RowBox[{"pp3", "\[Rule]", "433"}], ",", 
   RowBox[{"pp4", "\[Rule]", "617"}], ",", 
   RowBox[{"s12", "\[Rule]", "79"}], ",", 
   RowBox[{"s123", "\[Rule]", "677"}], ",", 
   RowBox[{"s1234", "\[Rule]", "433"}], ",", 
   RowBox[{"s23", "\[Rule]", "859"}], ",", 
   RowBox[{"s234", "\[Rule]", "13"}], ",", 
   RowBox[{"s34", "\[Rule]", "337"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.962272356770444*^9, 3.962272712922988*^9, 3.962276554212267*^9, 
   3.965318451918248*^9, 3.965389228579278*^9, {3.9724009524109726`*^9, 
   3.972400960187414*^9}, 3.973093440305153*^9, 3.9811137176829376`*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"82c8d1c0-6979-5745-a533-503c4f3e2ed2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{"Baikov", "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"6", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9622716879782257`*^9, 3.9622717011666613`*^9}, {
   3.962272359399548*^9, 3.962272360721393*^9}, 3.9622725430278807`*^9, {
   3.9622726078934803`*^9, 3.962272609481616*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"95e0bee5-b7c9-432f-9607-bd0a5b4c341b"],

Cell[BoxData[
 RowBox[{"\[ImaginaryI]", "/", 
  RowBox[{"(", 
   RowBox[{"384", " ", 
    SqrtBox["13529490323"], " ", 
    SuperscriptBox["\[Pi]", "5"], " ", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{"418351273468606597750976102935665415963", "-", 
       RowBox[{"188946924648611825207278624463514067", " ", "z"}], "+", 
       RowBox[{"402726515537343495840313841548755", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"1394156203066917138513605804", " ", 
        SuperscriptBox["z", "3"]}], "+", 
       RowBox[{"1300415442798402000496", " ", 
        SuperscriptBox["z", "4"]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9622716986602697`*^9, 3.962271724034243*^9}, {
   3.962272347743*^9, 3.962272361803563*^9}, {3.9622726046629143`*^9, 
   3.9622726103798943`*^9}, 3.962272718261293*^9, 3.9622765581525097`*^9, 
   3.965318455975387*^9, 3.965389232415164*^9, {3.972400954888468*^9, 
   3.972400961994879*^9}, 3.973093442103916*^9, 3.981113719731592*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"c52ee04a-e717-d542-82e0-90096971f5d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "the", " ", "CY", " ", "condition", " ", "for", " ", 
    "different", " ", "configurations", " ", "of", " ", "Baikov", " ", 
    "polynomials"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{
         RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "/.", "numreplace"}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Baikov", "[", 
            RowBox[{"[", 
             RowBox[{"9", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Baikov", "[", 
            RowBox[{"[", 
             RowBox[{"10", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]]}], "}"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<=", 
      RowBox[{"Length", "[", 
       RowBox[{"Times", "@@@", 
        RowBox[{"Subsets", "[", 
         RowBox[{"%", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{"ToCalabiYau", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Times", "@@@", 
           RowBox[{"Subsets", "[", 
            RowBox[{"%", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", "z", "}"}]}], "]"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9723972732464275`*^9, 3.9723973818399677`*^9}, {
   3.9723974377505627`*^9, 3.9723974747849464`*^9}, {3.972397512103071*^9, 
   3.9723975148693447`*^9}, {3.9723975725411015`*^9, 3.972397574739973*^9}, {
   3.9723976725746536`*^9, 3.9723976950124435`*^9}, {3.9723977711888294`*^9, 
   3.972397782704132*^9}, 3.972397812812168*^9, {3.972398138480465*^9, 
   3.97239815390242*^9}, {3.972398203500942*^9, 3.9723982073030777`*^9}, {
   3.972398268670866*^9, 3.9723982883210697`*^9}, 3.972398404565647*^9, {
   3.9723984355446663`*^9, 3.9723984378778267`*^9}, {3.972398707289852*^9, 
   3.972398771004627*^9}, {3.972398816873871*^9, 3.9723988433350163`*^9}, 
   3.972398885473295*^9, 3.972398938423952*^9, {3.9723989783427773`*^9, 
   3.9723990118703537`*^9}, {3.972399043972166*^9, 3.972399077889015*^9}, {
   3.972399451220316*^9, 3.972399520844734*^9}, {3.972399567589777*^9, 
   3.972399588003151*^9}, 3.9723996560054855`*^9, {3.9723996965678387`*^9, 
   3.9723997293772774`*^9}, {3.9723997729908314`*^9, 3.972399776692133*^9}, {
   3.9723998844296246`*^9, 3.972399904927685*^9}, {3.972400042407137*^9, 
   3.972400042564333*^9}, {3.9724000951829567`*^9, 3.9724000991127815`*^9}, {
   3.9724001307248135`*^9, 3.972400159483206*^9}, {3.972400306464031*^9, 
   3.9724003080157833`*^9}, {3.9724003516070023`*^9, 
   3.9724004013640194`*^9}, {3.9724004361088886`*^9, 3.972400464845995*^9}, {
   3.9724005339904385`*^9, 3.972400538157692*^9}, {3.9724005916291447`*^9, 
   3.9724006158459225`*^9}, {3.9724006676210537`*^9, 
   3.9724006687447357`*^9}, {3.9724007793623085`*^9, 3.972400785541561*^9}, {
   3.972400826250042*^9, 3.9724008279075737`*^9}, {3.972400923345743*^9, 
   3.9724009301651*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"53876410-1d40-f042-ba9f-9ff928920ae7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}], "|", 
     RowBox[{"{", "4", "}"}]}], "]"}], ",", 
   RowBox[{"CY", "\[Rule]", "\<\"True\"\>"}], ",", "\<\"Elliptic Curve\"\>"}],
   "}"}]], "Print",
 CellChangeTimes->{3.972400978051548*^9, 3.973093442488289*^9, 
  3.9811137202243557`*^9},
 CellLabel->
  "During evaluation of \
In[164]:=",ExpressionUUID->"829d5fb1-fe5c-f442-80d5-93b35c81e4e2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{"CY", "\[Rule]", "\<\"True\"\>"}], 
   ",", "\<\"But algebraic LS\"\>"}], "}"}]], "Print",
 CellChangeTimes->{3.972400978051548*^9, 3.973093442488289*^9, 
  3.9811137202283897`*^9},
 CellLabel->
  "During evaluation of \
In[164]:=",ExpressionUUID->"2aa60963-9d05-f24c-b82f-639ad8eb9770"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{"CY", "\[Rule]", "\<\"True\"\>"}], 
   ",", "\<\"But algebraic LS\"\>"}], "}"}]], "Print",
 CellChangeTimes->{3.972400978051548*^9, 3.973093442488289*^9, 
  3.9811137202350216`*^9},
 CellLabel->
  "During evaluation of \
In[164]:=",ExpressionUUID->"311738be-79d3-8c4f-bb82-c2e77253e5b0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.972400978051548*^9, 3.973093442488289*^9, 
  3.9811137202381535`*^9},
 CellLabel->
  "During evaluation of \
In[164]:=",ExpressionUUID->"88c17e21-2e78-0d41-afbe-3e51fba65c3d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.972400978051548*^9, 3.973093442488289*^9, 
  3.981113720241249*^9},
 CellLabel->
  "During evaluation of \
In[164]:=",ExpressionUUID->"65b5e2c8-6232-fa4c-971b-2e9a483d9efe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.972400978051548*^9, 3.973093442488289*^9, 
  3.981113720244009*^9},
 CellLabel->
  "During evaluation of \
In[164]:=",ExpressionUUID->"43dae995-dd97-9741-bae2-eba34770c69a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.972400978051548*^9, 3.973093442488289*^9, 
  3.9811137202465305`*^9},
 CellLabel->
  "During evaluation of \
In[164]:=",ExpressionUUID->"14dbb6a8-3cec-134f-ae37-1e08297b4d40"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Discriminant", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "1"}], "]"}], "]"}], ",", "z"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Sqrt", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.959838737905636*^9, 3.959838749991907*^9}, {
   3.959838837457334*^9, 3.959838840025815*^9}, {3.959914622725432*^9, 
   3.9599146274260817`*^9}, {3.9599157310483418`*^9, 
   3.9599157336832943`*^9}, {3.95991582208807*^9, 3.959915823895207*^9}, {
   3.9622704306760197`*^9, 3.9622704582586727`*^9}, 3.962276535468622*^9},
 CellLabel->
  "In[166]:=",ExpressionUUID->"921ea866-b8c3-4466-9312-423758fa8b61"],

Cell[BoxData[\
"15942614444700772716636758607713815784062217051930027077149597859158382976164\
796594837400612950328197416746018830062004514075458690001660327312144646060689\
555636716002061401896977204749369872"], "Output",
 CellChangeTimes->{3.962276558204689*^9, 3.965318456122279*^9, 
  3.9653892324655323`*^9, 3.9811137203047657`*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"dda43f80-e290-804c-a453-48efd8707306"],

Cell[BoxData[
 RowBox[{"8436", " ", 
  RowBox[{
  "\[Sqrt]", 
   "22401979792035764778549547817985991228270013647973646154693658984972820451\
138413711547982922865866068326617240364094167135535239547215938791011023909560\
3748667577830910682551660234457"}]}]], "Output",
 CellChangeTimes->{3.962276558204689*^9, 3.965318456122279*^9, 
  3.9653892324655323`*^9, 3.981113720308403*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"7f7d4176-8989-7742-add1-d8200c6acbe1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"jinv", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"4", ",", "1"}], "]"}], "]"}], "/.", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"i", "->", 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "100"}], "}"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{
           RowBox[{"Variables", "[", 
            RowBox[{
             RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"4", ",", "1"}], "]"}], "]"}], "]"}], ",", "z"}], 
          "]"}]}], "}"}]}], "]"}]}], ",", "z"}], "]"}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.9811119571946297`*^9, 3.981111970400568*^9}, {
  3.9811120215032635`*^9, 3.981112030924511*^9}, {3.981113247814535*^9, 
  3.981113280255909*^9}, {3.9811135471783905`*^9, 3.98111355801252*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"28f20754-f106-9949-8cf8-6fa9beb68898"],

Cell[BoxData[
 RowBox[{"25656808954347765012274343362568125758099335000847397810924395493773\
923547108484786901738206658859234563238096086801580627089592086655796899551616\
54926074155022072049389053112744502096611032966000", "/", 
  "369042001034740109181406449252634624631069839165046923082166617110147754077\
888810065680569744220560125387639324769953808196191173379668063132225570510664\
11008418324078845837724484270253171"}]], "Output",
 CellChangeTimes->{3.9811137221046753`*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"962c92d3-0a96-6246-81c2-c40cff0e4e65"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 64 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"4", ",", "2", ",", "4"}]], TraditionalForm]],ExpressionUUID->
  "6371a33b-2a70-42e5-a56a-f379b376ae03"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.95785664725873*^9, 3.957856663009367*^9}, {
   3.958291208529127*^9, 3.9582912472620277`*^9}, {3.95829151830464*^9, 
   3.958291519373953*^9}, {3.962161912860907*^9, 3.962161914914249*^9}, {
   3.9622726802776823`*^9, 3.9622726816214943`*^9}, {3.96227272506135*^9, 
   3.962272727296928*^9}, {3.962277139313587*^9, 3.962277139474444*^9}, {
   3.965386832691928*^9, 3.965386833976*^9}, 3.965397218889296*^9, {
   3.972400983069561*^9, 3.9724009838604603`*^9}, {3.972992384354864*^9, 
   3.9729923854414177`*^9}},ExpressionUUID->"e50186e2-a9c7-4948-b875-\
819dc8dbaa06"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "10", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "64", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9578566910636063`*^9, 3.957856694050247*^9}, {3.957856725178602*^9, 
   3.957856725539015*^9}, 3.958019372972542*^9, {3.958291269425638*^9, 
   3.9582912763216763`*^9}, {3.95829131117647*^9, 3.958291311465313*^9}, 
   3.9621619482844057`*^9, {3.962272710785088*^9, 3.962272731033455*^9}, 
   3.965386842426523*^9},
 CellLabel->
  "In[169]:=",ExpressionUUID->"01c80872-74c0-4ff0-8da1-a8881171c30a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{"Baikov", ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"6", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9622716879782257`*^9, 3.9622717011666613`*^9}, {
   3.962272359399548*^9, 3.962272360721393*^9}, 3.9622725430278807`*^9, {
   3.9622726078934803`*^9, 3.962272609481616*^9}, 3.9622727364085493`*^9},
 CellLabel->
  "In[172]:=",ExpressionUUID->"974bf1de-73e9-4365-853d-a991132b9821"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"2583644297", " ", "\[ImaginaryI]"}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"384", " ", 
    SqrtBox["45539726563"], " ", 
    SuperscriptBox["\[Pi]", "5"], " ", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{
      "73604874863675230065172790829400755143750551560947554688556699544233574\
15", "-", 
       RowBox[{
       "5260858906013405078136467388418092972917092519427221981108240411", " ",
         "z"}], "+", 
       RowBox[{"1380745475373354653378443605247133727584383739794299876", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"157294422186596892633031905890999383294508779", " ", 
        SuperscriptBox["z", "3"]}], "+", 
       RowBox[{"6551891907845382181055691438553003", " ", 
        SuperscriptBox["z", "4"]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9622716986602697`*^9, 3.962271724034243*^9}, {
   3.962272347743*^9, 3.962272361803563*^9}, {3.9622726046629143`*^9, 
   3.9622726103798943`*^9}, {3.962272718261293*^9, 3.962272736774461*^9}, 
   3.962276564353896*^9, 3.965318461801467*^9, 3.965389236373526*^9, 
   3.9724009858878*^9, 3.973093446623436*^9, 3.9811137268904743`*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"e730505d-55a2-454b-9976-c25fd82b84c7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "the", " ", "CY", " ", "condition", " ", "for", " ", 
    "different", " ", "configurations", " ", "of", " ", "Baikov", " ", 
    "polynomials"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
        RowBox[{"[", "4", "]"}], "]"}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{"Baikov", "[", 
           RowBox[{"[", 
            RowBox[{"8", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{"Baikov", "[", 
           RowBox[{"[", 
            RowBox[{"9", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]]}], "}"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<=", 
      RowBox[{"Length", "[", 
       RowBox[{"Times", "@@@", 
        RowBox[{"Subsets", "[", 
         RowBox[{"%", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{"ToCalabiYau", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Times", "@@@", 
           RowBox[{"Subsets", "[", 
            RowBox[{"%", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", "z", "}"}]}], "]"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9724009963111877`*^9, 3.972401027063429*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"7b74acfd-16d8-ce41-b8f2-eac5bc2c29c2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}], "|", 
     RowBox[{"{", "4", "}"}]}], "]"}], ",", 
   RowBox[{"CY", "\[Rule]", "\<\"True\"\>"}], ",", "\<\"Elliptic Curve\"\>"}],
   "}"}]], "Print",
 CellChangeTimes->{{3.972401003257248*^9, 3.9724010275931015`*^9}, 
   3.973093447126816*^9, 3.98111372737945*^9},
 CellLabel->
  "During evaluation of \
In[173]:=",ExpressionUUID->"b738cac1-8fb7-4d4c-b412-a0aa9573edc6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{"CY", "\[Rule]", "\<\"True\"\>"}], 
   ",", "\<\"But algebraic LS\"\>"}], "}"}]], "Print",
 CellChangeTimes->{{3.972401003257248*^9, 3.9724010275931015`*^9}, 
   3.973093447126816*^9, 3.9811137273814487`*^9},
 CellLabel->
  "During evaluation of \
In[173]:=",ExpressionUUID->"9d4aea47-016e-0b4e-89ef-2ae500cda599"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{"CY", "\[Rule]", "\<\"True\"\>"}], 
   ",", "\<\"But algebraic LS\"\>"}], "}"}]], "Print",
 CellChangeTimes->{{3.972401003257248*^9, 3.9724010275931015`*^9}, 
   3.973093447126816*^9, 3.981113727386406*^9},
 CellLabel->
  "During evaluation of \
In[173]:=",ExpressionUUID->"fda25030-27d6-4d43-8ed8-b10166a68a0e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.972401003257248*^9, 3.9724010275931015`*^9}, 
   3.973093447126816*^9, 3.981113727387911*^9},
 CellLabel->
  "During evaluation of \
In[173]:=",ExpressionUUID->"285a51de-e9b2-234d-b4f9-7824bc43cdcc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.972401003257248*^9, 3.9724010275931015`*^9}, 
   3.973093447126816*^9, 3.9811137273899307`*^9},
 CellLabel->
  "During evaluation of \
In[173]:=",ExpressionUUID->"c7a466e2-c2c1-2b44-9aed-735ba89b5fe5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.972401003257248*^9, 3.9724010275931015`*^9}, 
   3.973093447126816*^9, 3.981113727391716*^9},
 CellLabel->
  "During evaluation of \
In[173]:=",ExpressionUUID->"835a3572-33f2-8f4c-99a4-3b86e700f2ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.972401003257248*^9, 3.9724010275931015`*^9}, 
   3.973093447126816*^9, 3.9811137273927383`*^9},
 CellLabel->
  "During evaluation of \
In[173]:=",ExpressionUUID->"143b50bb-6816-0e4a-959e-c75ace56fce5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Discriminant", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "1"}], "]"}], "]"}], ",", "z"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Sqrt", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.959838737905636*^9, 3.959838749991907*^9}, {
   3.959838837457334*^9, 3.959838840025815*^9}, {3.959914622725432*^9, 
   3.9599146274260817`*^9}, {3.9599157310483418`*^9, 
   3.9599157336832943`*^9}, {3.95991582208807*^9, 3.959915823895207*^9}, {
   3.9622704306760197`*^9, 3.9622704582586727`*^9}, 3.962276535468622*^9, {
   3.962276571268729*^9, 3.9622765776967287`*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"bb87789b-d9b9-4eb0-a31d-0c9e4df0421f"],

Cell[BoxData[\
"57794881390607821928473434973310803867696791935156161248996232571762665492399\
934325076888053260046500159523410509287370689278233074986261521063999871225265\
198994082828266453695078254945354124069943927063002657938415864754198409806553\
583054299025426807556317007265079701378711868867416337747936508328202800699324\
16"], "Output",
 CellChangeTimes->{{3.962276571565434*^9, 3.9622765780772676`*^9}, 
   3.9653184630551233`*^9, 3.965389236717629*^9, 3.9811137279167213`*^9},
 CellLabel->
  "Out[175]=",ExpressionUUID->"1af07aaf-f217-9f49-82d5-9790852b005e"],

Cell[BoxData[
 RowBox[{"23979587112", " ", 
  RowBox[{
  "\[Sqrt]", 
   "10050923668716403265526262985275108435605612634763274640500910591058914451\
876581438837209901709074539304074660026747638398795147663487712993269892671910\
778664882662307359264027744374101596824340041825205771481487849626408372045287\
390772797352535640139118554022759122621874133025194271804814214"}]}]], \
"Output",
 CellChangeTimes->{{3.962276571565434*^9, 3.9622765780772676`*^9}, 
   3.9653184630551233`*^9, 3.965389236717629*^9, 3.981113727919754*^9},
 CellLabel->
  "Out[176]=",ExpressionUUID->"57870a70-cba8-0c41-8eec-e49a498b514e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"jinv", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"4", ",", "1"}], "]"}], "]"}], "/.", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"i", "->", 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "100"}], "}"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{
           RowBox[{"Variables", "[", 
            RowBox[{
             RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"4", ",", "1"}], "]"}], "]"}], "]"}], ",", "z"}], 
          "]"}]}], "}"}]}], "]"}]}], ",", "z"}], "]"}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.9811119571946297`*^9, 3.981111970400568*^9}, {
  3.9811120215032635`*^9, 3.981112030924511*^9}, {3.981113247814535*^9, 
  3.981113280255909*^9}, {3.9811135471783905`*^9, 3.98111355801252*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"4403195e-670e-5546-8927-e76d445b785d"],

Cell[BoxData[
 RowBox[{"57592199241891783122215937902283139831835446920637512678162205832088\
541537150851240025205827019256674227041462220662690642935826179321039746371473\
5394706446203022015773324310934617924076094435527911922", "/", 
  "700098609394318670428674078140592584759372555405357544010302382331726041344\
005474090679337809387593156625683417723908075769447731474301384759242377702805\
861904685337904720706217078667261557511523"}]], "Output",
 CellChangeTimes->{3.981113729832424*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"ef048b09-aa49-454b-8422-26e303ce32a0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 65 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"4", ",", "3", ",", "3"}]], "**"], TraditionalForm]],
  ExpressionUUID->"33135a59-0bf1-41de-bd3a-ac8223edc71a"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.95785664725873*^9, 3.957856663009367*^9}, {
   3.958291208529127*^9, 3.9582912472620277`*^9}, {3.95829151830464*^9, 
   3.958291519373953*^9}, {3.962161912860907*^9, 3.962161914914249*^9}, {
   3.9622728125756483`*^9, 3.9622728158909883`*^9}, {3.962277137480991*^9, 
   3.962277137651886*^9}, {3.965386866956828*^9, 3.965386867909843*^9}, 
   3.96539721904812*^9, {3.972401039615383*^9, 3.972401040612524*^9}, {
   3.9729924103140926`*^9, 
   3.9729924112178307`*^9}},ExpressionUUID->"827d0ba8-7cf8-4472-8acd-\
7b1a2a2ebc9c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "10", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "65", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9578566910636063`*^9, 3.957856694050247*^9}, {3.957856725178602*^9, 
   3.957856725539015*^9}, 3.958019372972542*^9, {3.958291269425638*^9, 
   3.9582912763216763`*^9}, {3.95829131117647*^9, 3.958291311465313*^9}, 
   3.9621619482844057`*^9, {3.962272819431142*^9, 3.962272819548932*^9}, {
   3.96538687350525*^9, 3.965386873597809*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"74b909e5-2b94-47d0-b846-4a6b207d470e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Baikov", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}], "//", "Variables"}], "//",
      "Sort"}], ",", 
    RowBox[{"x", "[", "_", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"numreplace", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"Rule", ",", 
    RowBox[{"{", 
     RowBox[{"%", ",", 
      RowBox[{"RandomPrime", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "1000"}], "}"}], ",", 
        RowBox[{"%", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellLabel->
  "In[181]:=",ExpressionUUID->"8de401fa-6d4b-434c-99ea-5a082d6a0537"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "113"}], ",", 
   RowBox[{"a2", "\[Rule]", "947"}], ",", 
   RowBox[{"a3", "\[Rule]", "227"}], ",", 
   RowBox[{"a4", "\[Rule]", "983"}], ",", 
   RowBox[{"b1", "\[Rule]", "659"}], ",", 
   RowBox[{"b2", "\[Rule]", "421"}], ",", 
   RowBox[{"b3", "\[Rule]", "331"}], ",", 
   RowBox[{"b4", "\[Rule]", "89"}], ",", 
   RowBox[{"mm1", "\[Rule]", "571"}], ",", 
   RowBox[{"mm10", "\[Rule]", "113"}], ",", 
   RowBox[{"mm2", "\[Rule]", "293"}], ",", 
   RowBox[{"mm3", "\[Rule]", "751"}], ",", 
   RowBox[{"mm4", "\[Rule]", "617"}], ",", 
   RowBox[{"mm5", "\[Rule]", "421"}], ",", 
   RowBox[{"mm6", "\[Rule]", "337"}], ",", 
   RowBox[{"mm7", "\[Rule]", "839"}], ",", 
   RowBox[{"mm8", "\[Rule]", "887"}], ",", 
   RowBox[{"mm9", "\[Rule]", "79"}], ",", 
   RowBox[{"pp1", "\[Rule]", "239"}], ",", 
   RowBox[{"pp2", "\[Rule]", "31"}], ",", 
   RowBox[{"pp3", "\[Rule]", "53"}], ",", 
   RowBox[{"pp4", "\[Rule]", "13"}], ",", 
   RowBox[{"s12", "\[Rule]", "887"}], ",", 
   RowBox[{"s123", "\[Rule]", "239"}], ",", 
   RowBox[{"s1234", "\[Rule]", "31"}], ",", 
   RowBox[{"s23", "\[Rule]", "359"}], ",", 
   RowBox[{"s234", "\[Rule]", "19"}], ",", 
   RowBox[{"s34", "\[Rule]", "353"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.962272356770444*^9, 3.962272821721403*^9, {3.9622765843757553`*^9, 
   3.9622765889928627`*^9}, 3.962338507456173*^9, 3.962338824146291*^9, 
   3.962339340302142*^9, 3.962340091013088*^9, 3.965318473552126*^9, 
   3.965389240938892*^9, 3.9724010428283863`*^9, 3.9724010820770607`*^9, 
   3.973093452408947*^9, 3.9811137345140896`*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"35a9cdcc-c6bf-b441-92eb-6bbcc3e317e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{"Baikov", "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"6", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9622716879782257`*^9, 3.9622717011666613`*^9}, {
   3.962272359399548*^9, 3.962272360721393*^9}, 3.9622725430278807`*^9, {
   3.9622726078934803`*^9, 3.962272609481616*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"d00b1b98-907a-4847-8086-8d2501c0196e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"5885", " ", 
    SqrtBox[
     FractionBox["7", "44135593493"]]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "5"], " ", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3511193558899845872643413433730131055635577218131"}], "-", 
       RowBox[{"24931575143259953324958368006347635417979380", " ", "z"}], "-", 
       RowBox[{"118830387707827355647537668819557163250", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"221209682255015698583937016608500", " ", 
        SuperscriptBox["z", "3"]}], "-", 
       RowBox[{"130644686825751124749841875", " ", 
        SuperscriptBox["z", "4"]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9622716986602697`*^9, 3.962271724034243*^9}, {
   3.962272347743*^9, 3.962272361803563*^9}, {3.9622726046629143`*^9, 
   3.9622726103798943`*^9}, 3.962272825042701*^9, {3.9622765858765306`*^9, 
   3.962276590291809*^9}, 3.962337817442083*^9, 3.962338513547255*^9, 
   3.962338828625649*^9, 3.962339036337152*^9, 3.9623393457201557`*^9, 
   3.96233960144643*^9, 3.962339684119978*^9, 3.9623397245600986`*^9, 
   3.962340092352272*^9, 3.965318475451604*^9, 3.9653892422712517`*^9, 
   3.97240104399951*^9, 3.972401082971081*^9, 3.9730934532129917`*^9, 
   3.9811137352810535`*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"0adc6d50-a8fd-7048-a69a-6d5d05dbb307"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "the", " ", "CY", " ", "condition", " ", "for", " ", 
    "different", " ", "configurations", " ", "of", " ", "Baikov", " ", 
    "polynomials"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{
         RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "/.", "numreplace"}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Baikov", "[", 
            RowBox[{"[", 
             RowBox[{"8", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Baikov", "[", 
            RowBox[{"[", 
             RowBox[{"9", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]]}], "}"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<=", 
      RowBox[{"Length", "[", 
       RowBox[{"Times", "@@@", 
        RowBox[{"Subsets", "[", 
         RowBox[{"%", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{"ToCalabiYau", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Times", "@@@", 
           RowBox[{"Subsets", "[", 
            RowBox[{"%", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", "z", "}"}]}], "]"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9724009963111877`*^9, 3.9724010570036945`*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"7a0c00e1-4c31-6945-b394-f25500e616eb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}], "|", 
     RowBox[{"{", "4", "}"}]}], "]"}], ",", 
   RowBox[{"CY", "\[Rule]", "\<\"True\"\>"}], ",", "\<\"Elliptic Curve\"\>"}],
   "}"}]], "Print",
 CellChangeTimes->{{3.9724010687225895`*^9, 3.9724010845631523`*^9}, 
   3.9730934540484295`*^9, 3.981113735497616*^9},
 CellLabel->
  "During evaluation of \
In[184]:=",ExpressionUUID->"a3a71f73-561c-2848-a836-90be2836dca5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{"CY", "\[Rule]", "\<\"True\"\>"}], 
   ",", "\<\"But algebraic LS\"\>"}], "}"}]], "Print",
 CellChangeTimes->{{3.9724010687225895`*^9, 3.9724010845631523`*^9}, 
   3.9730934540484295`*^9, 3.9811137355011272`*^9},
 CellLabel->
  "During evaluation of \
In[184]:=",ExpressionUUID->"6494eade-dae1-a442-b947-a1f30b3a3fcf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{"CY", "\[Rule]", "\<\"True\"\>"}], 
   ",", "\<\"But algebraic LS\"\>"}], "}"}]], "Print",
 CellChangeTimes->{{3.9724010687225895`*^9, 3.9724010845631523`*^9}, 
   3.9730934540484295`*^9, 3.981113735504133*^9},
 CellLabel->
  "During evaluation of \
In[184]:=",ExpressionUUID->"646e699b-5a87-4d4c-97d7-c303edd233b3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.9724010687225895`*^9, 3.9724010845631523`*^9}, 
   3.9730934540484295`*^9, 3.981113735506115*^9},
 CellLabel->
  "During evaluation of \
In[184]:=",ExpressionUUID->"65b1fd91-8139-e244-828f-b1c6e0e9cfcf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.9724010687225895`*^9, 3.9724010845631523`*^9}, 
   3.9730934540484295`*^9, 3.981113735508131*^9},
 CellLabel->
  "During evaluation of \
In[184]:=",ExpressionUUID->"6f96ee7f-c4c6-404f-b989-70f336da31c8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.9724010687225895`*^9, 3.9724010845631523`*^9}, 
   3.9730934540484295`*^9, 3.9811137355096397`*^9},
 CellLabel->
  "During evaluation of \
In[184]:=",ExpressionUUID->"aaa9ca85-f520-464a-b8a5-dbce84accdf8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.9724010687225895`*^9, 3.9724010845631523`*^9}, 
   3.9730934540484295`*^9, 3.9811137355106583`*^9},
 CellLabel->
  "During evaluation of \
In[184]:=",ExpressionUUID->"aa50f92b-bd1f-2b44-81b8-c72eff25d32b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Discriminant", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "1"}], "]"}], "]"}], ",", "z"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Sqrt", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.959838737905636*^9, 3.959838749991907*^9}, {
   3.959838837457334*^9, 3.959838840025815*^9}, {3.959914622725432*^9, 
   3.9599146274260817`*^9}, {3.9599157310483418`*^9, 
   3.9599157336832943`*^9}, {3.95991582208807*^9, 3.959915823895207*^9}, {
   3.9622704306760197`*^9, 3.9622704582586727`*^9}, 3.962276535468622*^9, {
   3.962276597919484*^9, 3.962276604425888*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"d0d7faef-3f35-4060-97f5-b5b9437743da"],

Cell[BoxData[
 RowBox[{"-", 
  "594177530824871269513895700815846699071894946912247148052138482412017063277\
420142544321092764991119006696212708672870412325140102559648806843125367050888\
429261009391052869086800329303650982100557699884082593267712000000000000"}]], \
"Output",
 CellChangeTimes->{{3.96227659830685*^9, 3.9622766048580523`*^9}, 
   3.96233781911509*^9, 3.962338515027513*^9, 3.962338831775581*^9, 
   3.96233903705903*^9, 3.962339345770687*^9, 3.962339602130207*^9, 
   3.962339684542695*^9, 3.962339724932497*^9, 3.962340092412915*^9, 
   3.965318475847047*^9, 3.965389242323217*^9, 3.9811137364713306`*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"07b75b23-d176-4143-85bf-3db5ac64e58a"],

Cell[BoxData[
 RowBox[{"119526120417948393423110144000000", " ", "\[ImaginaryI]", " ", 
  RowBox[{
  "\[Sqrt]", 
   "41590158732679751068532250781295113117247880538202171794014723760319131205\
061027378256767056490067516083378649849262215234857254787882428239788774249696\
321815717"}]}]], "Output",
 CellChangeTimes->{{3.96227659830685*^9, 3.9622766048580523`*^9}, 
   3.96233781911509*^9, 3.962338515027513*^9, 3.962338831775581*^9, 
   3.96233903705903*^9, 3.962339345770687*^9, 3.962339602130207*^9, 
   3.962339684542695*^9, 3.962339724932497*^9, 3.962340092412915*^9, 
   3.965318475847047*^9, 3.965389242323217*^9, 3.98111373647233*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"455734b5-a68b-6b41-9110-38da67339af4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"jinv", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"4", ",", "1"}], "]"}], "]"}], "/.", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"i", "->", 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "100"}], "}"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{
           RowBox[{"Variables", "[", 
            RowBox[{
             RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"4", ",", "1"}], "]"}], "]"}], "]"}], ",", "z"}], 
          "]"}]}], "}"}]}], "]"}]}], ",", "z"}], "]"}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.9811119571946297`*^9, 3.981111970400568*^9}, {
  3.9811120215032635`*^9, 3.981112030924511*^9}, {3.981113247814535*^9, 
  3.981113280255909*^9}, {3.9811135471783905`*^9, 3.98111355801252*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"94741a2a-12ee-1a41-b5c5-3c66c4939c10"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
   "52354419750277724613965881819084530595024722991221604774217521151058810062\
485170063064778911843269892185689293832537294496632559173785908630608459378160\
6815232562000", "/", 
    "4159015873267975106853225078129511311724788053820217179401472376031913120\
506102737825676705649006751608337864984926221523485725478788242823978877424969\
6321815717"}], ")"}]}]], "Output",
 CellChangeTimes->{3.981113738342169*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"8d9b97ae-d70a-464b-ae08-a0cd8d17d09a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 66 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"4", ",", "3", ",", "3"}]], "*"], TraditionalForm]],
  ExpressionUUID->"b3ce5b93-af6f-41d4-8b6b-e4e8e2f8afa9"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.95785664725873*^9, 3.957856663009367*^9}, {
   3.958291208529127*^9, 3.9582912472620277`*^9}, {3.95829151830464*^9, 
   3.958291519373953*^9}, {3.962161912860907*^9, 3.962161914914249*^9}, {
   3.9622726802776823`*^9, 3.9622726816214943`*^9}, {3.9622728347013903`*^9, 
   3.962272837182537*^9}, {3.962277136133555*^9, 3.962277136304153*^9}, {
   3.9653869073821*^9, 3.9653869083146563`*^9}, 3.965397219189554*^9, {
   3.9724010915824738`*^9, 3.9724010924515724`*^9}, {3.9729924168322678`*^9, 
   3.9729924177478733`*^9}},ExpressionUUID->"b544530f-acf3-48e4-8c15-\
2a01b2c9a9fc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "10", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "66", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9578566910636063`*^9, 3.957856694050247*^9}, {3.957856725178602*^9, 
   3.957856725539015*^9}, 3.958019372972542*^9, {3.958291269425638*^9, 
   3.9582912763216763`*^9}, {3.95829131117647*^9, 3.958291311465313*^9}, 
   3.9621619482844057`*^9, 3.962272710785088*^9, {3.962272846382144*^9, 
   3.962272846536569*^9}, {3.965386913834014*^9, 3.965386914050955*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"849dc757-d262-4fe3-8027-3a687a7e81ff"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Baikov", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}], "//", "Variables"}], "//",
      "Sort"}], ",", 
    RowBox[{"x", "[", "_", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"numreplace", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"Rule", ",", 
    RowBox[{"{", 
     RowBox[{"%", ",", 
      RowBox[{"RandomPrime", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "1000"}], "}"}], ",", 
        RowBox[{"%", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellLabel->
  "In[192]:=",ExpressionUUID->"3e45c74b-4b00-4117-87f4-64cda9227158"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "769"}], ",", 
   RowBox[{"a2", "\[Rule]", "967"}], ",", 
   RowBox[{"a3", "\[Rule]", "449"}], ",", 
   RowBox[{"a4", "\[Rule]", "863"}], ",", 
   RowBox[{"b1", "\[Rule]", "769"}], ",", 
   RowBox[{"b2", "\[Rule]", "937"}], ",", 
   RowBox[{"b3", "\[Rule]", "347"}], ",", 
   RowBox[{"b4", "\[Rule]", "653"}], ",", 
   RowBox[{"c1", "\[Rule]", "503"}], ",", 
   RowBox[{"c2", "\[Rule]", "809"}], ",", 
   RowBox[{"c3", "\[Rule]", "211"}], ",", 
   RowBox[{"c4", "\[Rule]", "491"}], ",", 
   RowBox[{"mm1", "\[Rule]", "773"}], ",", 
   RowBox[{"mm10", "\[Rule]", "389"}], ",", 
   RowBox[{"mm2", "\[Rule]", "821"}], ",", 
   RowBox[{"mm3", "\[Rule]", "991"}], ",", 
   RowBox[{"mm4", "\[Rule]", "809"}], ",", 
   RowBox[{"mm5", "\[Rule]", "971"}], ",", 
   RowBox[{"mm6", "\[Rule]", "599"}], ",", 
   RowBox[{"mm7", "\[Rule]", "941"}], ",", 
   RowBox[{"mm8", "\[Rule]", "211"}], ",", 
   RowBox[{"mm9", "\[Rule]", "193"}], ",", 
   RowBox[{"pp1", "\[Rule]", "59"}], ",", 
   RowBox[{"pp2", "\[Rule]", "173"}], ",", 
   RowBox[{"pp3", "\[Rule]", "457"}], ",", 
   RowBox[{"pp4", "\[Rule]", "383"}], ",", 
   RowBox[{"s12", "\[Rule]", "883"}], ",", 
   RowBox[{"s123", "\[Rule]", "383"}], ",", 
   RowBox[{"s1234", "\[Rule]", "311"}], ",", 
   RowBox[{"s23", "\[Rule]", "617"}], ",", 
   RowBox[{"s234", "\[Rule]", "521"}], ",", 
   RowBox[{"s34", "\[Rule]", "11"}]}], "}"}]], "Output",
 CellChangeTimes->{3.962272356770444*^9, 3.962272712922988*^9, 
  3.962272848459729*^9, 3.9622766273590317`*^9, 3.965318481079134*^9, 
  3.965389247018053*^9, 3.9724010948911095`*^9, 3.973093458872856*^9, 
  3.981113743637089*^9},
 CellLabel->
  "Out[193]=",ExpressionUUID->"df1a3a15-3d29-5044-b99b-e0b7a7f5d3b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{"Baikov", "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"6", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9622716879782257`*^9, 3.9622717011666613`*^9}, {
   3.962272359399548*^9, 3.962272360721393*^9}, 3.9622725430278807`*^9, {
   3.9622726078934803`*^9, 3.962272609481616*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"92718126-1850-43a3-8b18-75295b9c9eca"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"20131", " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       FractionBox["5", "466402123411"]]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"192", " ", 
      SuperscriptBox["\[Pi]", "5"], " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "-", "475241646675433492029501336562882825930534268770095786625"}], "+", 
         RowBox[{
         "82640444246781796085181336784783169880323630233644", " ", "z"}], "+", 
         RowBox[{"7150599737186062689851476196857430466919828", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"336066142100815644700309078141486788", " ", 
          SuperscriptBox["z", "3"]}], "-", 
         RowBox[{"8631567490367322001979572684", " ", 
          SuperscriptBox["z", "4"]}]}], ")"}]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9622716986602697`*^9, 3.962271724034243*^9}, {
   3.962272347743*^9, 3.962272361803563*^9}, {3.9622726046629143`*^9, 
   3.9622726103798943`*^9}, 3.962272718261293*^9, 3.962272855132228*^9, 
   3.96227663322606*^9, 3.9653184868979807`*^9, 3.9653892526040077`*^9, 
   3.9724010982781944`*^9, 3.9730934612430935`*^9, 3.981113746013073*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"b6f9bc28-13aa-344e-b882-a9848bfb9641"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "the", " ", "CY", " ", "condition", " ", "for", " ", 
    "different", " ", "configurations", " ", "of", " ", "Baikov", " ", 
    "polynomials"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{
         RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "/.", "numreplace"}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Baikov", "[", 
            RowBox[{"[", 
             RowBox[{"8", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Baikov", "[", 
            RowBox[{"[", 
             RowBox[{"9", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]]}], "}"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<=", 
      RowBox[{"Length", "[", 
       RowBox[{"Times", "@@@", 
        RowBox[{"Subsets", "[", 
         RowBox[{"%", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{"ToCalabiYau", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Times", "@@@", 
           RowBox[{"Subsets", "[", 
            RowBox[{"%", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", "z", "}"}]}], "]"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9724009963111877`*^9, 3.9724010570036945`*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"6f16449f-8aab-dd45-b0f9-cc5c5f1a8e89"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}], "|", 
     RowBox[{"{", "4", "}"}]}], "]"}], ",", 
   RowBox[{"CY", "\[Rule]", "\<\"True\"\>"}], ",", "\<\"Elliptic Curve\"\>"}],
   "}"}]], "Print",
 CellChangeTimes->{3.9724011124678383`*^9, 3.973093461722666*^9, 
  3.981113746490305*^9},
 CellLabel->
  "During evaluation of \
In[195]:=",ExpressionUUID->"509f7502-4583-a744-b5ff-40435e31bc09"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{"CY", "\[Rule]", "\<\"True\"\>"}], 
   ",", "\<\"But algebraic LS\"\>"}], "}"}]], "Print",
 CellChangeTimes->{3.9724011124678383`*^9, 3.973093461722666*^9, 
  3.981113746494423*^9},
 CellLabel->
  "During evaluation of \
In[195]:=",ExpressionUUID->"224cfa00-c2d5-894d-9954-2e3dc0450675"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{"CY", "\[Rule]", "\<\"True\"\>"}], 
   ",", "\<\"But algebraic LS\"\>"}], "}"}]], "Print",
 CellChangeTimes->{3.9724011124678383`*^9, 3.973093461722666*^9, 
  3.9811137464989433`*^9},
 CellLabel->
  "During evaluation of \
In[195]:=",ExpressionUUID->"3bf3255c-a3da-9249-8b47-cff83228bd3d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.9724011124678383`*^9, 3.973093461722666*^9, 
  3.9811137464999485`*^9},
 CellLabel->
  "During evaluation of \
In[195]:=",ExpressionUUID->"575769be-83c6-1e4d-9fe6-d098297e0561"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.9724011124678383`*^9, 3.973093461722666*^9, 
  3.9811137465024586`*^9},
 CellLabel->
  "During evaluation of \
In[195]:=",ExpressionUUID->"a31f72ec-39f3-1a43-a041-bb282dd4dc23"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.9724011124678383`*^9, 3.973093461722666*^9, 
  3.981113746504469*^9},
 CellLabel->
  "During evaluation of \
In[195]:=",ExpressionUUID->"cf8df805-c8f1-7b47-9b61-4991287d691e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.9724011124678383`*^9, 3.973093461722666*^9, 
  3.981113746506466*^9},
 CellLabel->
  "During evaluation of \
In[195]:=",ExpressionUUID->"cc307a20-4aca-1542-aeb1-10d46c91dd1f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Discriminant", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "1"}], "]"}], "]"}], ",", "z"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Sqrt", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.959838737905636*^9, 3.959838749991907*^9}, {
   3.959838837457334*^9, 3.959838840025815*^9}, {3.959914622725432*^9, 
   3.9599146274260817`*^9}, {3.9599157310483418`*^9, 
   3.9599157336832943`*^9}, {3.95991582208807*^9, 3.959915823895207*^9}, {
   3.9622704306760197`*^9, 3.9622704582586727`*^9}, 3.962276535468622*^9, {
   3.962276597919484*^9, 3.962276604425888*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"10c00ad0-8a67-46cb-9e62-69d52955cefe"],

Cell[BoxData[\
"66099492730250479350923677538174830523009057185565453906830512272155632273270\
874443649793705323487107349038371490059953943794007668321379361538665823860404\
789777550716075012654733292896254805083921921114666820503023284570490307881242\
0004394960513160500000000"], "Output",
 CellChangeTimes->{3.962276633314536*^9, 3.965318486961458*^9, 
  3.965389252660268*^9, 3.981113746545479*^9},
 CellLabel->
  "Out[197]=",ExpressionUUID->"09d11bde-a889-d14b-97d3-f76cb66ff829"],

Cell[BoxData[
 RowBox[{"1996702435985823560137928430000", " ", 
  RowBox[{
  "\[Sqrt]", 
   "16579500074306394902621285662137367842996099872798352384942073309848181890\
403591580002898052051010670150202136380812094880465516551298209455064109080958\
7596158439286306693500097984906397970781027645"}]}]], "Output",
 CellChangeTimes->{3.962276633314536*^9, 3.965318486961458*^9, 
  3.965389252660268*^9, 3.9811137465474777`*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"d7f68b6c-a187-2f41-ae66-fb8972973a79"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"jinv", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"4", ",", "1"}], "]"}], "]"}], "/.", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"i", "->", 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "100"}], "}"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{
           RowBox[{"Variables", "[", 
            RowBox[{
             RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"4", ",", "1"}], "]"}], "]"}], "]"}], ",", "z"}], 
          "]"}]}], "}"}]}], "]"}]}], ",", "z"}], "]"}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.9811119571946297`*^9, 3.981111970400568*^9}, {
  3.9811120215032635`*^9, 3.981112030924511*^9}, {3.981113247814535*^9, 
  3.981113280255909*^9}, {3.9811135471783905`*^9, 3.98111355801252*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"120db284-467f-064b-ab87-ba6daacbcb6b"],

Cell[BoxData[
 RowBox[{"71619102425383907455756891508192325424096699110673671081152733582960\
726561053472302684835437350603096600042624351303258952992422246750272495643473\
6525142405911526044193544055054967298213000413506367488", "/", 
  "298431001337515108247183141918472621173929797710370342928957319577267274027\
264648440052164936918192062703638454854617707848379297923367770191153963457257\
673085190715352048300176372831516347405849761"}]], "Output",
 CellChangeTimes->{3.981113746649864*^9},
 CellLabel->
  "Out[199]=",ExpressionUUID->"50cdd031-dda7-6947-ab90-2d76b2e686c0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 67 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"4", ",", "3", ",", "3"}]], TraditionalForm]],ExpressionUUID->
  "665cdd24-15da-4a79-8843-d926ea289d9c"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.95785664725873*^9, 3.957856663009367*^9}, {
   3.958291208529127*^9, 3.9582912472620277`*^9}, {3.95829151830464*^9, 
   3.958291519373953*^9}, {3.962161912860907*^9, 3.962161914914249*^9}, {
   3.9622726802776823`*^9, 3.9622726816214943`*^9}, {3.96227272506135*^9, 
   3.962272727296928*^9}, {3.962272839410489*^9, 3.962272841730798*^9}, {
   3.962277134036014*^9, 3.962277134207604*^9}, {3.965386943591989*^9, 
   3.965386944570656*^9}, 3.965397219341638*^9, {3.9724011186136856`*^9, 
   3.972401119433874*^9}, {3.9729924216263103`*^9, 
   3.9729924228607864`*^9}},ExpressionUUID->"845f4834-a3c7-488b-8793-\
391fa9007ab1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "10", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "67", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9578566910636063`*^9, 3.957856694050247*^9}, {3.957856725178602*^9, 
   3.957856725539015*^9}, 3.958019372972542*^9, {3.958291269425638*^9, 
   3.9582912763216763`*^9}, {3.95829131117647*^9, 3.958291311465313*^9}, 
   3.9621619482844057`*^9, {3.962272710785088*^9, 3.962272731033455*^9}, {
   3.962272853067964*^9, 3.9622728533441896`*^9}, {3.965386951300603*^9, 
   3.9653869520868187`*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"1981bc0c-ef06-41b7-a4fb-fb25ffd43153"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{"Baikov", ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"6", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9622716879782257`*^9, 3.9622717011666613`*^9}, {
   3.962272359399548*^9, 3.962272360721393*^9}, 3.9622725430278807`*^9, {
   3.9622726078934803`*^9, 3.962272609481616*^9}, 3.9622727364085493`*^9},
 CellLabel->
  "In[203]:=",ExpressionUUID->"fc22e8b6-32a6-477b-9fdd-fceb7e7c7033"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"59390286001", " ", "\[ImaginaryI]"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"64", " ", 
      SqrtBox["494772093067"], " ", 
      SuperscriptBox["\[Pi]", "5"], " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
        "158233980778285118980879533047800263604424833248856817831584415982419\
41610107", "+", 
         RowBox[{
         "2919778752790941302819996180392750254534407942007011480013423426070"\
, " ", "z"}], "+", 
         RowBox[{
         "1108052841696072210303371607715777993085572518158816536187", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"772808557637433754607517129962678213217805538376", " ", 
          SuperscriptBox["z", "3"]}], "+", 
         RowBox[{"108162882249804876772785805675260252488", " ", 
          SuperscriptBox["z", "4"]}]}], ")"}]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9622716986602697`*^9, 3.962271724034243*^9}, {
   3.962272347743*^9, 3.962272361803563*^9}, {3.9622726046629143`*^9, 
   3.9622726103798943`*^9}, {3.962272718261293*^9, 3.962272736774461*^9}, 
   3.9622728552794027`*^9, 3.962276641752791*^9, 3.9653184939902353`*^9, 
   3.965389255528507*^9, 3.9724011216884136`*^9, 3.9730934660367107`*^9, 
   3.9811137522455063`*^9},
 CellLabel->
  "Out[203]=",ExpressionUUID->"99e00808-f6c3-5a4f-8dfc-7557d733f4b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "the", " ", "CY", " ", "condition", " ", "for", " ", 
    "different", " ", "configurations", " ", "of", " ", "Baikov", " ", 
    "polynomials"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{
         RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "/.", "numreplace"}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Baikov", "[", 
            RowBox[{"[", 
             RowBox[{"7", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Baikov", "[", 
            RowBox[{"[", 
             RowBox[{"8", ",", "1"}], "]"}], "]"}], "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "//", "Expand"}]]}], "}"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<=", 
      RowBox[{"Length", "[", 
       RowBox[{"Times", "@@@", 
        RowBox[{"Subsets", "[", 
         RowBox[{"%", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{"ToCalabiYau", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Times", "@@@", 
           RowBox[{"Subsets", "[", 
            RowBox[{"%", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", "z", "}"}]}], "]"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9724009963111877`*^9, 3.9724010570036945`*^9}, {
  3.97240114152281*^9, 3.972401143542906*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"ad18f90d-f4f1-1842-945a-81e7f032fb35"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}], "|", 
     RowBox[{"{", "4", "}"}]}], "]"}], ",", 
   RowBox[{"CY", "\[Rule]", "\<\"True\"\>"}], ",", "\<\"Elliptic Curve\"\>"}],
   "}"}]], "Print",
 CellChangeTimes->{3.972401144521303*^9, 3.973093466507366*^9, 
  3.9811137527592564`*^9},
 CellLabel->
  "During evaluation of \
In[204]:=",ExpressionUUID->"29c3dbcc-36ca-3140-b3fe-3293c41e2bae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{"CY", "\[Rule]", "\<\"True\"\>"}], 
   ",", "\<\"But algebraic LS\"\>"}], "}"}]], "Print",
 CellChangeTimes->{3.972401144521303*^9, 3.973093466507366*^9, 
  3.981113752761257*^9},
 CellLabel->
  "During evaluation of \
In[204]:=",ExpressionUUID->"864c3735-2510-f34b-986b-bd7c14261f5b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{"CY", "\[Rule]", "\<\"True\"\>"}], 
   ",", "\<\"But algebraic LS\"\>"}], "}"}]], "Print",
 CellChangeTimes->{3.972401144521303*^9, 3.973093466507366*^9, 
  3.9811137527652607`*^9},
 CellLabel->
  "During evaluation of \
In[204]:=",ExpressionUUID->"b926776f-f9b6-cb4f-a0f6-e57ea5b1bd47"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.972401144521303*^9, 3.973093466507366*^9, 
  3.981113752768791*^9},
 CellLabel->
  "During evaluation of \
In[204]:=",ExpressionUUID->"616c9d6d-360f-7c47-9ae0-613ccf51fcef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.972401144521303*^9, 3.973093466507366*^9, 
  3.981113752769802*^9},
 CellLabel->
  "During evaluation of \
In[204]:=",ExpressionUUID->"35f3b463-64e7-144c-8888-e8c23c21e80c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.972401144521303*^9, 3.973093466507366*^9, 
  3.9811137527717953`*^9},
 CellLabel->
  "During evaluation of \
In[204]:=",ExpressionUUID->"5639e6c8-b422-fe4b-970c-4a86804865a9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ConfMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}], "|", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{
   "CY", "\[Rule]", "\<\"False, the degree is too large for a CY\"\>"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.972401144521303*^9, 3.973093466507366*^9, 
  3.9811137527728024`*^9},
 CellLabel->
  "During evaluation of \
In[204]:=",ExpressionUUID->"d3f04abe-241d-b947-889a-ee84a6518d72"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Discriminant", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "1"}], "]"}], "]"}], ",", "z"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Sqrt", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.959838737905636*^9, 3.959838749991907*^9}, {
   3.959838837457334*^9, 3.959838840025815*^9}, {3.959914622725432*^9, 
   3.9599146274260817`*^9}, {3.9599157310483418`*^9, 
   3.9599157336832943`*^9}, {3.95991582208807*^9, 3.959915823895207*^9}, {
   3.9622704306760197`*^9, 3.9622704582586727`*^9}, 3.962276535468622*^9, {
   3.962276597919484*^9, 3.962276604425888*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"982bd9d5-a56f-4811-8932-bc1bb703de47"],

Cell[BoxData[
 RowBox[{"-", 
  "673392544348230979014947948736111207785006019356136530909730885228635566557\
262176394557216365264446426403833771348616530841940097300776198339313333106716\
351073263263444082532109214035406217551172609671825015999350732230645044263075\
734908297293926718133259139718258477970148529990910848150679233113423881319648\
94529896844632947710971992514820096"}]], "Output",
 CellChangeTimes->{3.962276643631151*^9, 3.965318495070887*^9, 
  3.965389255938204*^9, 3.9811137532567406`*^9},
 CellLabel->
  "Out[206]=",ExpressionUUID->"63f7a9a1-9a7f-574d-bccf-96a42363e98e"],

Cell[BoxData[
 RowBox[{"9829705770077765770895192060776714808926264944981090122335104384224"\
, " ", "\[ImaginaryI]", " ", 
  RowBox[{
  "\[Sqrt]", 
   "69692696274623678038142701413249378126449742846390215203094536607315526737\
313922054087186944031292385161340245092036689008817689611477674268357909216491\
5711347942098101471639243651689566584148329777044872790046"}]}]], "Output",
 CellChangeTimes->{3.962276643631151*^9, 3.965318495070887*^9, 
  3.965389255938204*^9, 3.9811137532587414`*^9},
 CellLabel->
  "Out[207]=",ExpressionUUID->"93cd351f-85d4-f74d-9331-a5a97fc298f0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"jinv", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"4", ",", "1"}], "]"}], "]"}], "/.", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"i", "->", 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "100"}], "}"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{
           RowBox[{"Variables", "[", 
            RowBox[{
             RowBox[{"Denominator", "[", "LS1", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"4", ",", "1"}], "]"}], "]"}], "]"}], ",", "z"}], 
          "]"}]}], "}"}]}], "]"}]}], ",", "z"}], "]"}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.9811119571946297`*^9, 3.981111970400568*^9}, {
  3.9811120215032635`*^9, 3.981112030924511*^9}, {3.981113247814535*^9, 
  3.981113280255909*^9}, {3.9811135471783905`*^9, 3.98111355801252*^9}},
 CellLabel->
  "In[208]:=",ExpressionUUID->"ec89a640-2982-8049-b108-596b45a437e4"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
   "17514126748861590169594140730788246873303168091619723176623525247636792582\
499178104317095755669937362053480883327271977027790378962007152360808762085792\
27787905526614861024850995591415522871489378671006208047857447801", "/", 
    "1365976846982624089547596947699687811278414959789248217980652917503384324\
051352872260108864103013330749162268803803919104572826716384962415659815020643\
23479424196651227888441291755731155050493072636300795066849016"}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.981113755025793*^9},
 CellLabel->
  "Out[208]=",ExpressionUUID->"ed115468-3610-cb41-857f-dcef7f78ee53"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 68 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "1", ",", "5"}]], "**"], TraditionalForm]],
  ExpressionUUID->"6a4e07c0-899c-44d5-9b7a-458925030d43"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.95785664725873*^9, 3.957856663009367*^9}, {
   3.958291208529127*^9, 3.9582912472620277`*^9}, {3.95829151830464*^9, 
   3.958291519373953*^9}, {3.962161912860907*^9, 3.962161914914249*^9}, {
   3.9622728125756483`*^9, 3.9622728158909883`*^9}, {3.962272940891012*^9, 
   3.9622729598126583`*^9}, {3.96227713270392*^9, 3.962277132870112*^9}, {
   3.965386983263043*^9, 3.965386986293708*^9}, 
   3.965397219501771*^9},ExpressionUUID->"91614f13-2610-40d9-9017-\
3d30622caaea"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "11", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "68", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9578566910636063`*^9, 3.957856694050247*^9}, {3.957856725178602*^9, 
   3.957856725539015*^9}, 3.958019372972542*^9, {3.958291269425638*^9, 
   3.9582912763216763`*^9}, {3.95829131117647*^9, 3.958291311465313*^9}, 
   3.9621619482844057`*^9, {3.962272819431142*^9, 3.962272819548932*^9}, {
   3.962272951656337*^9, 3.9622729541751413`*^9}, {3.965386993433961*^9, 
   3.965386993518128*^9}},
 CellLabel->
  "In[237]:=",ExpressionUUID->"74be7f44-49e9-4de3-a6c2-4c2a90a70a48"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Baikov", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}], "//", "Variables"}], "//",
      "Sort"}], ",", 
    RowBox[{"x", "[", "_", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"numreplace", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"Rule", ",", 
    RowBox[{"{", 
     RowBox[{"%", ",", 
      RowBox[{"RandomPrime", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "1000"}], "}"}], ",", 
        RowBox[{"%", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellLabel->
  "In[240]:=",ExpressionUUID->"58754559-efed-4e2b-bd4c-645b4f6ff1ef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "821"}], ",", 
   RowBox[{"a2", "\[Rule]", "79"}], ",", 
   RowBox[{"a3", "\[Rule]", "307"}], ",", 
   RowBox[{"a4", "\[Rule]", "853"}], ",", 
   RowBox[{"b1", "\[Rule]", "89"}], ",", 
   RowBox[{"b2", "\[Rule]", "23"}], ",", 
   RowBox[{"b3", "\[Rule]", "863"}], ",", 
   RowBox[{"b4", "\[Rule]", "223"}], ",", 
   RowBox[{"c1", "\[Rule]", "709"}], ",", 
   RowBox[{"c2", "\[Rule]", "541"}], ",", 
   RowBox[{"c3", "\[Rule]", "113"}], ",", 
   RowBox[{"c4", "\[Rule]", "811"}], ",", 
   RowBox[{"mm1", "\[Rule]", "409"}], ",", 
   RowBox[{"mm10", "\[Rule]", "643"}], ",", 
   RowBox[{"mm11", "\[Rule]", "911"}], ",", 
   RowBox[{"mm2", "\[Rule]", "139"}], ",", 
   RowBox[{"mm3", "\[Rule]", "239"}], ",", 
   RowBox[{"mm4", "\[Rule]", "163"}], ",", 
   RowBox[{"mm5", "\[Rule]", "631"}], ",", 
   RowBox[{"mm6", "\[Rule]", "283"}], ",", 
   RowBox[{"mm7", "\[Rule]", "313"}], ",", 
   RowBox[{"mm8", "\[Rule]", "199"}], ",", 
   RowBox[{"mm9", "\[Rule]", "59"}], ",", 
   RowBox[{"pp1", "\[Rule]", "101"}], ",", 
   RowBox[{"pp2", "\[Rule]", "701"}], ",", 
   RowBox[{"pp3", "\[Rule]", "307"}], ",", 
   RowBox[{"pp4", "\[Rule]", "109"}], ",", 
   RowBox[{"s12", "\[Rule]", "293"}], ",", 
   RowBox[{"s123", "\[Rule]", "857"}], ",", 
   RowBox[{"s1234", "\[Rule]", "13"}], ",", 
   RowBox[{"s23", "\[Rule]", "71"}], ",", 
   RowBox[{"s234", "\[Rule]", "617"}], ",", 
   RowBox[{"s34", "\[Rule]", "109"}]}], "}"}]], "Output",
 CellChangeTimes->{3.962272356770444*^9, 3.962272821721403*^9, 
  3.9622729631177073`*^9, 3.965318510672801*^9, 3.965389259405243*^9},
 CellLabel->
  "Out[241]=",ExpressionUUID->"7829fb48-35f8-4d73-a7ad-e5f199b59280"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{"Baikov", "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9622716879782257`*^9, 3.9622717011666613`*^9}, {
   3.962272359399548*^9, 3.962272360721393*^9}, 3.9622725430278807`*^9, {
   3.9622726078934803`*^9, 3.962272609481616*^9}, {3.962272968707445*^9, 
   3.962272981557954*^9}},
 CellLabel->
  "In[242]:=",ExpressionUUID->"4d518064-d461-436e-b63f-cb55cecb9820"],

Cell[BoxData[
 FractionBox[
  RowBox[{"94710909194209", " ", "\[ImaginaryI]", " ", 
   SqrtBox[
    FractionBox["308657164843", "199160226182159688537275824857071013130"]], " ",
    "\[Epsilon]"}], 
  RowBox[{"796640904728638754149103299428284052520", " ", 
   SuperscriptBox["\[Pi]", "5"]}]]], "Output",
 CellChangeTimes->{{3.9622716986602697`*^9, 3.962271724034243*^9}, {
   3.962272347743*^9, 3.962272361803563*^9}, {3.9622726046629143`*^9, 
   3.9622726103798943`*^9}, 3.962272825042701*^9, {3.962272965424687*^9, 
   3.962272983659037*^9}, 3.965318512405527*^9, 3.96538926101696*^9},
 CellLabel->
  "Out[242]=",ExpressionUUID->"2aa1b828-b86a-4c7b-a6be-cccf64fbe38c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 69 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "1", ",", "5"}]], "*"], TraditionalForm]],
  ExpressionUUID->"66e6f860-d8c8-4f5f-a83c-3f3a668f83e4"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.95785664725873*^9, 3.957856663009367*^9}, {
   3.958291208529127*^9, 3.9582912472620277`*^9}, {3.95829151830464*^9, 
   3.958291519373953*^9}, {3.962161912860907*^9, 3.962161914914249*^9}, {
   3.9622728125756483`*^9, 3.9622728158909883`*^9}, {3.962272940891012*^9, 
   3.9622729598126583`*^9}, {3.962273006260702*^9, 3.962273007585732*^9}, {
   3.962277131472548*^9, 3.9622771316203003`*^9}, {3.9653870163678493`*^9, 
   3.965387017421599*^9}, 
   3.965397219661583*^9},ExpressionUUID->"2aea7b34-068f-4b54-beaf-\
b800227dec7a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "11", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "69", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9578566910636063`*^9, 3.957856694050247*^9}, {3.957856725178602*^9, 
   3.957856725539015*^9}, 3.958019372972542*^9, {3.958291269425638*^9, 
   3.9582912763216763`*^9}, {3.95829131117647*^9, 3.958291311465313*^9}, 
   3.9621619482844057`*^9, {3.962272819431142*^9, 3.962272819548932*^9}, {
   3.962272951656337*^9, 3.9622729541751413`*^9}, 3.9622730141224823`*^9, {
   3.965387025840029*^9, 3.9653870259165277`*^9}},
 CellLabel->
  "In[243]:=",ExpressionUUID->"4407abb1-983e-4040-b5ac-0d775f0a5d38"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{"Baikov", ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9622716879782257`*^9, 3.9622717011666613`*^9}, {
   3.962272359399548*^9, 3.962272360721393*^9}, 3.9622725430278807`*^9, {
   3.9622726078934803`*^9, 3.962272609481616*^9}, {3.962272968707445*^9, 
   3.962272981557954*^9}, 3.962273020862545*^9},
 CellLabel->
  "In[246]:=",ExpressionUUID->"100cf5ee-75df-45cd-84d6-24fe71ec1d71"],

Cell[BoxData[
 FractionBox[
  RowBox[{"1159925906112800", " ", 
   SqrtBox[
    FractionBox["1068249389", "4497036253306578494753480013574101838317727"]],
    " ", "\[Epsilon]"}], 
  RowBox[{"121419978839277619358343960366500749634578629", " ", 
   SuperscriptBox["\[Pi]", "5"]}]]], "Output",
 CellChangeTimes->{{3.9622716986602697`*^9, 3.962271724034243*^9}, {
   3.962272347743*^9, 3.962272361803563*^9}, {3.9622726046629143`*^9, 
   3.9622726103798943`*^9}, 3.962272825042701*^9, {3.962272965424687*^9, 
   3.962272983659037*^9}, 3.962273021596322*^9, 3.9653185164759703`*^9, 
   3.965389263870873*^9},
 CellLabel->
  "Out[246]=",ExpressionUUID->"c759c896-12ea-4835-9285-9e5b750e03a4"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 70 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"5", ",", "1", ",", "5"}]], TraditionalForm]],ExpressionUUID->
  "c9be1eaa-b4ac-47a5-a6f8-d55c7bba5f18"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.95785664725873*^9, 3.957856663009367*^9}, {
   3.958291208529127*^9, 3.9582912472620277`*^9}, {3.95829151830464*^9, 
   3.958291519373953*^9}, {3.962161912860907*^9, 3.962161914914249*^9}, {
   3.9622728125756483`*^9, 3.9622728158909883`*^9}, {3.962272940891012*^9, 
   3.9622729598126583`*^9}, {3.96227300945115*^9, 3.9622730117919083`*^9}, {
   3.9622771300150642`*^9, 3.962277130166098*^9}, {3.965387050645749*^9, 
   3.965387052089594*^9}, 
   3.9653972198300743`*^9},ExpressionUUID->"9724316d-7d73-4a5b-aae4-\
77057a465e92"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "11", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "70", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9578566910636063`*^9, 3.957856694050247*^9}, {3.957856725178602*^9, 
   3.957856725539015*^9}, 3.958019372972542*^9, {3.958291269425638*^9, 
   3.9582912763216763`*^9}, {3.95829131117647*^9, 3.958291311465313*^9}, 
   3.9621619482844057`*^9, {3.962272819431142*^9, 3.962272819548932*^9}, {
   3.962272951656337*^9, 3.9622729541751413`*^9}, 3.962273025949581*^9, 
   3.965387059013507*^9},
 CellLabel->
  "In[247]:=",ExpressionUUID->"f052a081-92fa-4b3c-ba90-479023bcbb01"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{"Baikov", ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9622716879782257`*^9, 3.9622717011666613`*^9}, {
   3.962272359399548*^9, 3.962272360721393*^9}, 3.9622725430278807`*^9, {
   3.9622726078934803`*^9, 3.962272609481616*^9}, {3.962272968707445*^9, 
   3.962272981557954*^9}, 3.962273032135179*^9},
 CellLabel->
  "In[250]:=",ExpressionUUID->"e534b060-9362-476f-b376-b3f5f58ce638"],

Cell[BoxData[
 FractionBox[
  RowBox[{"1148902259478804675", " ", "\[ImaginaryI]", " ", 
   SqrtBox[
    FractionBox["4226133907", 
     "70800482405198186173206662559032686299547854832639"]], " ", 
   "\[Epsilon]"}], 
  RowBox[{"4531230873932683915085226403778091923171062709288896", " ", 
   SuperscriptBox["\[Pi]", "5"]}]]], "Output",
 CellChangeTimes->{{3.9622716986602697`*^9, 3.962271724034243*^9}, {
   3.962272347743*^9, 3.962272361803563*^9}, {3.9622726046629143`*^9, 
   3.9622726103798943`*^9}, 3.962272825042701*^9, {3.962272965424687*^9, 
   3.962272983659037*^9}, 3.9622730327538347`*^9, 3.965318520259808*^9, 
   3.965389266644573*^9},
 CellLabel->
  "Out[250]=",ExpressionUUID->"596edecd-d43b-4b6f-9263-fbd69000033d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 71 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "2", ",", "4"}]], "**"], TraditionalForm]],
  ExpressionUUID->"8bb8d62c-ae12-4f3e-a3da-f88dbba7e3d6"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.95785664725873*^9, 3.957856663009367*^9}, {
   3.958291208529127*^9, 3.9582912472620277`*^9}, {3.95829151830464*^9, 
   3.958291519373953*^9}, {3.962161912860907*^9, 3.962161914914249*^9}, {
   3.9622728125756483`*^9, 3.9622728158909883`*^9}, {3.962272940891012*^9, 
   3.9622729598126583`*^9}, {3.962273243482575*^9, 3.962273252109682*^9}, {
   3.9622771280243*^9, 3.962277128209495*^9}, {3.965387080261849*^9, 
   3.9653870808829107`*^9}, 
   3.9653972199969797`*^9},ExpressionUUID->"164d7031-d0f7-4569-9175-\
c1eb9b8e506f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "11", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "71", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9578566910636063`*^9, 3.957856694050247*^9}, {3.957856725178602*^9, 
   3.957856725539015*^9}, 3.958019372972542*^9, {3.958291269425638*^9, 
   3.9582912763216763`*^9}, {3.95829131117647*^9, 3.958291311465313*^9}, 
   3.9621619482844057`*^9, {3.962272819431142*^9, 3.962272819548932*^9}, {
   3.962272951656337*^9, 3.9622729541751413`*^9}, 3.9622732773589897`*^9, 
   3.965387086655839*^9},
 CellLabel->
  "In[251]:=",ExpressionUUID->"d98fbb06-dd01-4b20-a04a-704f8c8f0e37"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Baikov", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}], "//", "Variables"}], "//",
      "Sort"}], ",", 
    RowBox[{"x", "[", "_", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"numreplace", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"Rule", ",", 
    RowBox[{"{", 
     RowBox[{"%", ",", 
      RowBox[{"RandomPrime", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "1000"}], "}"}], ",", 
        RowBox[{"%", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellLabel->
  "In[254]:=",ExpressionUUID->"d28feda6-1006-4b2f-b8fd-2ef8f10d24a3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "877"}], ",", 
   RowBox[{"a2", "\[Rule]", "257"}], ",", 
   RowBox[{"a3", "\[Rule]", "401"}], ",", 
   RowBox[{"a4", "\[Rule]", "353"}], ",", 
   RowBox[{"b1", "\[Rule]", "347"}], ",", 
   RowBox[{"b2", "\[Rule]", "283"}], ",", 
   RowBox[{"b3", "\[Rule]", "499"}], ",", 
   RowBox[{"b4", "\[Rule]", "809"}], ",", 
   RowBox[{"c1", "\[Rule]", "821"}], ",", 
   RowBox[{"c2", "\[Rule]", "241"}], ",", 
   RowBox[{"c3", "\[Rule]", "947"}], ",", 
   RowBox[{"c4", "\[Rule]", "599"}], ",", 
   RowBox[{"mm1", "\[Rule]", "509"}], ",", 
   RowBox[{"mm10", "\[Rule]", "881"}], ",", 
   RowBox[{"mm11", "\[Rule]", "739"}], ",", 
   RowBox[{"mm2", "\[Rule]", "983"}], ",", 
   RowBox[{"mm3", "\[Rule]", "193"}], ",", 
   RowBox[{"mm4", "\[Rule]", "131"}], ",", 
   RowBox[{"mm5", "\[Rule]", "229"}], ",", 
   RowBox[{"mm6", "\[Rule]", "557"}], ",", 
   RowBox[{"mm7", "\[Rule]", "173"}], ",", 
   RowBox[{"mm8", "\[Rule]", "179"}], ",", 
   RowBox[{"mm9", "\[Rule]", "397"}], ",", 
   RowBox[{"pp1", "\[Rule]", "853"}], ",", 
   RowBox[{"pp2", "\[Rule]", "373"}], ",", 
   RowBox[{"pp3", "\[Rule]", "157"}], ",", 
   RowBox[{"pp4", "\[Rule]", "811"}], ",", 
   RowBox[{"s12", "\[Rule]", "349"}], ",", 
   RowBox[{"s123", "\[Rule]", "569"}], ",", 
   RowBox[{"s1234", "\[Rule]", "751"}], ",", 
   RowBox[{"s23", "\[Rule]", "911"}], ",", 
   RowBox[{"s234", "\[Rule]", "937"}], ",", 
   RowBox[{"s34", "\[Rule]", "97"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.962272356770444*^9, 3.962272821721403*^9, 3.9622729631177073`*^9, 
   3.962273279249858*^9, {3.962274327317038*^9, 3.96227433521968*^9}, 
   3.965318524436761*^9, 3.965389269858304*^9},
 CellLabel->
  "Out[255]=",ExpressionUUID->"085bccc2-b8a7-4d5f-953b-3c6e34c5715c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{"Baikov", "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9622716879782257`*^9, 3.9622717011666613`*^9}, {
   3.962272359399548*^9, 3.962272360721393*^9}, 3.9622725430278807`*^9, {
   3.9622726078934803`*^9, 3.962272609481616*^9}, {3.962272968707445*^9, 
   3.962272981557954*^9}},
 CellLabel->
  "In[256]:=",ExpressionUUID->"5b41c538-b3e1-4a49-9568-b136b0899f0b"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"12764918458059061069401916955080451", " ", "\[ImaginaryI]", " ", 
    SqrtBox[
     FractionBox["2774443967701", 
      "1350897447628577481487253740568725966112315116969250311072570517"]], " ",
     "\[Epsilon]"}], 
   RowBox[{
   "43228718324114479407592119698199230915594083743016009954322256544", " ", 
    SuperscriptBox["\[Pi]", "5"]}]]}]], "Output",
 CellChangeTimes->{{3.9622716986602697`*^9, 3.962271724034243*^9}, {
   3.962272347743*^9, 3.962272361803563*^9}, {3.9622726046629143`*^9, 
   3.9622726103798943`*^9}, 3.962272825042701*^9, {3.962272965424687*^9, 
   3.962272983659037*^9}, 3.9622732841512413`*^9, {3.9622743305336437`*^9, 
   3.962274338906866*^9}, 3.965318527822711*^9, 3.965389273464225*^9},
 CellLabel->
  "Out[256]=",ExpressionUUID->"069a562d-1b5c-4e4f-9acb-8643a029d75f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 72 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "2", ",", "4"}]], "*"], TraditionalForm]],
  ExpressionUUID->"53912eed-151c-47f8-a5b4-1b114d97397c"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.95785664725873*^9, 3.957856663009367*^9}, {
   3.958291208529127*^9, 3.9582912472620277`*^9}, {3.95829151830464*^9, 
   3.958291519373953*^9}, {3.962161912860907*^9, 3.962161914914249*^9}, {
   3.9622728125756483`*^9, 3.9622728158909883`*^9}, {3.962272940891012*^9, 
   3.9622729598126583`*^9}, {3.962273006260702*^9, 3.962273007585732*^9}, {
   3.962273244581203*^9, 3.962273254458478*^9}, {3.9622771242281237`*^9, 
   3.9622771267198877`*^9}, {3.9653871105490513`*^9, 3.965387112173311*^9}, 
   3.965397220142232*^9},ExpressionUUID->"960b9013-954d-4224-9c09-\
34404158f97c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "11", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "72", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9578566910636063`*^9, 3.957856694050247*^9}, {3.957856725178602*^9, 
   3.957856725539015*^9}, 3.958019372972542*^9, {3.958291269425638*^9, 
   3.9582912763216763`*^9}, {3.95829131117647*^9, 3.958291311465313*^9}, 
   3.9621619482844057`*^9, {3.962272819431142*^9, 3.962272819548932*^9}, {
   3.962272951656337*^9, 3.9622729541751413`*^9}, 3.9622730141224823`*^9, {
   3.962274332826399*^9, 3.962274357300527*^9}, 3.965387118778307*^9},
 CellLabel->
  "In[257]:=",ExpressionUUID->"b6b4cc59-660e-4fd4-8cc6-e03acc51622c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{"Baikov", ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9622716879782257`*^9, 3.9622717011666613`*^9}, {
   3.962272359399548*^9, 3.962272360721393*^9}, 3.9622725430278807`*^9, {
   3.9622726078934803`*^9, 3.962272609481616*^9}, {3.962272968707445*^9, 
   3.962272981557954*^9}, 3.962273020862545*^9},
 CellLabel->
  "In[260]:=",ExpressionUUID->"88825370-0268-485b-add9-5791812e2566"],

Cell[BoxData[
 FractionBox[
  RowBox[{"851206687223381011123981061007023516063648654229", " ", 
   SqrtBox[
    FractionBox["29650260867", 
     "362631249207041090234881795669976965612221024745172293449129113942429"]]\
, " ", "\[Epsilon]"}], 
  RowBox[{
  "46416799898501259550064869845757051598364291167382053561488526584630912", " ", 
   SuperscriptBox["\[Pi]", "5"]}]]], "Output",
 CellChangeTimes->{{3.9622716986602697`*^9, 3.962271724034243*^9}, {
   3.962272347743*^9, 3.962272361803563*^9}, {3.9622726046629143`*^9, 
   3.9622726103798943`*^9}, 3.962272825042701*^9, {3.962272965424687*^9, 
   3.962272983659037*^9}, 3.962273021596322*^9, {3.962274354407228*^9, 
   3.96227435893885*^9}, 3.96531852864618*^9, 3.9653892762781*^9},
 CellLabel->
  "Out[260]=",ExpressionUUID->"f1ce6858-cf71-4084-a36a-e392ecdfb93b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 73 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"5", ",", "2", ",", "4"}]], TraditionalForm]],ExpressionUUID->
  "2f7ec51d-5158-4588-9976-5c277fc6091c"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.95785664725873*^9, 3.957856663009367*^9}, {
   3.958291208529127*^9, 3.9582912472620277`*^9}, {3.95829151830464*^9, 
   3.958291519373953*^9}, {3.962161912860907*^9, 3.962161914914249*^9}, {
   3.9622728125756483`*^9, 3.9622728158909883`*^9}, {3.962272940891012*^9, 
   3.9622729598126583`*^9}, {3.96227300945115*^9, 3.9622730117919083`*^9}, {
   3.9622732452771072`*^9, 3.962273257304956*^9}, {3.962277122661305*^9, 
   3.962277122827207*^9}, {3.9653871413521338`*^9, 3.965387142435698*^9}, 
   3.96539722031006*^9},ExpressionUUID->"5d288fa3-c0a5-450f-b13b-\
cddcf6899a2b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "11", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "73", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9578566910636063`*^9, 3.957856694050247*^9}, {3.957856725178602*^9, 
   3.957856725539015*^9}, 3.958019372972542*^9, {3.958291269425638*^9, 
   3.9582912763216763`*^9}, {3.95829131117647*^9, 3.958291311465313*^9}, 
   3.9621619482844057`*^9, {3.962272819431142*^9, 3.962272819548932*^9}, {
   3.962272951656337*^9, 3.9622729541751413`*^9}, 3.962273025949581*^9, 
   3.9622743654266157`*^9, 3.965387149178258*^9},
 CellLabel->
  "In[261]:=",ExpressionUUID->"e66f2f57-2fb9-4656-899b-a96bca8c8071"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{"Baikov", ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9622716879782257`*^9, 3.9622717011666613`*^9}, {
   3.962272359399548*^9, 3.962272360721393*^9}, 3.9622725430278807`*^9, {
   3.9622726078934803`*^9, 3.962272609481616*^9}, {3.962272968707445*^9, 
   3.962272981557954*^9}, 3.962273032135179*^9},
 CellLabel->
  "In[264]:=",ExpressionUUID->"f96ebc6f-8823-4a39-868a-f1e8fbddcc15"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
   "33481615340824130103214735625563699321556647673351", " ", "\[ImaginaryI]",
     " ", 
    SqrtBox[
     FractionBox["107744351609", 
      "93235989389341809931225400665379356210852889315201100061852683386300793\
"]], " ", "\[Epsilon]"}], 
   RowBox[{
   "69926992042006357448419050499034517158139666986400825046389512539725594750\
", " ", 
    SuperscriptBox["\[Pi]", "5"]}]]}]], "Output",
 CellChangeTimes->{{3.9622716986602697`*^9, 3.962271724034243*^9}, {
   3.962272347743*^9, 3.962272361803563*^9}, {3.9622726046629143`*^9, 
   3.9622726103798943`*^9}, 3.962272825042701*^9, {3.962272965424687*^9, 
   3.962272983659037*^9}, 3.9622730327538347`*^9, 3.96227436720087*^9, 
   3.965318534176962*^9, 3.965389279060935*^9},
 CellLabel->
  "Out[264]=",ExpressionUUID->"b3535a3c-63e2-47e8-a9f5-fefac70f952a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 74 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "3", ",", "3"}]], "**"], TraditionalForm]],
  ExpressionUUID->"c256c89b-f10d-427b-8351-e46c73b3c173"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.95785664725873*^9, 3.957856663009367*^9}, {
   3.958291208529127*^9, 3.9582912472620277`*^9}, {3.95829151830464*^9, 
   3.958291519373953*^9}, {3.962161912860907*^9, 3.962161914914249*^9}, {
   3.9622728125756483`*^9, 3.9622728158909883`*^9}, {3.962272940891012*^9, 
   3.9622729598126583`*^9}, {3.962273243482575*^9, 3.962273252109682*^9}, {
   3.96227447276412*^9, 3.9622744865706367`*^9}, {3.9622771212102633`*^9, 
   3.962277121369894*^9}, {3.965387174289672*^9, 3.965387175202499*^9}, 
   3.965397220469295*^9},ExpressionUUID->"9ceaae75-5c43-4a06-b550-\
8b2c54a952ee"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "11", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "74", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9578566910636063`*^9, 3.957856694050247*^9}, {3.957856725178602*^9, 
   3.957856725539015*^9}, 3.958019372972542*^9, {3.958291269425638*^9, 
   3.9582912763216763`*^9}, {3.95829131117647*^9, 3.958291311465313*^9}, 
   3.9621619482844057`*^9, {3.962272819431142*^9, 3.962272819548932*^9}, {
   3.962272951656337*^9, 3.9622729541751413`*^9}, 3.9622732773589897`*^9, 
   3.962274495073176*^9, 3.9653871815210342`*^9},
 CellLabel->
  "In[265]:=",ExpressionUUID->"e38a62c7-cdd1-42da-873b-f4c46dbb4a3a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Baikov", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}], "//", "Variables"}], "//",
      "Sort"}], ",", 
    RowBox[{"x", "[", "_", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"numreplace", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"Rule", ",", 
    RowBox[{"{", 
     RowBox[{"%", ",", 
      RowBox[{"RandomPrime", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "1000"}], "}"}], ",", 
        RowBox[{"%", "//", "Length"}]}], "]"}]}], "}"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellLabel->
  "In[268]:=",ExpressionUUID->"5c0cfc80-1def-490c-9102-67785893ff4f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "499"}], ",", 
   RowBox[{"a2", "\[Rule]", "829"}], ",", 
   RowBox[{"a3", "\[Rule]", "353"}], ",", 
   RowBox[{"a4", "\[Rule]", "797"}], ",", 
   RowBox[{"b1", "\[Rule]", "379"}], ",", 
   RowBox[{"b2", "\[Rule]", "19"}], ",", 
   RowBox[{"b3", "\[Rule]", "17"}], ",", 
   RowBox[{"b4", "\[Rule]", "523"}], ",", 
   RowBox[{"c1", "\[Rule]", "239"}], ",", 
   RowBox[{"c2", "\[Rule]", "59"}], ",", 
   RowBox[{"c3", "\[Rule]", "379"}], ",", 
   RowBox[{"c4", "\[Rule]", "53"}], ",", 
   RowBox[{"mm1", "\[Rule]", "733"}], ",", 
   RowBox[{"mm10", "\[Rule]", "223"}], ",", 
   RowBox[{"mm11", "\[Rule]", "557"}], ",", 
   RowBox[{"mm2", "\[Rule]", "239"}], ",", 
   RowBox[{"mm3", "\[Rule]", "397"}], ",", 
   RowBox[{"mm4", "\[Rule]", "947"}], ",", 
   RowBox[{"mm5", "\[Rule]", "373"}], ",", 
   RowBox[{"mm6", "\[Rule]", "811"}], ",", 
   RowBox[{"mm7", "\[Rule]", "599"}], ",", 
   RowBox[{"mm8", "\[Rule]", "823"}], ",", 
   RowBox[{"mm9", "\[Rule]", "877"}], ",", 
   RowBox[{"pp1", "\[Rule]", "829"}], ",", 
   RowBox[{"pp2", "\[Rule]", "769"}], ",", 
   RowBox[{"pp3", "\[Rule]", "887"}], ",", 
   RowBox[{"pp4", "\[Rule]", "439"}], ",", 
   RowBox[{"s12", "\[Rule]", "599"}], ",", 
   RowBox[{"s123", "\[Rule]", "887"}], ",", 
   RowBox[{"s1234", "\[Rule]", "383"}], ",", 
   RowBox[{"s23", "\[Rule]", "263"}], ",", 
   RowBox[{"s234", "\[Rule]", "83"}], ",", 
   RowBox[{"s34", "\[Rule]", "877"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.962272356770444*^9, 3.962272821721403*^9, 3.9622729631177073`*^9, 
   3.962273279249858*^9, {3.962274327317038*^9, 3.96227433521968*^9}, 
   3.962274499073592*^9, 3.965318538954358*^9, 3.9653892824593287`*^9},
 CellLabel->
  "Out[269]=",ExpressionUUID->"2f014ccf-bd48-40f7-be68-947ddbf05901"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{
          RowBox[{"Baikov", "/.", "numreplace"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9622716879782257`*^9, 3.9622717011666613`*^9}, {
   3.962272359399548*^9, 3.962272360721393*^9}, 3.9622725430278807`*^9, {
   3.9622726078934803`*^9, 3.962272609481616*^9}, {3.962272968707445*^9, 
   3.962272981557954*^9}},
 CellLabel->
  "In[270]:=",ExpressionUUID->"afa38369-019a-4449-8c55-29538c68ab3f"],

Cell[BoxData[
 FractionBox[
  RowBox[{"286313167289860515822254667315466549", " ", "\[ImaginaryI]", " ", 
   SqrtBox[
    FractionBox["15033958283", 
     "5250550330871174914385705919056042710172806298378113980201459"]], " ", 
   "\[Epsilon]"}], 
  RowBox[{"168017610587877597260342589409793366725529801548099647366446688", " ", 
   SuperscriptBox["\[Pi]", "5"]}]]], "Output",
 CellChangeTimes->{{3.9622716986602697`*^9, 3.962271724034243*^9}, {
   3.962272347743*^9, 3.962272361803563*^9}, {3.9622726046629143`*^9, 
   3.9622726103798943`*^9}, 3.962272825042701*^9, {3.962272965424687*^9, 
   3.962272983659037*^9}, 3.9622732841512413`*^9, {3.9622743305336437`*^9, 
   3.962274338906866*^9}, 3.96227450706888*^9, 3.965318543335754*^9, 
   3.965389286934436*^9},
 CellLabel->
  "Out[270]=",ExpressionUUID->"548b7837-3300-4e11-8606-c85f1031eb5b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 75 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"5", ",", "3", ",", "3"}]], "*"], TraditionalForm]],
  ExpressionUUID->"3036fef9-4d0b-47c2-8140-63afd6fbbd18"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.95785664725873*^9, 3.957856663009367*^9}, {
   3.958291208529127*^9, 3.9582912472620277`*^9}, {3.95829151830464*^9, 
   3.958291519373953*^9}, {3.962161912860907*^9, 3.962161914914249*^9}, {
   3.9622728125756483`*^9, 3.9622728158909883`*^9}, {3.962272940891012*^9, 
   3.9622729598126583`*^9}, {3.962273006260702*^9, 3.962273007585732*^9}, {
   3.962273244581203*^9, 3.962273254458478*^9}, {3.962274474878296*^9, 
   3.962274488360293*^9}, {3.962277119999648*^9, 3.962277120159831*^9}, {
   3.965387206611974*^9, 3.9653872114676313`*^9}, 
   3.965397220630124*^9},ExpressionUUID->"2af365b3-9fd9-4e6d-87f8-\
21787662a2a4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "11", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "75", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9578566910636063`*^9, 3.957856694050247*^9}, {3.957856725178602*^9, 
   3.957856725539015*^9}, 3.958019372972542*^9, {3.958291269425638*^9, 
   3.9582912763216763`*^9}, {3.95829131117647*^9, 3.958291311465313*^9}, 
   3.9621619482844057`*^9, {3.962272819431142*^9, 3.962272819548932*^9}, {
   3.962272951656337*^9, 3.9622729541751413`*^9}, 3.9622730141224823`*^9, {
   3.962274332826399*^9, 3.962274357300527*^9}, {3.962274516051957*^9, 
   3.962274516222392*^9}, {3.9653872227958107`*^9, 3.965387223020154*^9}},
 CellLabel->
  "In[271]:=",ExpressionUUID->"dcc9fb6a-58c9-46c0-8ee7-e1235521c253"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{"Baikov", ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9622716879782257`*^9, 3.9622717011666613`*^9}, {
   3.962272359399548*^9, 3.962272360721393*^9}, 3.9622725430278807`*^9, {
   3.9622726078934803`*^9, 3.962272609481616*^9}, {3.962272968707445*^9, 
   3.962272981557954*^9}, 3.962273020862545*^9},
 CellLabel->
  "In[274]:=",ExpressionUUID->"882f5dea-462e-4e99-9315-fc8fde162c8f"],

Cell[BoxData[
 FractionBox[
  RowBox[{"51708288045135132592264427338121875", " ", "\[ImaginaryI]", " ", 
   SqrtBox[
    FractionBox["381296336011", 
     "4948401432706519884505356587804265199979762269945652813919493991832339"]\
], " ", "\[Epsilon]"}], 
  RowBox[{
  "11401116900955821813900341578301027020753372269954784083270514157181709056"\
, " ", 
   SuperscriptBox["\[Pi]", "5"]}]]], "Output",
 CellChangeTimes->{{3.9622716986602697`*^9, 3.962271724034243*^9}, {
   3.962272347743*^9, 3.962272361803563*^9}, {3.9622726046629143`*^9, 
   3.9622726103798943`*^9}, 3.962272825042701*^9, {3.962272965424687*^9, 
   3.962272983659037*^9}, 3.962273021596322*^9, {3.962274354407228*^9, 
   3.96227435893885*^9}, 3.962274517582168*^9, 3.965318543457327*^9, 
   3.965389289064046*^9},
 CellLabel->
  "Out[274]=",ExpressionUUID->"b47085dd-c8b5-43b1-a3cc-661af4e559c7"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 76 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"5", ",", "3", ",", "3"}]], TraditionalForm]],ExpressionUUID->
  "a79dff5e-1b40-459f-84eb-0b005e59ca81"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.95785664725873*^9, 3.957856663009367*^9}, {
   3.958291208529127*^9, 3.9582912472620277`*^9}, {3.95829151830464*^9, 
   3.958291519373953*^9}, {3.962161912860907*^9, 3.962161914914249*^9}, {
   3.9622728125756483`*^9, 3.9622728158909883`*^9}, {3.962272940891012*^9, 
   3.9622729598126583`*^9}, {3.96227300945115*^9, 3.9622730117919083`*^9}, {
   3.9622732452771072`*^9, 3.962273257304956*^9}, {3.96227447725867*^9, 
   3.962274490123415*^9}, {3.962277118257842*^9, 3.962277118426197*^9}, {
   3.965387246777925*^9, 3.965387247831277*^9}, 
   3.965397220804469*^9},ExpressionUUID->"886503fa-d01a-48b0-ade4-\
e8a29ec5d36e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "11", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "76", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9578566910636063`*^9, 3.957856694050247*^9}, {3.957856725178602*^9, 
   3.957856725539015*^9}, 3.958019372972542*^9, {3.958291269425638*^9, 
   3.9582912763216763`*^9}, {3.95829131117647*^9, 3.958291311465313*^9}, 
   3.9621619482844057`*^9, {3.962272819431142*^9, 3.962272819548932*^9}, {
   3.962272951656337*^9, 3.9622729541751413`*^9}, 3.962273025949581*^9, 
   3.9622743654266157`*^9, {3.9622745223239517`*^9, 3.9622745225146313`*^9}, {
   3.965387254825355*^9, 3.965387255010124*^9}},
 CellLabel->
  "In[275]:=",ExpressionUUID->"742225b8-bdc8-4502-a993-430a09380eb4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{"Baikov", ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9622716879782257`*^9, 3.9622717011666613`*^9}, {
   3.962272359399548*^9, 3.962272360721393*^9}, 3.9622725430278807`*^9, {
   3.9622726078934803`*^9, 3.962272609481616*^9}, {3.962272968707445*^9, 
   3.962272981557954*^9}, 3.962273032135179*^9},
 CellLabel->
  "In[278]:=",ExpressionUUID->"678e1391-a524-42ca-a2e4-a9cb1d5a45b6"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"423970801744497386526315370101521458785437198501", " ", 
    SqrtBox[
     FractionBox["62538271147", 
      "4497553970519584214318686779128810287875973174656127230417122457877755"\
]], " ", "\[Epsilon]"}], 
   RowBox[{
   "8227525396737159389393651014619636953287780260837608746843056016277706480"\
, " ", 
    SuperscriptBox["\[Pi]", "5"]}]]}]], "Output",
 CellChangeTimes->{{3.9622716986602697`*^9, 3.962271724034243*^9}, {
   3.962272347743*^9, 3.962272361803563*^9}, {3.9622726046629143`*^9, 
   3.9622726103798943`*^9}, 3.962272825042701*^9, {3.962272965424687*^9, 
   3.962272983659037*^9}, 3.9622730327538347`*^9, 3.96227436720087*^9, 
   3.962274524090588*^9, 3.962276467421739*^9, 3.9653185569567947`*^9, 
   3.965389292180084*^9},
 CellLabel->
  "Out[278]=",ExpressionUUID->"bd76a9b0-7d93-427b-a77c-fc3ca7f30822"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 77 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"4", ",", "3", ",", "4"}]], "**"], TraditionalForm]],
  ExpressionUUID->"7963d8bc-d836-4c52-b1aa-e8e4db45727b"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.95785664725873*^9, 3.957856663009367*^9}, {
   3.958291208529127*^9, 3.9582912472620277`*^9}, {3.95829151830464*^9, 
   3.958291519373953*^9}, {3.962161912860907*^9, 3.962161914914249*^9}, {
   3.9622728125756483`*^9, 3.9622728158909883`*^9}, {3.962272940891012*^9, 
   3.9622729598126583`*^9}, {3.962273243482575*^9, 3.962273252109682*^9}, {
   3.96227447276412*^9, 3.9622744865706367`*^9}, {3.962274583215642*^9, 
   3.9622745946531067`*^9}, {3.9622764347596197`*^9, 3.962276437858431*^9}, {
   3.9622771168609943`*^9, 3.962277117149374*^9}, {3.965387276191931*^9, 
   3.9653872770882473`*^9}, 
   3.965397220967019*^9},ExpressionUUID->"1b16e87f-8bed-4c0f-ba0c-\
cd43eaf9357c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "11", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "77", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9578566910636063`*^9, 3.957856694050247*^9}, {3.957856725178602*^9, 
   3.957856725539015*^9}, 3.958019372972542*^9, {3.958291269425638*^9, 
   3.9582912763216763`*^9}, {3.95829131117647*^9, 3.958291311465313*^9}, 
   3.9621619482844057`*^9, {3.962272819431142*^9, 3.962272819548932*^9}, {
   3.962272951656337*^9, 3.9622729541751413`*^9}, 3.9622732773589897`*^9, 
   3.962274495073176*^9, {3.962274616285739*^9, 3.962274618531466*^9}, {
   3.9622746926692533`*^9, 3.96227469957927*^9}, 3.96227646286723*^9, {
   3.963117019930139*^9, 3.963117021623199*^9}, {3.965387284480627*^9, 
   3.965387284641735*^9}},
 CellLabel->
  "In[279]:=",ExpressionUUID->"ba54e790-83a1-44f0-af18-087057ed6f4a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{"Baikov", ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9622716879782257`*^9, 3.9622717011666613`*^9}, {
   3.962272359399548*^9, 3.962272360721393*^9}, 3.9622725430278807`*^9, {
   3.9622726078934803`*^9, 3.962272609481616*^9}, {3.962272968707445*^9, 
   3.962272981557954*^9}, 3.962274632413948*^9, 3.9622764780997763`*^9, 
   3.963117037426518*^9, {3.9631287426686773`*^9, 3.963128744474242*^9}},
 CellLabel->
  "In[282]:=",ExpressionUUID->"c2312c64-332e-49ed-b150-b99381803f59"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
   "144276670810623630060705600514385407896362373082268578751", " ", 
    "\[ImaginaryI]", " ", 
    SqrtBox[
     FractionBox["2078117665", 
      "49096461761068057898467477544283589238333618471859864869093021915719968\
1673"]], " ", "\[Epsilon]"}], 
   RowBox[{
   "29850648750729379202268226346924422256906840030890797840408557324757740645\
7184", " ", 
    SuperscriptBox["\[Pi]", "5"]}]]}]], "Output",
 CellChangeTimes->{{3.9622716986602697`*^9, 3.962271724034243*^9}, {
   3.962272347743*^9, 3.962272361803563*^9}, {3.9622726046629143`*^9, 
   3.9622726103798943`*^9}, 3.962272825042701*^9, {3.962272965424687*^9, 
   3.962272983659037*^9}, 3.9622732841512413`*^9, {3.9622743305336437`*^9, 
   3.962274338906866*^9}, 3.96227450706888*^9, {3.962274628913096*^9, 
   3.962274636298266*^9}, 3.962276490917138*^9, 3.9622766592743063`*^9, 
   3.963117038775896*^9, 3.9631287815474052`*^9, 3.9632276994226427`*^9, 
   3.965318561106111*^9, 3.965389295290531*^9},
 CellLabel->
  "Out[282]=",ExpressionUUID->"90380b5b-9c57-40f8-80dd-78c09b30b944"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 78 - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["I", 
     RowBox[{"4", ",", "3", ",", "4"}]], "*"], TraditionalForm]],
  ExpressionUUID->"a4372823-1938-403b-83fc-133fdbde8142"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.95785664725873*^9, 3.957856663009367*^9}, {
   3.958291208529127*^9, 3.9582912472620277`*^9}, {3.95829151830464*^9, 
   3.958291519373953*^9}, {3.962161912860907*^9, 3.962161914914249*^9}, {
   3.9622728125756483`*^9, 3.9622728158909883`*^9}, {3.962272940891012*^9, 
   3.9622729598126583`*^9}, {3.962273006260702*^9, 3.962273007585732*^9}, {
   3.962273244581203*^9, 3.962273254458478*^9}, {3.962274474878296*^9, 
   3.962274488360293*^9}, {3.962274584689889*^9, 3.9622746043516273`*^9}, {
   3.962276439526711*^9, 3.962276440527474*^9}, {3.9622771148423986`*^9, 
   3.962277115184999*^9}, {3.9653873098900537`*^9, 3.965387311709627*^9}, 
   3.9653972211293707`*^9},ExpressionUUID->"0dfaab05-28f0-4163-a9a6-\
fe094915e58a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "11", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "78", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9578566910636063`*^9, 3.957856694050247*^9}, {3.957856725178602*^9, 
   3.957856725539015*^9}, 3.958019372972542*^9, {3.958291269425638*^9, 
   3.9582912763216763`*^9}, {3.95829131117647*^9, 3.958291311465313*^9}, 
   3.9621619482844057`*^9, {3.962272819431142*^9, 3.962272819548932*^9}, {
   3.962272951656337*^9, 3.9622729541751413`*^9}, 3.9622732773589897`*^9, 
   3.962274495073176*^9, {3.962274616285739*^9, 3.962274618531466*^9}, {
   3.9622746926692533`*^9, 3.96227469957927*^9}, 3.96227646286723*^9, {
   3.963117019930139*^9, 3.963117021623199*^9}, 3.963117057089567*^9, {
   3.965387319855139*^9, 3.9653873200500803`*^9}},
 CellLabel->
  "In[283]:=",ExpressionUUID->"7343d547-36cc-4c78-8c25-5fcc3931a098"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{"Baikov", ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9622716879782257`*^9, 3.9622717011666613`*^9}, {
   3.962272359399548*^9, 3.962272360721393*^9}, 3.9622725430278807`*^9, {
   3.9622726078934803`*^9, 3.962272609481616*^9}, {3.962272968707445*^9, 
   3.962272981557954*^9}, 3.962274632413948*^9, 3.9622764780997763`*^9, 
   3.963117037426518*^9, {3.9631287888132153`*^9, 3.963128790431583*^9}},
 CellLabel->
  "In[286]:=",ExpressionUUID->"9a71bfb1-83ec-4226-9cfa-009dd3ea8e39"],

Cell[BoxData[
 FractionBox[
  RowBox[{
  "160058194733908320392130767248979849296248863384475293", " ", 
   "\[ImaginaryI]", " ", 
   SqrtBox[
    FractionBox["886567123", 
     "148809506223094696369739128383552387076983193346642195260466035281446755\
5203"]], " ", "\[Epsilon]"}], 
  RowBox[{
  "476190419913903028383165210827367638646346218709255024833491312900629617664\
96", " ", 
   SuperscriptBox["\[Pi]", "5"]}]]], "Output",
 CellChangeTimes->{3.963117059982274*^9, 3.963128791474991*^9, 
  3.963227704844819*^9, 3.965318565163136*^9, 3.965389298536281*^9},
 CellLabel->
  "Out[286]=",ExpressionUUID->"5a7baaf2-8129-4a07-8f28-44eef9b87aa0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 79 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"4", ",", "3", ",", "4"}]], TraditionalForm]],ExpressionUUID->
  "1a95cf24-d796-4d43-b0c3-d3fb84c53c7b"]
}], "Section",
 CellChangeTimes->{{3.957422625298502*^9, 3.957422627197935*^9}, 
   3.9574230868997974`*^9, 3.9574231312434616`*^9, 3.9574237944144*^9, 
   3.957428363473583*^9, {3.9574286418001633`*^9, 3.9574286956589794`*^9}, 
   3.957428775512825*^9, {3.957429762895302*^9, 3.957429818268242*^9}, {
   3.9574298537285156`*^9, 3.957429932744459*^9}, {3.9574304132350464`*^9, 
   3.9574304291558475`*^9}, {3.9574304681448345`*^9, 
   3.9574304709781647`*^9}, {3.957430597543459*^9, 3.9574305992072372`*^9}, {
   3.9574322880746574`*^9, 3.9574322887816086`*^9}, {3.957432330680725*^9, 
   3.957432385040472*^9}, {3.9574324169843254`*^9, 3.9574324230289536`*^9}, {
   3.9574324757623005`*^9, 3.957432477475073*^9}, {3.95743273518544*^9, 
   3.9574327501333046`*^9}, {3.9574328082105103`*^9, 
   3.9574328251381035`*^9}, {3.9574328812989597`*^9, 3.957432883197508*^9}, {
   3.9575851145885773`*^9, 3.9575851207012863`*^9}, {3.957585297968727*^9, 
   3.957585303523447*^9}, {3.95758542711598*^9, 3.957585432796837*^9}, {
   3.957588520697378*^9, 3.9575885833391285`*^9}, {3.9575886828280582`*^9, 
   3.9575886866613026`*^9}, {3.9575887255440674`*^9, 3.95758872713509*^9}, {
   3.957588976319351*^9, 3.957589018300892*^9}, {3.957589769561392*^9, 
   3.9575897796880836`*^9}, {3.957589821037964*^9, 3.957589838387602*^9}, {
   3.9575934529395123`*^9, 3.957593454478218*^9}, {3.9576057329700737`*^9, 
   3.9576057448720665`*^9}, {3.9578409870707493`*^9, 
   3.9578409887764454`*^9}, {3.95785664725873*^9, 3.957856663009367*^9}, {
   3.958291208529127*^9, 3.9582912472620277`*^9}, {3.95829151830464*^9, 
   3.958291519373953*^9}, {3.962161912860907*^9, 3.962161914914249*^9}, {
   3.9622728125756483`*^9, 3.9622728158909883`*^9}, {3.962272940891012*^9, 
   3.9622729598126583`*^9}, {3.96227300945115*^9, 3.9622730117919083`*^9}, {
   3.9622732452771072`*^9, 3.962273257304956*^9}, {3.96227447725867*^9, 
   3.962274490123415*^9}, {3.9622745855739717`*^9, 3.962274611822627*^9}, {
   3.9622764424196672`*^9, 3.962276443549037*^9}, 3.962277113281274*^9, {
   3.965387347576089*^9, 3.965387348690032*^9}, 
   3.965397221262508*^9},ExpressionUUID->"c5348ef1-dd09-4c07-9c12-\
3c39e59d5ad6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"Range", "[", "11", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorsExtra", "=", 
   RowBox[{"Range", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baikov", "=", 
   RowBox[{"BaikovResults", "[", 
    RowBox[{"[", "79", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9574226595867977`*^9, 3.9574226614619255`*^9}, 
   3.95742310673946*^9, {3.957423158152313*^9, 3.9574231602238407`*^9}, {
   3.957423809452297*^9, 3.9574238111177177`*^9}, {3.9574284478212967`*^9, 
   3.957428451573433*^9}, 3.957428767493387*^9, {3.9574288347455616`*^9, 
   3.957428834992777*^9}, {3.957429834683113*^9, 3.9574298368698215`*^9}, 
   3.9574298727041607`*^9, 3.9574299045043335`*^9, {3.957429944008177*^9, 
   3.957429946096573*^9}, {3.9574304475489807`*^9, 3.9574304510764217`*^9}, {
   3.9574305046664677`*^9, 3.9574305073581123`*^9}, {3.9574306393474064`*^9, 
   3.9574306446351566`*^9}, {3.957432390771822*^9, 3.9574323922724075`*^9}, 
   3.957432433071785*^9, {3.957432463765068*^9, 3.957432512300852*^9}, {
   3.9574327548896675`*^9, 3.9574327566340256`*^9}, {3.957432827839508*^9, 
   3.957432829439451*^9}, {3.957432891006607*^9, 3.9574328929026012`*^9}, {
   3.957585185339985*^9, 3.9575851881636486`*^9}, {3.957585315076271*^9, 
   3.9575853173689175`*^9}, {3.9575854428700085`*^9, 
   3.9575854454040604`*^9}, {3.957588653761402*^9, 3.9575886578287106`*^9}, 
   3.957588717994711*^9, 3.9575889093481636`*^9, 3.9575890026434784`*^9, {
   3.9575890952156124`*^9, 3.957589097232031*^9}, 3.957589787137375*^9, 
   3.9575898471152344`*^9, {3.957593464424711*^9, 3.957593466802431*^9}, {
   3.95760575730081*^9, 3.957605757504406*^9}, 3.957841028956415*^9, {
   3.9578566910636063`*^9, 3.957856694050247*^9}, {3.957856725178602*^9, 
   3.957856725539015*^9}, 3.958019372972542*^9, {3.958291269425638*^9, 
   3.9582912763216763`*^9}, {3.95829131117647*^9, 3.958291311465313*^9}, 
   3.9621619482844057`*^9, {3.962272819431142*^9, 3.962272819548932*^9}, {
   3.962272951656337*^9, 3.9622729541751413`*^9}, 3.9622732773589897`*^9, 
   3.962274495073176*^9, {3.962274616285739*^9, 3.962274618531466*^9}, {
   3.9622746926692533`*^9, 3.96227469957927*^9}, 3.96227646286723*^9, {
   3.963117019930139*^9, 3.963117021623199*^9}, 3.963117067824418*^9, {
   3.965387356551859*^9, 3.9653873567606*^9}},
 CellLabel->
  "In[287]:=",ExpressionUUID->"cf1bb256-f7b9-4c4f-81a5-a43b92f53dfd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LS1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MaxCut", "[", 
         RowBox[{"Baikov", ",", 
          RowBox[{"{", "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", 
          RowBox[{"4", "-", 
           RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9622716879782257`*^9, 3.9622717011666613`*^9}, {
   3.962272359399548*^9, 3.962272360721393*^9}, 3.9622725430278807`*^9, {
   3.9622726078934803`*^9, 3.962272609481616*^9}, {3.962272968707445*^9, 
   3.962272981557954*^9}, 3.962274632413948*^9, 3.9622764780997763`*^9, 
   3.963117037426518*^9, {3.963128797064727*^9, 3.963128798690403*^9}},
 CellLabel->
  "In[290]:=",ExpressionUUID->"baa66d38-792b-4209-bfb4-da44d17ab8fd"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
   "36013174209294698537577332294020637572761369913249", " ", "\[ImaginaryI]",
     " ", 
    SqrtBox[
     FractionBox["9797902795", 
      "70348221590242130779883349613926893064904885136979564130035298768378469\
74459"]], " ", "\[Epsilon]"}], 
   RowBox[{
   "22511430908877481849562671876456605780769563243833460521611295605881110318\
2688", " ", 
    SuperscriptBox["\[Pi]", "5"]}]]}]], "Output",
 CellChangeTimes->{3.963117070500042*^9, 3.9631288009801493`*^9, 
  3.963227708585341*^9, 3.965318570236341*^9, 3.965389301715448*^9},
 CellLabel->
  "Out[290]=",ExpressionUUID->"b0e1a005-75d6-4e67-adb7-ed46881dd680"]
}, Open  ]]
}, Closed]]
},
WindowSize->{949, 521},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>0.75 Inherited,
FrontEndVersion->"14.2 for Microsoft Windows (64-bit) (March 14, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3b06bcf4-1c87-2a46-8866-3070c9e524c0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 3745, 86, 220, "Input",ExpressionUUID->"6e70ceb3-26c2-46b5-a389-b5290eb990d8"],
Cell[CellGroupData[{
Cell[4324, 110, 396, 9, 35, "Input",ExpressionUUID->"1f4c228a-07c1-634b-a1db-f6b0f063afd2"],
Cell[4723, 121, 1026, 19, 29, "Print",ExpressionUUID->"cd788a0e-dcac-3b45-8f3a-5fa307405d25"]
}, Open  ]],
Cell[5764, 143, 38755, 1029, 1542, "Input",ExpressionUUID->"5d768de1-7557-4d45-8977-2109a403d30b"],
Cell[CellGroupData[{
Cell[44544, 1176, 2408, 39, 50, "Section",ExpressionUUID->"c2989eb5-9d78-f34e-b8e8-71ab9a3f8e3f"],
Cell[46955, 1217, 2300, 36, 49, "Input",ExpressionUUID->"4c755680-bab8-2642-af30-b3c125546cb8"],
Cell[CellGroupData[{
Cell[49280, 1257, 1212, 27, 21, "Input",ExpressionUUID->"3a12ac4d-4f3f-4fb2-947a-5f4b71433657"],
Cell[50495, 1286, 22814, 403, 446, "Output",ExpressionUUID->"48d89806-b927-184e-aaa8-566f0f4b9cce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73346, 1694, 849, 21, 35, "Input",ExpressionUUID->"a0f374ea-acd5-514f-bd92-546dbf71b503"],
Cell[74198, 1717, 1425, 28, 38, "Output",ExpressionUUID->"297d34a6-71ad-ac40-a3da-e5574e0259bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75660, 1750, 3311, 76, 67, "Input",ExpressionUUID->"8b6f8854-0259-e249-9d2e-1f979a11746b"],
Cell[CellGroupData[{
Cell[78996, 1830, 753, 19, 18, "Print",ExpressionUUID->"e8ba9017-d7ae-dc4d-bf66-f50448770ec1"],
Cell[79752, 1851, 742, 19, 18, "Print",ExpressionUUID->"4a369911-eb9f-a74e-820c-adcc31d4f467"],
Cell[80497, 1872, 742, 19, 18, "Print",ExpressionUUID->"e2cedf75-ed0d-c64d-88cb-ef83e4ac5bd9"],
Cell[81242, 1893, 774, 19, 18, "Print",ExpressionUUID->"00542dd2-7258-a74e-80ac-12873de52e36"],
Cell[82019, 1914, 782, 20, 18, "Print",ExpressionUUID->"96467db4-c8f5-2348-8836-80b4fbde6143"],
Cell[82804, 1936, 770, 20, 18, "Print",ExpressionUUID->"c27c7ef2-8a37-da49-ac98-8308756d6c8c"],
Cell[83577, 1958, 789, 20, 18, "Print",ExpressionUUID->"cd8f3f60-3e36-2d44-abbe-a1afa673772e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[84415, 1984, 224, 5, 39, "Subsection",ExpressionUUID->"09dcffa4-b9ea-1c42-b948-be9242f88b38"],
Cell[CellGroupData[{
Cell[84664, 1993, 391, 9, 21, "Input",ExpressionUUID->"a23a571f-c2a2-b14a-abcb-a4fb9f74d88e"],
Cell[85058, 2004, 11552, 207, 252, "Output",ExpressionUUID->"27910760-8fff-1040-aba1-48e8c683a120"]
}, Open  ]],
Cell[96625, 2214, 3261, 91, 63, "Input",ExpressionUUID->"a68c2489-0c78-9249-8be5-ecd420a091e5"],
Cell[CellGroupData[{
Cell[99911, 2309, 1595, 40, 63, "Input",ExpressionUUID->"668ffb9e-eda3-ff44-9023-afe98da8b12c"],
Cell[101509, 2351, 3446, 84, 90, "Output",ExpressionUUID->"b82fd184-5220-4849-af1b-78d85448d055"],
Cell[104958, 2437, 11546, 208, 248, "Output",ExpressionUUID->"b64e1510-ae44-8148-8c5f-96b36db3aa4b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[116553, 2651, 274, 6, 28, "Subsection",ExpressionUUID->"5c26e63a-aa97-ee4e-bf58-d538b900416e"],
Cell[CellGroupData[{
Cell[116852, 2661, 1617, 38, 67, "Input",ExpressionUUID->"020811e6-fdb3-934b-8950-2a330ef0d45f"],
Cell[118472, 2701, 788, 20, 40, "Output",ExpressionUUID->"f78ad6f8-e648-a445-bc70-fa10ecfef75d"],
Cell[119263, 2723, 353, 6, 38, "Output",ExpressionUUID->"c282fbb4-5f27-9144-a842-7d94a1a960c5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119653, 2734, 2716, 64, 89, "Input",ExpressionUUID->"a12ee792-384d-c04c-a292-fe3efabb2a79"],
Cell[122372, 2800, 1948, 46, 105, "Output",ExpressionUUID->"00dee0d9-113d-784d-ae9a-8954f47abe52"],
Cell[124323, 2848, 1874, 37, 83, "Output",ExpressionUUID->"a74cccda-eb04-c544-8683-dc8ac33a6040"],
Cell[126200, 2887, 682, 10, 24, "Output",ExpressionUUID->"0d439236-e072-e946-8d24-667fb0827462"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126919, 2902, 2567, 63, 103, "Input",ExpressionUUID->"d7ebeb65-20b9-614c-b96c-f7f15e677aa9"],
Cell[129489, 2967, 4318, 104, 136, "Output",ExpressionUUID->"636f0a6a-f0e4-4740-a4ea-a3eeccd3f115"],
Cell[133810, 3073, 15222, 286, 741, "Output",ExpressionUUID->"b05ea3b9-ee08-5b4e-9e21-8129abe2caf4"],
Cell[149035, 3361, 823, 11, 52, "Output",ExpressionUUID->"40aae91d-0cdd-9348-8e82-44f1e670e240"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[149919, 3379, 2464, 40, 40, "Section",ExpressionUUID->"b7f6e0d5-acfd-4c0e-9007-36610490edc2"],
Cell[152386, 3421, 2376, 37, 49, "Input",ExpressionUUID->"a68cad04-d80b-49e7-b1e0-559c71f149f3"],
Cell[CellGroupData[{
Cell[154787, 3462, 1309, 28, 21, "Input",ExpressionUUID->"bd556dd3-86a3-469e-aa28-8e0d76d7f39a"],
Cell[156099, 3492, 5908, 115, 102, "Output",ExpressionUUID->"071376a8-d84d-4d42-9d92-8611e8235938"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162044, 3612, 923, 22, 35, "Input",ExpressionUUID->"d53a0632-ad02-2b48-a975-c51ea65e41ec"],
Cell[162970, 3636, 1492, 31, 38, "Output",ExpressionUUID->"650154c0-652c-bf4d-8311-cc73c8d79d55"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164499, 3672, 3311, 76, 67, "Input",ExpressionUUID->"3f25588e-4d46-6c47-a215-b98ce3e4533b"],
Cell[CellGroupData[{
Cell[167835, 3752, 683, 17, 18, "Print",ExpressionUUID->"09d886df-343f-f749-aed7-7a98e2a61500"],
Cell[168521, 3771, 673, 17, 18, "Print",ExpressionUUID->"538b1e87-6153-b442-9b5d-be509856c7d6"],
Cell[169197, 3790, 673, 17, 18, "Print",ExpressionUUID->"2ad0b871-3c2e-7643-852e-244af4a3d1eb"],
Cell[169873, 3809, 702, 17, 18, "Print",ExpressionUUID->"7cfc7552-7ab4-104f-a052-4578b9c9a1b3"],
Cell[170578, 3828, 710, 18, 18, "Print",ExpressionUUID->"99240838-e61e-de43-abfb-7451c8013213"],
Cell[171291, 3848, 698, 18, 18, "Print",ExpressionUUID->"04adc56f-fd5d-004b-93c0-780e39f4403b"],
Cell[171992, 3868, 720, 18, 18, "Print",ExpressionUUID->"87b13e6f-4714-0d4e-b42b-9fcb73341669"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[172761, 3892, 224, 5, 39, "Subsection",ExpressionUUID->"d65e5fa6-61e0-c14c-be1e-d3a8630770cd"],
Cell[CellGroupData[{
Cell[173010, 3901, 648, 14, 21, "Input",ExpressionUUID->"e93ec0c3-afd8-224c-ae4a-080b3efa38d3"],
Cell[173661, 3917, 354, 8, 39, "Output",ExpressionUUID->"6767a994-4fd5-1543-9976-c60ee8a59972"]
}, Open  ]],
Cell[174030, 3928, 3261, 91, 63, "Input",ExpressionUUID->"3d523531-dbf9-6d44-91e7-4888642f6220"],
Cell[CellGroupData[{
Cell[177316, 4023, 1719, 44, 63, "Input",ExpressionUUID->"387542b7-fd45-0c4a-b013-3506f107cf7d"],
Cell[179038, 4069, 693, 19, 40, "Output",ExpressionUUID->"d3f9a3a6-1847-c344-b732-737d51ed3891"],
Cell[179734, 4090, 404, 10, 49, "Output",ExpressionUUID->"9e1a047f-bfa5-364d-bc40-f25dc069222f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[180187, 4106, 274, 6, 28, "Subsection",ExpressionUUID->"7ce2de46-7115-6948-84fb-8145c7e971de"],
Cell[CellGroupData[{
Cell[180486, 4116, 1617, 38, 67, "Input",ExpressionUUID->"0c9f8cde-c6f7-574f-bc40-8231326297af"],
Cell[182106, 4156, 951, 22, 41, "Output",ExpressionUUID->"53434a9d-3689-9a45-9b3f-9804b72c1027"],
Cell[183060, 4180, 460, 7, 38, "Output",ExpressionUUID->"c7c59b07-2831-c349-8b6a-42ab76209761"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183557, 4192, 2798, 65, 89, "Input",ExpressionUUID->"10fd4551-d13c-3342-95c8-6c46231c92a2"],
Cell[186358, 4259, 2010, 41, 88, "Output",ExpressionUUID->"2d0e1ca9-7d2c-a745-8d59-586f6fd8a486"],
Cell[188371, 4302, 2391, 50, 164, "Output",ExpressionUUID->"440e9566-1273-9c49-947c-9ea58ad9d5e5"],
Cell[190765, 4354, 733, 11, 24, "Output",ExpressionUUID->"19610805-8e7b-054b-8bbd-f3c3bc8ce6db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191535, 4370, 2620, 65, 103, "Input",ExpressionUUID->"d6f87aec-846c-6444-899f-5fda48ac27e6"],
Cell[194158, 4437, 5130, 120, 218, "Output",ExpressionUUID->"c30e7f93-cd25-4044-952b-bcac2564731d"],
Cell[199291, 4559, 14728, 284, 947, "Output",ExpressionUUID->"e2962d87-7ba1-f642-ab26-f000ab0d622c"],
Cell[214022, 4845, 1032, 14, 81, "Output",ExpressionUUID->"3f0f8ea7-8dc7-7544-ad8d-e0abbeee95a6"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[215115, 4866, 2438, 39, 40, "Section",ExpressionUUID->"4dbe7ea0-61a7-4836-89a7-03d5d389e2e3"],
Cell[217556, 4907, 2296, 36, 49, "Input",ExpressionUUID->"0ff5c083-efef-45ac-aa2b-08c8f2089a60"],
Cell[CellGroupData[{
Cell[219877, 4947, 927, 26, 35, "Input",ExpressionUUID->"87e8e0fd-3f48-4c90-9119-303b27320497"],
Cell[220807, 4975, 1874, 38, 38, "Output",ExpressionUUID->"3181513f-eb93-6d42-9e79-283c8e77dca5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[222718, 5018, 1464, 31, 21, "Input",ExpressionUUID->"e332412d-a05d-459f-bfed-d272355c6a05"],
Cell[224185, 5051, 1563, 31, 42, "Output",ExpressionUUID->"d47a2c79-c4f1-1148-ac8e-6e927ad55710"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225785, 5087, 3363, 77, 67, "Input",ExpressionUUID->"a54abbde-f76b-0544-bed8-56af230805cb"],
Cell[CellGroupData[{
Cell[229173, 5168, 729, 18, 18, "Print",ExpressionUUID->"bde7d9bd-098d-df45-9edd-6e521699db88"],
Cell[229905, 5188, 721, 18, 18, "Print",ExpressionUUID->"526dcb0a-a9c8-1e47-937a-764f279f289d"],
Cell[230629, 5208, 719, 18, 18, "Print",ExpressionUUID->"c59fd8c4-26be-ce4a-8783-fe6202e512f3"],
Cell[231351, 5228, 747, 18, 18, "Print",ExpressionUUID->"cf7671ef-5b60-b444-85d3-55c391d20ff7"],
Cell[232101, 5248, 756, 19, 18, "Print",ExpressionUUID->"d486eee3-0107-604a-8058-5bd05f8e4da5"],
Cell[232860, 5269, 748, 19, 18, "Print",ExpressionUUID->"9f40f023-3094-534e-96bd-7c5bace30814"],
Cell[233611, 5290, 768, 19, 18, "Print",ExpressionUUID->"a605dfc2-cad0-0c46-9f26-6a0c38d30ce1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[234428, 5315, 224, 5, 39, "Subsection",ExpressionUUID->"30511632-ec72-3348-ab8e-99b5041a7166"],
Cell[CellGroupData[{
Cell[234677, 5324, 706, 16, 21, "Input",ExpressionUUID->"75d0e211-0bdf-5f4c-8552-8c2f4adca895"],
Cell[235386, 5342, 306, 7, 39, "Output",ExpressionUUID->"854350d2-d3c9-3245-a975-6dabc45ab11b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[235729, 5354, 1879, 47, 63, "Input",ExpressionUUID->"6e63d28f-da97-9142-97cd-fb35cc5667d3"],
Cell[237611, 5403, 661, 18, 40, "Output",ExpressionUUID->"4f3abd5f-bf6c-104d-99bf-5fd5630c250b"],
Cell[238275, 5423, 374, 9, 49, "Output",ExpressionUUID->"44942eb5-2293-0447-91b6-75da9611428c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[238698, 5438, 274, 6, 28, "Subsection",ExpressionUUID->"f6ac8f00-29fc-e948-ac26-9023121ddeca"],
Cell[CellGroupData[{
Cell[238997, 5448, 3048, 73, 102, "Input",ExpressionUUID->"ce7138ed-f0bc-8d4d-ba0a-cc689c41813c"],
Cell[242048, 5523, 1347, 32, 84, "Output",ExpressionUUID->"e9b75445-fda6-4f4c-9244-eb45341b5768"],
Cell[243398, 5557, 431, 8, 52, "Output",ExpressionUUID->"c9057ba2-24b9-e947-b62c-375b708befa7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[243866, 5570, 2936, 67, 89, "Input",ExpressionUUID->"f9d97922-c16d-2d42-9dca-4069e3492e6f"],
Cell[246805, 5639, 2244, 45, 102, "Output",ExpressionUUID->"593d2dd5-21a5-8145-82f1-a55a0aa0409c"],
Cell[249052, 5686, 2674, 56, 194, "Output",ExpressionUUID->"1477442c-fd14-9745-89d7-7d020a49f1e9"],
Cell[251729, 5744, 885, 13, 24, "Output",ExpressionUUID->"6b96dacc-420a-9246-906b-d2764ed9848d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252651, 5762, 4289, 102, 159, "Input",ExpressionUUID->"fea6572b-f79f-a543-ab56-e76eaf832289"],
Cell[256943, 5866, 7208, 153, 404, "Output",ExpressionUUID->"5e7a9d60-18b7-3345-b8bc-f22430843422"],
Cell[264154, 6021, 19324, 413, 1019, "Output",ExpressionUUID->"f03c7f6f-7ad3-1f4c-aff2-36b364a98d0e"],
Cell[283481, 6436, 1355, 18, 95, "Output",ExpressionUUID->"38e309fa-cf5d-6f40-9dbe-af37c337774e"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[284897, 6461, 2363, 39, 40, "Section",ExpressionUUID->"09dbbc5e-8732-4c1b-a22f-86fed099ea0b"],
Cell[287263, 6502, 2325, 37, 49, "Input",ExpressionUUID->"a6e3f0a9-ed83-40de-bee0-4754db54c905"],
Cell[CellGroupData[{
Cell[289613, 6543, 1374, 30, 21, "Input",ExpressionUUID->"657ae3c9-22ae-4d9b-aefc-c89098d66f75"],
Cell[290990, 6575, 10587, 219, 153, "Output",ExpressionUUID->"3d9912b8-2812-4af9-89dc-f1753a2ed0ee"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[301626, 6800, 2405, 39, 40, "Section",ExpressionUUID->"9eb06ed0-5aa5-4869-b4f7-b0d251e407f6"],
Cell[304034, 6841, 2374, 37, 49, "Input",ExpressionUUID->"a2e23a21-851b-4513-9f51-ef430f00f3aa"],
Cell[CellGroupData[{
Cell[306433, 6882, 927, 26, 35, "Input",ExpressionUUID->"0e678bed-6c39-46e4-a4cb-6f5dc0af6996"],
Cell[307363, 6910, 1403, 32, 38, "Output",ExpressionUUID->"6dbc86c7-37ad-4613-8ef1-1f2494c7ec0c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[308803, 6947, 1447, 31, 21, "Input",ExpressionUUID->"7d55e10a-bf9a-4c89-a5d4-72a6c220980a"],
Cell[310253, 6980, 797, 16, 49, "Output",ExpressionUUID->"b16d2e1f-b034-41bd-8ca3-2dfc03d40a5c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[311099, 7002, 2379, 38, 40, "Section",ExpressionUUID->"90e15a7e-76cf-4ac6-b636-f36c012c760c"],
Cell[313481, 7042, 2371, 37, 49, "Input",ExpressionUUID->"f9727beb-4910-4f26-82db-1d4683d13da4"],
Cell[CellGroupData[{
Cell[315877, 7083, 927, 26, 35, "Input",ExpressionUUID->"c0acb1f1-8789-4118-b1b8-9289299fc4bb"],
Cell[316807, 7111, 1574, 36, 38, "Output",ExpressionUUID->"8d822ce0-cde2-4162-bfea-79bf185d5420"]
}, Open  ]],
Cell[CellGroupData[{
Cell[318418, 7152, 1521, 32, 21, "Input",ExpressionUUID->"76d36c7c-3775-4d37-b272-bd15d2a50f34"],
Cell[319942, 7186, 736, 15, 49, "Output",ExpressionUUID->"a7f9abf8-b385-47cc-a37c-c7a1ef111526"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[320727, 7207, 2507, 41, 40, "Section",ExpressionUUID->"81db7b9e-7606-8042-93d4-624964730f98"],
Cell[323237, 7250, 2401, 38, 49, "Input",ExpressionUUID->"c8aeeb0a-82b3-0348-ac0c-ca6ed901c575"],
Cell[CellGroupData[{
Cell[325663, 7292, 730, 20, 21, "Input",ExpressionUUID->"6d3d8328-b293-4e69-8c2b-c32cf3da1777"],
Cell[326396, 7314, 5943, 116, 97, "Output",ExpressionUUID->"23ff9680-1270-c447-a1c4-ee55cba2fcd1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[332376, 7435, 3247, 72, 67, "Input",ExpressionUUID->"adee3e61-65b9-0841-8712-e42add08cef2"],
Cell[CellGroupData[{
Cell[335648, 7511, 501, 15, 18, "Print",ExpressionUUID->"af947859-0aab-214c-b948-5278ecb5a0bf"],
Cell[336152, 7528, 484, 14, 18, "Print",ExpressionUUID->"8523d7e5-f244-0542-8d3c-e8e57d8576c5"],
Cell[336639, 7544, 486, 14, 18, "Print",ExpressionUUID->"b89458f7-f9be-a347-8b8c-5cfad0d2f901"],
Cell[337128, 7560, 526, 16, 18, "Print",ExpressionUUID->"b5bbde9e-364f-de4a-b07e-bf8077f5a93b"],
Cell[337657, 7578, 528, 16, 18, "Print",ExpressionUUID->"7c08a8a6-8607-054c-8c15-7601bad9a73c"],
Cell[338188, 7596, 518, 16, 18, "Print",ExpressionUUID->"a7110b59-87c7-ea46-889e-2530efc6f815"],
Cell[338709, 7614, 538, 16, 18, "Print",ExpressionUUID->"a5a77334-c3b5-3645-bb78-a7880e49ca59"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[339296, 7636, 406, 10, 21, "Input",ExpressionUUID->"09a35acc-ac7d-4a30-93a8-9952053c56ba"],
Cell[339705, 7648, 14127, 247, 274, "Output",ExpressionUUID->"3c69fb95-9153-43f0-a7ff-479bdfdfa0eb"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[353881, 7901, 2559, 41, 40, "Section",ExpressionUUID->"3889c97b-2b69-421a-85e8-339304da41ad"],
Cell[356443, 7944, 2451, 38, 49, "Input",ExpressionUUID->"06f6e171-a56d-4dcf-9fb0-327a6e48f5cc"],
Cell[CellGroupData[{
Cell[358919, 7986, 927, 26, 35, "Input",ExpressionUUID->"8e304f63-1ab8-4d34-9ddb-62a90a59c0c4"],
Cell[359849, 8014, 1451, 32, 38, "Output",ExpressionUUID->"5a1b0b5e-a96d-5c47-9f3a-31aa7afda4dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[361337, 8051, 821, 22, 21, "Input",ExpressionUUID->"b0571e00-4a9f-40c0-ae0b-8180cb1398e3"],
Cell[362161, 8075, 733, 16, 40, "Output",ExpressionUUID->"f1a36183-1b64-1d4f-ae1c-b52668420261"]
}, Open  ]],
Cell[CellGroupData[{
Cell[362931, 8096, 3428, 76, 67, "Input",ExpressionUUID->"b4f42299-ea22-0b42-9f57-a74801035e15"],
Cell[CellGroupData[{
Cell[366384, 8176, 505, 15, 18, "Print",ExpressionUUID->"3cb34761-32df-c44c-ae3c-924edc7f5237"],
Cell[366892, 8193, 488, 14, 18, "Print",ExpressionUUID->"c3925535-2dd0-c44d-be57-5bc01a27a4b7"],
Cell[367383, 8209, 488, 14, 18, "Print",ExpressionUUID->"6154a1d9-ff80-0641-a953-7a921f3aaa98"],
Cell[367874, 8225, 530, 16, 18, "Print",ExpressionUUID->"b3062f9a-e3f2-c148-a64f-1babfdaca596"],
Cell[368407, 8243, 532, 16, 18, "Print",ExpressionUUID->"233ffe39-6df9-6f43-b452-f52344b2704b"],
Cell[368942, 8261, 522, 16, 18, "Print",ExpressionUUID->"d4da43d9-a32b-164a-9528-1cf9db1fa4eb"],
Cell[369467, 8279, 542, 16, 18, "Print",ExpressionUUID->"cb420d9a-effb-9b4a-bb56-575635c5c30f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[370058, 8301, 406, 10, 21, "Input",ExpressionUUID->"205a9007-2bd0-4920-8192-f14b5de0075c"],
Cell[370467, 8313, 438, 9, 39, "Output",ExpressionUUID->"56b6d280-36d7-45ca-bfdd-e549af7255a9"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[370954, 8328, 2536, 40, 40, "Section",ExpressionUUID->"d9b06e87-5376-4dd2-af4b-dad1d26ef2d8"],
Cell[373493, 8370, 2450, 38, 49, "Input",ExpressionUUID->"baade687-685e-497a-a398-6a680a945e21"],
Cell[CellGroupData[{
Cell[375968, 8412, 927, 26, 35, "Input",ExpressionUUID->"a5a03f25-3ade-4a0d-b4c6-ae20e8bbf857"],
Cell[376898, 8440, 1646, 37, 38, "Output",ExpressionUUID->"4721e765-eb6b-de40-a232-4e6b996658d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[378581, 8482, 821, 22, 21, "Input",ExpressionUUID->"c30f6c4f-5f4d-4c09-8ab3-3b7ce343978c"],
Cell[379405, 8506, 682, 15, 40, "Output",ExpressionUUID->"4365ef97-fb47-d64b-b9f4-1a001fc4fd84"]
}, Open  ]],
Cell[CellGroupData[{
Cell[380124, 8526, 3428, 76, 67, "Input",ExpressionUUID->"a432e45f-f171-9449-8d36-f4767c45c3ea"],
Cell[CellGroupData[{
Cell[383577, 8606, 498, 15, 18, "Print",ExpressionUUID->"3204e151-2dc7-9a41-b94b-25c1ba7bcb4b"],
Cell[384078, 8623, 484, 14, 18, "Print",ExpressionUUID->"4021b038-1236-9044-8eb0-90b31618cd10"],
Cell[384565, 8639, 486, 14, 18, "Print",ExpressionUUID->"1750c327-95f6-494f-a006-f62924fd8c25"],
Cell[385054, 8655, 528, 16, 18, "Print",ExpressionUUID->"1d5a14b6-62bb-5f4a-a42c-6d3bc81c02b4"],
Cell[385585, 8673, 526, 16, 18, "Print",ExpressionUUID->"789f17be-a126-1545-964a-78f4f398a894"],
Cell[386114, 8691, 518, 16, 18, "Print",ExpressionUUID->"8378d8df-e970-7c4f-b2b9-3e2e6e0f31ac"],
Cell[386635, 8709, 536, 16, 18, "Print",ExpressionUUID->"6c2f21c0-b551-8f47-b2df-4aeb560682e2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[387220, 8731, 406, 10, 21, "Input",ExpressionUUID->"8de21f8a-719e-454f-832a-ffe1d204ddf4"],
Cell[387629, 8743, 417, 9, 39, "Output",ExpressionUUID->"aaa5ff40-bb23-4e7d-a9c3-e452a4210b63"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[388095, 8758, 2455, 40, 40, "Section",ExpressionUUID->"2d918e70-f023-4ea9-9c9e-312b72f9167e"],
Cell[390553, 8800, 2445, 38, 49, "Input",ExpressionUUID->"3f80f2ef-3180-4a53-8217-2d5406b6bac5"],
Cell[CellGroupData[{
Cell[393023, 8842, 1509, 32, 21, "Input",ExpressionUUID->"f013face-4eff-4605-8ed0-92d9195051c7"],
Cell[394535, 8876, 13299, 290, 218, "Output",ExpressionUUID->"61e6f66f-e2c4-41ec-bdd6-92902ec96c7a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[407883, 9172, 2512, 41, 40, "Section",ExpressionUUID->"3b059a7d-44b0-4621-afdb-2aa82067be92"],
Cell[410398, 9215, 2477, 40, 49, "Input",ExpressionUUID->"00b462cc-5d69-4e58-85e4-1cb2825f2bde"],
Cell[CellGroupData[{
Cell[412900, 9259, 765, 24, 35, "Input",ExpressionUUID->"b3bbb3dd-741a-444f-918d-4a5696ef08dd"],
Cell[413668, 9285, 1433, 34, 38, "Output",ExpressionUUID->"9831860b-66d9-4c75-9e5b-0983281f8cad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[415138, 9324, 1548, 33, 21, "Input",ExpressionUUID->"20e6d28d-f38e-4a5c-b857-182706cdd55e"],
Cell[416689, 9359, 911, 17, 49, "Output",ExpressionUUID->"3d2255f6-8995-4767-8eca-acab1546bb20"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[417649, 9382, 2481, 40, 40, "Section",ExpressionUUID->"9dcd84b3-6ecc-4fd5-9ef7-9b2f57b26e43"],
Cell[420133, 9424, 2473, 39, 49, "Input",ExpressionUUID->"8baf86a6-13de-4941-9014-65bf8918e565"],
Cell[CellGroupData[{
Cell[422631, 9467, 761, 23, 35, "Input",ExpressionUUID->"491722e3-e492-4602-84be-7eccd3c5978b"],
Cell[423395, 9492, 1627, 37, 38, "Output",ExpressionUUID->"31973c31-3b7e-f640-8bee-b5de3578e219"]
}, Open  ]],
Cell[CellGroupData[{
Cell[425059, 9534, 1542, 32, 21, "Input",ExpressionUUID->"09d4bcb4-9313-45bd-a5cf-720f4c1cc10b"],
Cell[426604, 9568, 955, 18, 49, "Output",ExpressionUUID->"f50dcd0b-798f-0148-82c0-780c72d75fb0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[427608, 9592, 2515, 41, 40, "Section",ExpressionUUID->"1340b313-37d5-e947-a261-7ad13fe5b365"],
Cell[430126, 9635, 2426, 38, 49, "Input",ExpressionUUID->"e95d01bc-3bf4-0a41-9997-90e07540c53c"],
Cell[CellGroupData[{
Cell[432577, 9677, 1283, 28, 21, "Input",ExpressionUUID->"2b293c71-b116-4ca3-97fd-21bb2e3e12cf"],
Cell[433863, 9707, 5118, 106, 105, "Output",ExpressionUUID->"7777e22a-44b4-d14c-8b7a-ed95df745955"]
}, Open  ]],
Cell[CellGroupData[{
Cell[439018, 9818, 926, 23, 35, "Input",ExpressionUUID->"e89adc46-4ae6-8249-bc26-e039c1a22e1b"],
Cell[439947, 9843, 1013, 23, 38, "Output",ExpressionUUID->"b068874a-e0dd-3c4e-a3ae-e0a97c80895c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[440997, 9871, 3534, 78, 67, "Input",ExpressionUUID->"a7fe9021-ad28-c149-bdd4-266b3898e34f"],
Cell[CellGroupData[{
Cell[444556, 9953, 503, 15, 18, "Print",ExpressionUUID->"d242978b-0aef-514b-af28-3b2bf0e243c0"],
Cell[445062, 9970, 488, 14, 18, "Print",ExpressionUUID->"d7825a96-6929-6e46-8cac-c3dc54773e47"],
Cell[445553, 9986, 493, 15, 18, "Print",ExpressionUUID->"aef55b3c-9232-5f4b-a18c-6995130860c5"],
Cell[446049, 10003, 528, 16, 18, "Print",ExpressionUUID->"f8b287b0-f971-f840-ab00-22d7ce81634e"],
Cell[446580, 10021, 530, 16, 18, "Print",ExpressionUUID->"89d4c953-55a6-c944-9d41-0b15f38214c1"],
Cell[447113, 10039, 520, 16, 18, "Print",ExpressionUUID->"bdfcf9f6-6878-6a4b-a69c-1caf5e264ef2"],
Cell[447636, 10057, 540, 16, 18, "Print",ExpressionUUID->"46e101a9-8ab6-8246-8c70-b4a8c57b9f31"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[448225, 10079, 406, 10, 21, "Input",ExpressionUUID->"836216af-6ecd-43ba-bd14-0ffff14af1f8"],
Cell[448634, 10091, 13600, 244, 260, "Output",ExpressionUUID->"f9cc8946-da7a-4c61-936a-1a05e2ceeb3e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[462283, 10341, 2565, 41, 40, "Section",ExpressionUUID->"5966ed89-6a86-463e-aad4-860c4095e0e9"],
Cell[464851, 10384, 2444, 38, 49, "Input",ExpressionUUID->"59445f9a-c6d4-431c-b482-2ca786e86a44"],
Cell[CellGroupData[{
Cell[467320, 10426, 927, 26, 35, "Input",ExpressionUUID->"973d1302-46a8-4ca1-9500-98cd3e1c6352"],
Cell[468250, 10454, 1452, 32, 38, "Output",ExpressionUUID->"586fa551-b975-3445-b491-23527d509e6f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[469739, 10491, 1376, 30, 21, "Input",ExpressionUUID->"180137cd-7183-40f8-909e-cb1245f93fc3"],
Cell[471118, 10523, 622, 14, 40, "Output",ExpressionUUID->"4513a8ba-24cc-c148-8c20-e236a7a1e3ff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[471777, 10542, 3584, 78, 67, "Input",ExpressionUUID->"e65b6a46-1c63-1046-b3de-78d7eb24e512"],
Cell[CellGroupData[{
Cell[475386, 10624, 500, 15, 18, "Print",ExpressionUUID->"b958544d-5ee4-9c41-b6d4-85afbaff985b"],
Cell[475889, 10641, 483, 14, 18, "Print",ExpressionUUID->"7384a0b2-1661-934f-be62-ff85530d7182"],
Cell[476375, 10657, 488, 15, 18, "Print",ExpressionUUID->"ac3c00dd-9bd0-9b4e-9596-060ce97eb937"],
Cell[476866, 10674, 525, 16, 18, "Print",ExpressionUUID->"3a1af2c9-1fb0-d542-ad14-cc5bcf5ec13e"],
Cell[477394, 10692, 525, 16, 18, "Print",ExpressionUUID->"47997cff-848d-394b-8c41-342828b7d65e"],
Cell[477922, 10710, 517, 16, 18, "Print",ExpressionUUID->"0fb3ab6b-46b9-6f49-bb8c-3a93eed9f407"],
Cell[478442, 10728, 535, 16, 18, "Print",ExpressionUUID->"0cedac0e-1b0f-ca43-9905-9ec07b980119"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[479026, 10750, 410, 11, 21, "Input",ExpressionUUID->"a4429421-6dbb-4953-baa7-1ed58701b35d"],
Cell[479439, 10763, 401, 10, 39, "Output",ExpressionUUID->"5b291227-45c2-4c0b-adb6-4b30619a5eef"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[479889, 10779, 2531, 40, 40, "Section",ExpressionUUID->"ae6b7126-622f-4c7d-b54d-8c1bd85bea1a"],
Cell[482423, 10821, 2450, 38, 49, "Input",ExpressionUUID->"6e1b4d4a-5e0d-4fbe-bbd8-4cbad0113622"],
Cell[CellGroupData[{
Cell[484898, 10863, 761, 23, 35, "Input",ExpressionUUID->"feb109d1-c8bb-4bd9-9266-2ff080ce4ab1"],
Cell[485662, 10888, 1681, 38, 38, "Output",ExpressionUUID->"53a3d623-c6ca-df44-8762-78d05ae766df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[487380, 10931, 1374, 30, 21, "Input",ExpressionUUID->"959ca27f-3f24-4f0a-9a24-2dbb029374ab"],
Cell[488757, 10963, 756, 17, 40, "Output",ExpressionUUID->"03b03de3-a2ea-ef46-a103-3b02d9480eb1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[489550, 10985, 3584, 78, 67, "Input",ExpressionUUID->"4f8c2840-1f98-6f43-98cf-9e975db6c6a5"],
Cell[CellGroupData[{
Cell[493159, 11067, 548, 15, 18, "Print",ExpressionUUID->"bab7964c-a3ea-084e-bd80-1c86e2f58556"],
Cell[493710, 11084, 533, 14, 18, "Print",ExpressionUUID->"329b12fd-3339-824c-996e-750072b609dd"],
Cell[494246, 11100, 535, 15, 18, "Print",ExpressionUUID->"764d4764-ad58-454f-8f61-26e6b2d9b48c"],
Cell[494784, 11117, 573, 16, 18, "Print",ExpressionUUID->"50e8bb3b-06e4-5f41-b1a1-e6eb61dba107"],
Cell[495360, 11135, 575, 16, 18, "Print",ExpressionUUID->"83e5a893-c9a5-bc40-8632-5d83ac615072"],
Cell[495938, 11153, 565, 16, 18, "Print",ExpressionUUID->"18413b90-eb2b-2d47-9fcb-c033e477b218"],
Cell[496506, 11171, 583, 16, 18, "Print",ExpressionUUID->"f1766e9c-0d01-2546-b1a7-77c883a87edd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[497138, 11193, 410, 11, 21, "Input",ExpressionUUID->"75ecc833-ff87-4ac3-b59e-01c468c5fa77"],
Cell[497551, 11206, 376, 10, 39, "Output",ExpressionUUID->"1b9b830b-4cf9-4c9b-9124-90b0bf1ed766"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[497976, 11222, 2035, 34, 40, "Section",ExpressionUUID->"cfe4995c-0ff0-494c-9fcd-5ad53fe0a279"],
Cell[500014, 11258, 1993, 32, 49, "Input",ExpressionUUID->"5f3278bf-8e6b-634f-9bd2-5518b574f6ae"],
Cell[CellGroupData[{
Cell[502032, 11294, 761, 23, 35, "Input",ExpressionUUID->"b5247d21-e4de-4265-a702-bd0b60502258"],
Cell[502796, 11319, 1501, 32, 38, "Output",ExpressionUUID->"e19a4e65-bdf1-2747-89ac-fd4970743f73"]
}, Open  ]],
Cell[CellGroupData[{
Cell[504334, 11356, 1474, 31, 21, "Input",ExpressionUUID->"9d7efa49-8a80-48a9-b74e-bb052e5c319c"],
Cell[505811, 11389, 2135, 45, 73, "Output",ExpressionUUID->"56669845-2ef8-8048-8975-37a523de29e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[507983, 11439, 2265, 38, 35, "Input",ExpressionUUID->"6d200213-893a-1c4a-8f84-5b0dde6387e2"],
Cell[510251, 11479, 486, 13, 24, "Output",ExpressionUUID->"da7b8bc3-9a86-e744-b587-bed7c888d99b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[510774, 11497, 274, 6, 39, "Subsection",ExpressionUUID->"39b07f52-2acf-ca4a-9024-8e67076391e3"],
Cell[511051, 11505, 583, 12, 21, "Input",ExpressionUUID->"3d16554d-a4ba-2043-b7ed-25e86f082097"],
Cell[CellGroupData[{
Cell[511659, 11521, 1269, 35, 56, "Input",ExpressionUUID->"74000946-e0f1-6a43-84bb-d1adedff6284"],
Cell[512931, 11558, 1344, 32, 75, "Output",ExpressionUUID->"9508b346-e58a-324e-86c1-733903dffbac"],
Cell[514278, 11592, 2989, 69, 208, "Output",ExpressionUUID->"6bcd8288-8120-104c-9713-c5369647600a"],
Cell[517270, 11663, 4622, 101, 367, "Output",ExpressionUUID->"7268359d-5584-204b-afe9-52b3071984c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[521929, 11769, 1448, 37, 78, "Input",ExpressionUUID->"9788eadf-3997-6f48-bc34-39f1b87adbf8"],
Cell[523380, 11808, 155, 3, 24, "Output",ExpressionUUID->"3a771f61-4db3-264b-bd5e-e52b14eca866"],
Cell[523538, 11813, 934, 23, 24, "Output",ExpressionUUID->"5de9932d-98fc-1f4b-9a46-97b0240f5417"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[524533, 11843, 2083, 35, 40, "Section",ExpressionUUID->"1301cdb3-2a72-4321-8841-1df72da81a31"],
Cell[526619, 11880, 2049, 34, 49, "Input",ExpressionUUID->"8d842821-cd5b-43a9-b9c9-a8d1db3869b2"],
Cell[CellGroupData[{
Cell[528693, 11918, 765, 24, 35, "Input",ExpressionUUID->"04a3aed7-8f06-46fd-8199-169c35979c65"],
Cell[529461, 11944, 1677, 37, 38, "Output",ExpressionUUID->"f6ebbb63-d165-3446-bced-0a3ca6895145"]
}, Open  ]],
Cell[CellGroupData[{
Cell[531175, 11986, 1478, 32, 21, "Input",ExpressionUUID->"9531bf84-b936-442c-b2ea-5fd37fdcbe08"],
Cell[532656, 12020, 2451, 51, 127, "Output",ExpressionUUID->"d6f86e24-6c7a-b74d-b576-0717f552fbe1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[535144, 12076, 602, 16, 35, "Input",ExpressionUUID->"ddf9d57f-7e67-4349-8132-117e9ab56016"],
Cell[535749, 12094, 490, 14, 24, "Output",ExpressionUUID->"1e35739e-382d-0a49-971b-c6d52d5eb735"]
}, Open  ]],
Cell[CellGroupData[{
Cell[536276, 12113, 274, 6, 39, "Subsection",ExpressionUUID->"2c99e075-2e64-d345-a71c-aecfc1ab1fc2"],
Cell[536553, 12121, 583, 12, 21, "Input",ExpressionUUID->"e8e608df-eddc-2e42-9e3b-942261799636"],
Cell[CellGroupData[{
Cell[537161, 12137, 1313, 36, 56, "Input",ExpressionUUID->"80f3f8d3-612e-1046-b3c0-47cd7317315c"],
Cell[538477, 12175, 1567, 38, 120, "Output",ExpressionUUID->"67ca7c1b-02c2-1b44-9764-4accf407b1c7"],
Cell[540047, 12215, 3262, 76, 247, "Output",ExpressionUUID->"68f97bed-ec5a-c84e-8880-65e789b59876"],
Cell[543312, 12293, 5273, 111, 493, "Output",ExpressionUUID->"72dec7c1-20e4-7449-88ae-9fdef999893d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[548622, 12409, 1448, 37, 78, "Input",ExpressionUUID->"6ec827c6-71bb-9e4c-9407-251c543712fb"],
Cell[550073, 12448, 175, 3, 35, "Output",ExpressionUUID->"2e2fbc2c-bd0f-df47-9b7f-859ce4201ecd"],
Cell[550251, 12453, 928, 23, 35, "Output",ExpressionUUID->"bb491b2d-744b-d141-b0bc-e4a2c6faa4b9"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[551240, 12483, 2108, 34, 40, "Section",ExpressionUUID->"67474b92-8279-48ff-a898-f18bd67355a5"],
Cell[553351, 12519, 2101, 35, 49, "Input",ExpressionUUID->"608d7a76-54b3-4a14-919c-c66ec349b497"],
Cell[CellGroupData[{
Cell[555477, 12558, 765, 24, 35, "Input",ExpressionUUID->"e047a0c7-b628-49b2-96b7-50cc8b5a0c0c"],
Cell[556245, 12584, 1841, 40, 38, "Output",ExpressionUUID->"6e44e050-a44d-bc42-a41f-15dd9e84c777"]
}, Open  ]],
Cell[CellGroupData[{
Cell[558123, 12629, 1478, 32, 21, "Input",ExpressionUUID->"8f9bfb73-8909-4c3d-9bd3-b9f03ee82365"],
Cell[559604, 12663, 2646, 56, 130, "Output",ExpressionUUID->"1c6c569f-2c29-a14e-8222-2a0e604306d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[562287, 12724, 602, 16, 35, "Input",ExpressionUUID->"bedf18ca-eeed-3f42-acb2-a7b86e5f00f7"],
Cell[562892, 12742, 464, 13, 24, "Output",ExpressionUUID->"25332b74-0295-e342-95d0-0b63080a7398"]
}, Open  ]],
Cell[CellGroupData[{
Cell[563393, 12760, 274, 6, 39, "Subsection",ExpressionUUID->"b764c2c0-1a8e-0648-b345-0d490dd16723"],
Cell[563670, 12768, 583, 12, 21, "Input",ExpressionUUID->"677757f9-5431-3c4d-a221-f65a988b2ecf"],
Cell[CellGroupData[{
Cell[564278, 12784, 1363, 37, 56, "Input",ExpressionUUID->"b2c5d1a8-9b9b-af42-bd2b-da04577634c5"],
Cell[565644, 12823, 1729, 41, 120, "Output",ExpressionUUID->"b29faf24-7659-0647-922f-b942f33b371f"],
Cell[567376, 12866, 3639, 83, 247, "Output",ExpressionUUID->"a9a51980-dc52-3c4a-9a2a-559c9c1da36f"],
Cell[571018, 12951, 5343, 110, 490, "Output",ExpressionUUID->"98f4b7c0-5903-fa43-85fe-9775b5d8b491"]
}, Open  ]],
Cell[CellGroupData[{
Cell[576398, 13066, 1448, 37, 78, "Input",ExpressionUUID->"ed829836-0d88-8749-bf27-d791306c2ec0"],
Cell[577849, 13105, 200, 4, 35, "Output",ExpressionUUID->"70e51e7e-a4b8-5240-8198-7a0bfd6391d8"],
Cell[578052, 13111, 986, 25, 35, "Output",ExpressionUUID->"01866b6e-33ac-ac41-bc8b-97c0a06e0e95"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[579099, 13143, 2085, 35, 40, "Section",ExpressionUUID->"ff623fba-cd06-4399-a8e2-a51cdb484a81"],
Cell[581187, 13180, 2150, 35, 49, "Input",ExpressionUUID->"ff7eb506-34a4-40ad-96ac-38cd3f3597f4"],
Cell[CellGroupData[{
Cell[583362, 13219, 765, 24, 35, "Input",ExpressionUUID->"8b084976-b4fb-405a-8a73-31328af8170f"],
Cell[584130, 13245, 1520, 35, 38, "Output",ExpressionUUID->"0ca99e10-fb7c-4df1-b978-9a2931a7eb29"]
}, Open  ]],
Cell[CellGroupData[{
Cell[585687, 13285, 1648, 34, 21, "Input",ExpressionUUID->"7ab8d920-7baa-4ab6-8fd3-6f2ff0a657c4"],
Cell[587338, 13321, 689, 14, 49, "Output",ExpressionUUID->"a42a1303-e7f7-40ec-b345-41a04ad87e33"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[588076, 13341, 2136, 35, 40, "Section",ExpressionUUID->"2e6278dc-209d-42ce-965d-11982fcec32b"],
Cell[590215, 13378, 2178, 36, 49, "Input",ExpressionUUID->"657490db-082c-4c9c-bf5f-c8c4495943e2"],
Cell[CellGroupData[{
Cell[592418, 13418, 765, 24, 35, "Input",ExpressionUUID->"bf4cce37-eefd-42ed-9df8-066a95eb9705"],
Cell[593186, 13444, 1717, 39, 38, "Output",ExpressionUUID->"38207ed6-fe24-47a1-bf7e-ed36bb9f1645"]
}, Open  ]],
Cell[CellGroupData[{
Cell[594940, 13488, 1648, 34, 21, "Input",ExpressionUUID->"7a14c811-80ff-4170-9f4f-1a177efa306e"],
Cell[596591, 13524, 744, 16, 40, "Output",ExpressionUUID->"cfb47ba0-c4e8-4412-87ad-d59bf93446c5"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[597384, 13546, 2152, 35, 40, "Section",ExpressionUUID->"b5ee4782-10ed-469c-9b07-295b51a7bbd7"],
Cell[599539, 13583, 2201, 36, 49, "Input",ExpressionUUID->"af679c5e-fa37-4b9c-a44f-b34c66d50bb9"],
Cell[CellGroupData[{
Cell[601765, 13623, 1633, 34, 21, "Input",ExpressionUUID->"f9047844-eb83-40dc-8a1e-9e8f2d84b61e"],
Cell[603401, 13659, 798, 17, 49, "Output",ExpressionUUID->"19d64630-3871-4701-951b-b866fec05c95"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[604248, 13682, 2135, 35, 40, "Section",ExpressionUUID->"ad16d458-d1ab-4f1b-993b-9fd5f108e9af"],
Cell[606386, 13719, 2176, 36, 49, "Input",ExpressionUUID->"f891f47c-57a3-4a03-b1ad-f0f443bb8e0a"],
Cell[CellGroupData[{
Cell[608587, 13759, 765, 24, 35, "Input",ExpressionUUID->"06c05d99-9ee0-43d3-a34e-a24001e6a062"],
Cell[609355, 13785, 1542, 35, 38, "Output",ExpressionUUID->"6a52cd28-afa0-41c5-90bf-a198e8d66bca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[610934, 13825, 1648, 34, 21, "Input",ExpressionUUID->"d132f69d-3153-4f4e-bc63-0b98d689fccf"],
Cell[612585, 13861, 712, 15, 40, "Output",ExpressionUUID->"5bdb9555-5a22-4d10-883c-a043a1ec1243"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[613346, 13882, 2181, 36, 40, "Section",ExpressionUUID->"9206de54-6f95-48f4-b82d-9e48f1a65e86"],
Cell[615530, 13920, 2175, 36, 49, "Input",ExpressionUUID->"653f4fa2-f5f8-444c-99e8-188f5d9868cf"],
Cell[CellGroupData[{
Cell[617730, 13960, 765, 24, 35, "Input",ExpressionUUID->"9c777da9-b6a9-484c-89d2-b2efc38c086b"],
Cell[618498, 13986, 1739, 39, 38, "Output",ExpressionUUID->"97478b76-fdd5-4add-afc8-6bf9941ae343"]
}, Open  ]],
Cell[CellGroupData[{
Cell[620274, 14030, 1648, 34, 21, "Input",ExpressionUUID->"beee030c-ae0b-436e-818d-b7779e28873c"],
Cell[621925, 14066, 801, 15, 40, "Output",ExpressionUUID->"84702f7a-52dc-4c9c-adaa-5953d76107e1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[622775, 14087, 2204, 36, 40, "Section",ExpressionUUID->"0d8f3e79-155d-4ad8-8e82-d73c164a90d4"],
Cell[624982, 14125, 2200, 36, 49, "Input",ExpressionUUID->"7d9c99f7-d107-4b63-99a7-6a79d7fde5f4"],
Cell[CellGroupData[{
Cell[627207, 14165, 1633, 34, 21, "Input",ExpressionUUID->"e33abb6c-f226-4d79-9832-e93beed242d0"],
Cell[628843, 14201, 837, 15, 40, "Output",ExpressionUUID->"8ae1717e-7b10-4e5f-b940-195b718aa68f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[629729, 14222, 2180, 36, 40, "Section",ExpressionUUID->"843db01c-18ba-8e4f-821a-0c3c2c440c8e"],
Cell[631912, 14260, 2123, 35, 49, "Input",ExpressionUUID->"36ac3cb1-3e93-874c-b9ef-1a6e4b43129c"],
Cell[CellGroupData[{
Cell[634060, 14299, 765, 24, 35, "Input",ExpressionUUID->"fa993c65-e19a-46d7-ac1b-a9d876d94e14"],
Cell[634828, 14325, 1570, 35, 48, "Output",ExpressionUUID->"c5554b5b-2b20-eb4a-9958-fd1fae55ea72"]
}, Open  ]],
Cell[CellGroupData[{
Cell[636435, 14365, 861, 23, 21, "Input",ExpressionUUID->"b1752913-6517-4332-ad7b-dfafb93e87a9"],
Cell[637299, 14390, 1350, 26, 53, "Output",ExpressionUUID->"07b64fc9-6403-ee48-978b-a0c5451dffa1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[638686, 14421, 3741, 82, 67, "Input",ExpressionUUID->"5d689c59-8775-4c4b-8344-9c33b9cd1c3e"],
Cell[CellGroupData[{
Cell[642452, 14507, 518, 14, 18, "Print",ExpressionUUID->"49a9123a-51dc-bf47-a2f7-97dde2874065"],
Cell[642973, 14523, 511, 14, 18, "Print",ExpressionUUID->"efec79a1-fd8e-6246-b90d-7564fee7da65"],
Cell[643487, 14539, 509, 14, 18, "Print",ExpressionUUID->"f6669ade-e2ae-c94e-a272-62b31e8a825e"],
Cell[643999, 14555, 551, 16, 18, "Print",ExpressionUUID->"8ed771e5-1d2e-1245-8431-30b3b61245ab"],
Cell[644553, 14573, 551, 16, 18, "Print",ExpressionUUID->"8796d5ca-3313-f742-9a1e-7e83bddf41e1"],
Cell[645107, 14591, 543, 16, 18, "Print",ExpressionUUID->"40555d02-1454-9843-b00c-d00e0c078fa6"],
Cell[645653, 14609, 561, 16, 18, "Print",ExpressionUUID->"b61d653a-12fb-be44-8a7d-6c7a93f44b32"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[646263, 14631, 696, 14, 35, "Input",ExpressionUUID->"7878df4d-bef3-41cf-992b-21b3d10e406f"],
Cell[646962, 14647, 661, 11, 48, "Output",ExpressionUUID->"19f88f24-3fb6-f144-b5cf-2e2bf4d77605"],
Cell[647626, 14660, 707, 14, 63, "Output",ExpressionUUID->"47503fb1-6910-144a-85bf-3d66010c7194"]
}, Open  ]],
Cell[CellGroupData[{
Cell[648370, 14679, 1114, 30, 21, "Input",ExpressionUUID->"85e14f0f-71f9-9e45-a7b1-0807cb8234f0"],
Cell[649487, 14711, 514, 9, 77, "Output",ExpressionUUID->"1615c9b9-83bd-c24d-8f38-569e56aa799b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[650050, 14726, 2235, 37, 40, "Section",ExpressionUUID->"f98b9b5f-7916-4599-bb9f-52ac54dd71be"],
Cell[652288, 14765, 2145, 35, 49, "Input",ExpressionUUID->"71d0f141-c944-426e-a10a-34678af6fd02"],
Cell[CellGroupData[{
Cell[654458, 14804, 765, 24, 35, "Input",ExpressionUUID->"27fb700a-9804-40d8-b50c-9df9883c81d3"],
Cell[655226, 14830, 1767, 40, 48, "Output",ExpressionUUID->"82c8d1c0-6979-5745-a533-503c4f3e2ed2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[657030, 14875, 861, 23, 21, "Input",ExpressionUUID->"95e0bee5-b7c9-432f-9607-bd0a5b4c341b"],
Cell[657894, 14900, 1089, 22, 53, "Output",ExpressionUUID->"c52ee04a-e717-d542-82e0-90096971f5d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[659020, 14927, 3741, 82, 67, "Input",ExpressionUUID->"53876410-1d40-f042-ba9f-9ff928920ae7"],
Cell[CellGroupData[{
Cell[662786, 15013, 494, 14, 18, "Print",ExpressionUUID->"829d5fb1-fe5c-f442-80d5-93b35c81e4e2"],
Cell[663283, 15029, 487, 14, 18, "Print",ExpressionUUID->"2aa60963-9d05-f24c-b82f-639ad8eb9770"],
Cell[663773, 15045, 487, 14, 18, "Print",ExpressionUUID->"311738be-79d3-8c4f-bb82-c2e77253e5b0"],
Cell[664263, 15061, 529, 16, 18, "Print",ExpressionUUID->"88c17e21-2e78-0d41-afbe-3e51fba65c3d"],
Cell[664795, 15079, 527, 16, 18, "Print",ExpressionUUID->"65b5e2c8-6232-fa4c-971b-2e9a483d9efe"],
Cell[665325, 15097, 517, 16, 18, "Print",ExpressionUUID->"43dae995-dd97-9741-bae2-eba34770c69a"],
Cell[665845, 15115, 539, 16, 18, "Print",ExpressionUUID->"14dbb6a8-3cec-134f-ae37-1e08297b4d40"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[666433, 15137, 696, 14, 35, "Input",ExpressionUUID->"921ea866-b8c3-4466-9312-423758fa8b61"],
Cell[667132, 15153, 422, 7, 48, "Output",ExpressionUUID->"dda43f80-e290-804c-a453-48efd8707306"],
Cell[667557, 15162, 466, 10, 63, "Output",ExpressionUUID->"7f7d4176-8989-7742-add1-d8200c6acbe1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[668060, 15177, 1114, 30, 21, "Input",ExpressionUUID->"28f20754-f106-9949-8cf8-6fa9beb68898"],
Cell[669177, 15209, 570, 9, 77, "Output",ExpressionUUID->"962c92d3-0a96-6246-81c2-c40cff0e4e65"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[669796, 15224, 2248, 36, 40, "Section",ExpressionUUID->"e50186e2-a9c7-4948-b875-819dc8dbaa06"],
Cell[672047, 15262, 2173, 36, 49, "Input",ExpressionUUID->"01c80872-74c0-4ff0-8da1-a8881171c30a"],
Cell[CellGroupData[{
Cell[674245, 15302, 844, 22, 21, "Input",ExpressionUUID->"974bf1de-73e9-4365-853d-a991132b9821"],
Cell[675092, 15326, 1282, 28, 67, "Output",ExpressionUUID->"e730505d-55a2-454b-9976-c25fd82b84c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[676411, 15359, 1964, 56, 67, "Input",ExpressionUUID->"7b74acfd-16d8-ce41-b8f2-eac5bc2c29c2"],
Cell[CellGroupData[{
Cell[678400, 15419, 518, 14, 18, "Print",ExpressionUUID->"b738cac1-8fb7-4d4c-b412-a0aa9573edc6"],
Cell[678921, 15435, 514, 14, 18, "Print",ExpressionUUID->"9d4aea47-016e-0b4e-89ef-2ae500cda599"],
Cell[679438, 15451, 512, 14, 18, "Print",ExpressionUUID->"fda25030-27d6-4d43-8ed8-b10166a68a0e"],
Cell[679953, 15467, 554, 16, 18, "Print",ExpressionUUID->"285a51de-e9b2-234d-b4f9-7824bc43cdcc"],
Cell[680510, 15485, 556, 16, 18, "Print",ExpressionUUID->"c7a466e2-c2c1-2b44-9aed-735ba89b5fe5"],
Cell[681069, 15503, 544, 16, 18, "Print",ExpressionUUID->"835a3572-33f2-8f4c-99a4-3b86e700f2ad"],
Cell[681616, 15521, 566, 16, 18, "Print",ExpressionUUID->"143b50bb-6816-0e4a-959e-c75ace56fce5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[682231, 15543, 748, 15, 35, "Input",ExpressionUUID->"bb87789b-d9b9-4eb0-a31d-0c9e4df0421f"],
Cell[682982, 15560, 575, 9, 63, "Output",ExpressionUUID->"1af07aaf-f217-9f49-82d5-9790852b005e"],
Cell[683560, 15571, 614, 12, 77, "Output",ExpressionUUID->"57870a70-cba8-0c41-8eec-e49a498b514e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[684211, 15588, 1114, 30, 21, "Input",ExpressionUUID->"4403195e-670e-5546-8927-e76d445b785d"],
Cell[685328, 15620, 580, 9, 77, "Output",ExpressionUUID->"ef048b09-aa49-454b-8422-26e303ce32a0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[685957, 15635, 2233, 37, 40, "Section",ExpressionUUID->"827d0ba8-7cf8-4472-8acd-7b1a2a2ebc9c"],
Cell[688193, 15674, 2196, 36, 49, "Input",ExpressionUUID->"74b909e5-2b94-47d0-b846-4a6b207d470e"],
Cell[CellGroupData[{
Cell[690414, 15714, 765, 24, 35, "Input",ExpressionUUID->"8de401fa-6d4b-434c-99ea-5a082d6a0537"],
Cell[691182, 15740, 1717, 38, 48, "Output",ExpressionUUID->"35a9cdcc-c6bf-b441-92eb-6bbcc3e317e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[692936, 15783, 861, 23, 21, "Input",ExpressionUUID->"d00b1b98-907a-4847-8086-8d2501c0196e"],
Cell[693800, 15808, 1440, 30, 74, "Output",ExpressionUUID->"0adc6d50-a8fd-7048-a69a-6d5d05dbb307"]
}, Open  ]],
Cell[CellGroupData[{
Cell[695277, 15843, 2095, 59, 67, "Input",ExpressionUUID->"7a0c00e1-4c31-6945-b394-f25500e616eb"],
Cell[CellGroupData[{
Cell[697397, 15906, 523, 14, 18, "Print",ExpressionUUID->"a3a71f73-561c-2848-a836-90be2836dca5"],
Cell[697923, 15922, 518, 14, 18, "Print",ExpressionUUID->"6494eade-dae1-a442-b947-a1f30b3a3fcf"],
Cell[698444, 15938, 516, 14, 18, "Print",ExpressionUUID->"646e699b-5a87-4d4c-97d7-c303edd233b3"],
Cell[698963, 15954, 558, 16, 18, "Print",ExpressionUUID->"65b1fd91-8139-e244-828f-b1c6e0e9cfcf"],
Cell[699524, 15972, 558, 16, 18, "Print",ExpressionUUID->"6f96ee7f-c4c6-404f-b989-70f336da31c8"],
Cell[700085, 15990, 550, 16, 18, "Print",ExpressionUUID->"aaa9ca85-f520-464a-b8a5-dbce84accdf8"],
Cell[700638, 16008, 570, 16, 18, "Print",ExpressionUUID->"aa50f92b-bd1f-2b44-81b8-c72eff25d32b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[701257, 16030, 746, 15, 35, "Input",ExpressionUUID->"d0d7faef-3f35-4060-97f5-b5b9437743da"],
Cell[702006, 16047, 708, 12, 48, "Output",ExpressionUUID->"07b75b23-d176-4143-85bf-3db5ac64e58a"],
Cell[702717, 16061, 726, 13, 63, "Output",ExpressionUUID->"455734b5-a68b-6b41-9110-38da67339af4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[703480, 16079, 1114, 30, 21, "Input",ExpressionUUID->"94741a2a-12ee-1a41-b5c5-3c66c4939c10"],
Cell[704597, 16111, 558, 12, 77, "Output",ExpressionUUID->"8d9b97ae-d70a-464b-ae08-a0cd8d17d09a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[705204, 16129, 2285, 37, 40, "Section",ExpressionUUID->"b544530f-acf3-48e4-8c15-2a01b2c9a9fc"],
Cell[707492, 16168, 2219, 36, 49, "Input",ExpressionUUID->"849dc757-d262-4fe3-8027-3a687a7e81ff"],
Cell[CellGroupData[{
Cell[709736, 16208, 765, 24, 35, "Input",ExpressionUUID->"3e45c74b-4b00-4117-87f4-64cda9227158"],
Cell[710504, 16234, 1766, 40, 48, "Output",ExpressionUUID->"df1a3a15-3d29-5044-b99b-e0b7a7f5d3b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[712307, 16279, 861, 23, 21, "Input",ExpressionUUID->"92718126-1850-43a3-8b18-75295b9c9eca"],
Cell[713171, 16304, 1345, 30, 111, "Output",ExpressionUUID->"b6f9bc28-13aa-344e-b882-a9848bfb9641"]
}, Open  ]],
Cell[CellGroupData[{
Cell[714553, 16339, 2095, 59, 67, "Input",ExpressionUUID->"6f16449f-8aab-dd45-b0f9-cc5c5f1a8e89"],
Cell[CellGroupData[{
Cell[716673, 16402, 494, 14, 18, "Print",ExpressionUUID->"509f7502-4583-a744-b5ff-40435e31bc09"],
Cell[717170, 16418, 487, 14, 18, "Print",ExpressionUUID->"224cfa00-c2d5-894d-9954-2e3dc0450675"],
Cell[717660, 16434, 489, 14, 18, "Print",ExpressionUUID->"3bf3255c-a3da-9249-8b47-cff83228bd3d"],
Cell[718152, 16450, 531, 16, 18, "Print",ExpressionUUID->"575769be-83c6-1e4d-9fe6-d098297e0561"],
Cell[718686, 16468, 531, 16, 18, "Print",ExpressionUUID->"a31f72ec-39f3-1a43-a041-bb282dd4dc23"],
Cell[719220, 16486, 519, 16, 18, "Print",ExpressionUUID->"cf8df805-c8f1-7b47-9b61-4991287d691e"],
Cell[719742, 16504, 539, 16, 18, "Print",ExpressionUUID->"cc307a20-4aca-1542-aeb1-10d46c91dd1f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[720330, 16526, 746, 15, 35, "Input",ExpressionUUID->"10c00ad0-8a67-46cb-9e62-69d52955cefe"],
Cell[721079, 16543, 487, 8, 48, "Output",ExpressionUUID->"09d11bde-a889-d14b-97d3-f76cb66ff829"],
Cell[721569, 16553, 508, 10, 63, "Output",ExpressionUUID->"d7f68b6c-a187-2f41-ae66-fb8972973a79"]
}, Open  ]],
Cell[CellGroupData[{
Cell[722114, 16568, 1114, 30, 21, "Input",ExpressionUUID->"120db284-467f-064b-ab87-ba6daacbcb6b"],
Cell[723231, 16600, 583, 9, 77, "Output",ExpressionUUID->"50cdd031-dda7-6947-ab90-2d76b2e686c0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[723863, 16615, 2303, 37, 40, "Section",ExpressionUUID->"845f4834-a3c7-488b-8793-391fa9007ab1"],
Cell[726169, 16654, 2251, 37, 49, "Input",ExpressionUUID->"1981bc0c-ef06-41b7-a4fb-fb25ffd43153"],
Cell[CellGroupData[{
Cell[728445, 16695, 844, 22, 21, "Input",ExpressionUUID->"fc22e8b6-32a6-477b-9fdd-fceb7e7c7033"],
Cell[729292, 16719, 1418, 32, 67, "Output",ExpressionUUID->"99e00808-f6c3-5a4f-8dfc-7557d733f4b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[730747, 16756, 2143, 60, 67, "Input",ExpressionUUID->"ad18f90d-f4f1-1842-945a-81e7f032fb35"],
Cell[CellGroupData[{
Cell[732915, 16820, 494, 14, 18, "Print",ExpressionUUID->"29c3dbcc-36ca-3140-b3fe-3293c41e2bae"],
Cell[733412, 16836, 485, 14, 18, "Print",ExpressionUUID->"864c3735-2510-f34b-986b-bd7c14261f5b"],
Cell[733900, 16852, 487, 14, 18, "Print",ExpressionUUID->"b926776f-f9b6-cb4f-a0f6-e57ea5b1bd47"],
Cell[734390, 16868, 527, 16, 18, "Print",ExpressionUUID->"616c9d6d-360f-7c47-9ae0-613ccf51fcef"],
Cell[734920, 16886, 527, 16, 18, "Print",ExpressionUUID->"35f3b463-64e7-144c-8888-e8c23c21e80c"],
Cell[735450, 16904, 519, 16, 18, "Print",ExpressionUUID->"5639e6c8-b422-fe4b-970c-4a86804865a9"],
Cell[735972, 16922, 539, 16, 18, "Print",ExpressionUUID->"d3f04abe-241d-b947-889a-ee84a6518d72"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[736560, 16944, 746, 15, 35, "Input",ExpressionUUID->"982bd9d5-a56f-4811-8932-bc1bb703de47"],
Cell[737309, 16961, 595, 10, 63, "Output",ExpressionUUID->"63f7a9a1-9a7f-574d-bccf-96a42363e98e"],
Cell[737907, 16973, 580, 11, 63, "Output",ExpressionUUID->"93cd351f-85d4-f74d-9331-a5a97fc298f0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[738524, 16989, 1114, 30, 21, "Input",ExpressionUUID->"ec89a640-2982-8049-b108-596b45a437e4"],
Cell[739641, 17021, 666, 13, 77, "Output",ExpressionUUID->"ed115468-3610-cb41-857f-dcef7f78ee53"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[740356, 17040, 2181, 36, 40, "Section",ExpressionUUID->"91614f13-2610-40d9-9017-3d30622caaea"],
Cell[742540, 17078, 2249, 37, 49, "Input",ExpressionUUID->"74be7f44-49e9-4de3-a6c2-4c2a90a70a48"],
Cell[CellGroupData[{
Cell[744814, 17119, 765, 24, 35, "Input",ExpressionUUID->"58754559-efed-4e2b-bd4c-645b4f6ff1ef"],
Cell[745582, 17145, 1711, 39, 52, "Output",ExpressionUUID->"7829fb48-35f8-4d73-a7ad-e5f199b59280"]
}, Open  ]],
Cell[CellGroupData[{
Cell[747330, 17189, 911, 24, 21, "Input",ExpressionUUID->"4d518064-d461-436e-b63f-cb55cecb9820"],
Cell[748244, 17215, 671, 13, 49, "Output",ExpressionUUID->"2aa1b828-b86a-4c7b-a6be-cccf64fbe38c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[748964, 17234, 2235, 37, 40, "Section",ExpressionUUID->"2aea7b34-068f-4b54-beaf-b800227dec7a"],
Cell[751202, 17273, 2275, 37, 49, "Input",ExpressionUUID->"4407abb1-983e-4040-b5ac-0d775f0a5d38"],
Cell[CellGroupData[{
Cell[753502, 17314, 892, 23, 21, "Input",ExpressionUUID->"100cf5ee-75df-45cd-84d6-24fe71ec1d71"],
Cell[754397, 17339, 688, 14, 49, "Output",ExpressionUUID->"c759c896-12ea-4835-9285-9e5b750e03a4"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[755134, 17359, 2209, 36, 40, "Section",ExpressionUUID->"9724316d-7d73-4a5b-aae4-77057a465e92"],
Cell[757346, 17397, 2247, 37, 49, "Input",ExpressionUUID->"f052a081-92fa-4b3c-ba90-479023bcbb01"],
Cell[CellGroupData[{
Cell[759618, 17438, 892, 23, 21, "Input",ExpressionUUID->"e534b060-9362-476f-b376-b3f5f58ce638"],
Cell[760513, 17463, 733, 15, 49, "Output",ExpressionUUID->"596edecd-d43b-4b6f-9263-fbd69000033d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[761295, 17484, 2234, 37, 40, "Section",ExpressionUUID->"164d7031-d0f7-4569-9175-c1eb9b8e506f"],
Cell[763532, 17523, 2249, 37, 49, "Input",ExpressionUUID->"d98fbb06-dd01-4b20-a04a-704f8c8f0e37"],
Cell[CellGroupData[{
Cell[765806, 17564, 765, 24, 35, "Input",ExpressionUUID->"d28feda6-1006-4b2f-b8fd-2ef8f10d24a3"],
Cell[766574, 17590, 1791, 41, 52, "Output",ExpressionUUID->"085bccc2-b8a7-4d5f-953b-3c6e34c5715c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[768402, 17636, 911, 24, 21, "Input",ExpressionUUID->"5b41c538-b3e1-4a49-9568-b136b0899f0b"],
Cell[769316, 17662, 856, 17, 49, "Output",ExpressionUUID->"069a562d-1b5c-4e4f-9acb-8643a029d75f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[770221, 17685, 2283, 37, 40, "Section",ExpressionUUID->"960b9013-954d-4224-9c09-34404158f97c"],
Cell[772507, 17724, 2295, 37, 49, "Input",ExpressionUUID->"b6b4cc59-660e-4fd4-8cc6-e03acc51622c"],
Cell[CellGroupData[{
Cell[774827, 17765, 892, 23, 21, "Input",ExpressionUUID->"88825370-0268-485b-add9-5791812e2566"],
Cell[775722, 17790, 820, 16, 49, "Output",ExpressionUUID->"f1ce6858-cf71-4084-a36a-e392ecdfb93b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[776591, 17812, 2254, 36, 40, "Section",ExpressionUUID->"5d288fa3-c0a5-450f-b13b-cddcf6899a2b"],
Cell[778848, 17850, 2271, 37, 49, "Input",ExpressionUUID->"e66f2f57-2fb9-4656-899b-a96bca8c8071"],
Cell[CellGroupData[{
Cell[781144, 17891, 892, 23, 21, "Input",ExpressionUUID->"f96ebc6f-8823-4a39-868a-f1e8fbddcc15"],
Cell[782039, 17916, 867, 20, 49, "Output",ExpressionUUID->"b3535a3c-63e2-47e8-a9f5-fefac70f952a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[782955, 17942, 2281, 37, 40, "Section",ExpressionUUID->"9ceaae75-5c43-4a06-b550-8b2c54a952ee"],
Cell[785239, 17981, 2273, 37, 49, "Input",ExpressionUUID->"e38a62c7-cdd1-42da-873b-f4c46dbb4a3a"],
Cell[CellGroupData[{
Cell[787537, 18022, 765, 24, 35, "Input",ExpressionUUID->"5c0cfc80-1def-490c-9102-67785893ff4f"],
Cell[788305, 18048, 1811, 41, 52, "Output",ExpressionUUID->"2f014ccf-bd48-40f7-be68-947ddbf05901"]
}, Open  ]],
Cell[CellGroupData[{
Cell[790153, 18094, 911, 24, 21, "Input",ExpressionUUID->"afa38369-019a-4449-8c55-29538c68ab3f"],
Cell[791067, 18120, 846, 16, 49, "Output",ExpressionUUID->"548b7837-3300-4e11-8606-c85f1031eb5b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[791962, 18142, 2329, 38, 40, "Section",ExpressionUUID->"2af365b3-9fd9-4e6d-87f8-21787662a2a4"],
Cell[794294, 18182, 2371, 38, 49, "Input",ExpressionUUID->"dcc9fb6a-58c9-46c0-8ee7-e1235521c253"],
Cell[CellGroupData[{
Cell[796690, 18224, 892, 23, 21, "Input",ExpressionUUID->"882f5dea-462e-4e99-9315-fc8fde162c8f"],
Cell[797585, 18249, 865, 18, 49, "Output",ExpressionUUID->"b47085dd-c8b5-43b1-a3cc-661af4e559c7"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[798499, 18273, 2302, 37, 40, "Section",ExpressionUUID->"886503fa-d01a-48b0-ade4-e8a29ec5d36e"],
Cell[800804, 18312, 2349, 38, 49, "Input",ExpressionUUID->"742225b8-bdc8-4502-a993-430a09380eb4"],
Cell[CellGroupData[{
Cell[803178, 18354, 892, 23, 21, "Input",ExpressionUUID->"678e1391-a524-42ca-a2e4-a9cb1d5a45b6"],
Cell[804073, 18379, 881, 19, 49, "Output",ExpressionUUID->"bd76a9b0-7d93-427b-a77c-fc3ca7f30822"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[805003, 18404, 2387, 39, 40, "Section",ExpressionUUID->"1b16e87f-8bed-4c0f-ba0c-cd43eaf9357c"],
Cell[807393, 18445, 2467, 40, 49, "Input",ExpressionUUID->"ba54e790-83a1-44f0-af18-087057ed6f4a"],
Cell[CellGroupData[{
Cell[809885, 18489, 990, 24, 21, "Input",ExpressionUUID->"c2312c64-332e-49ed-b150-b99381803f59"],
Cell[810878, 18515, 1102, 23, 49, "Output",ExpressionUUID->"90380b5b-9c57-40f8-80dd-78c09b30b944"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[812029, 18544, 2431, 39, 40, "Section",ExpressionUUID->"0dfaab05-28f0-4163-a9a6-fe094915e58a"],
Cell[814463, 18585, 2491, 40, 49, "Input",ExpressionUUID->"7343d547-36cc-4c78-8c25-5fcc3931a098"],
Cell[CellGroupData[{
Cell[816979, 18629, 990, 24, 21, "Input",ExpressionUUID->"9a71bfb1-83ec-4226-9cfa-009dd3ea8e39"],
Cell[817972, 18655, 648, 16, 49, "Output",ExpressionUUID->"5a7baaf2-8129-4a07-8f28-44eef9b87aa0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[818669, 18677, 2378, 38, 40, "Section",ExpressionUUID->"c5348ef1-dd09-4c07-9c12-3c39e59d5ad6"],
Cell[821050, 18717, 2487, 40, 49, "Input",ExpressionUUID->"cf1bb256-f7b9-4c4f-81a5-a43b92f53dfd"],
Cell[CellGroupData[{
Cell[823562, 18761, 988, 24, 21, "Input",ExpressionUUID->"baa66d38-792b-4209-bfb4-da44d17ab8fd"],
Cell[824553, 18787, 675, 17, 49, "Output",ExpressionUUID->"b0e1a005-75d6-4e67-adb7-ed46881dd680"]
}, Open  ]]
}, Closed]]
}
]
*)



==> anc/README.txt <==
README file for the ancillary files of "The spectrum of Feynman-integral geometries at two loops", by Piotr Bargiela, Hjalte Frellesvig, Robin Marzucca, Roger Morales, Florian Seefeld, Matthias Wilhelm and Tong-Zhi Yang, arXiv:2512.13794.

The Mathematica notebook "Baikov_2loop.nb" contains the derivation of the Baikov representation for the 79 relevant topologies at two loops in the 't Hooft-Veltman scheme. The results are saved in a file called "BaikovResults.dat.m", which is already provided.
These results are then used in the Mathematica notebooks "LeadingSings_1_37.nb" and "LeadingSings_38_79.nb", where we calculate the leading singularity for the integrals 1-37 and 38-79, respectively.

Throughout the notebooks, we use the following notation:

ki: loop momenta

pi: external momenta

ppi: external mass squared

mmi: internal mass squared

s,t,u: 4-point Mandelstam variables

sij, sijk: higher-point Mandelstam variables

ai, bi, ci, di, ei: variables parametrizing the external momenta pi>4 in the 't Hooft-Veltman scheme

zi: remaining Baikov variables after the maximal cut (ISPs)

xi, ti: new variables used in changes of variables

